Analytic results for two-loop planar master integrals for Bhabha scattering

We analytically evaluate the master integrals for the second type of planar contributions to the massive two-loop Bhabha scattering in QED using differential equa- tions with canonical bases. We obtain results in terms of multiple polylogarithms for all the master integrals but one, for which we derive a compact result in terms of elliptic mul- tiple polylogarithms. As a byproduct, we also provide a compact analytic result in terms of elliptic multiple polylogarithms for an integral belonging to the first family of planar Bhabha integrals, whose computation in terms of polylogarithms was addressed previously in the literature.

==> anc/DiffExp/DiffExp2.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
(* Copyright (C) 2020 Martijn Hidding *)

(* DiffExp is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program. If not, see <https://www.gnu.org/licenses/>. *)

(* This software is maintained on https://gitlab.com/hiddingm/diffexp *)

BeginPackage["DiffExp`"];

Print["Loading DiffExp version 1.0.8"];
Print["For questions, email: martijn.hidding@physics.uu.se"];
Print["For the latest version, see: https://gitlab.com/hiddingm/diffexp"];

\[Epsilon]::usage="Symbol representing the dimensional regulator.";
eps::usage="Alternative symbol for the dimensional regulator, which is converted into \[Epsilon]."
Logx::usage="Symbol representing Log[x].";
\[Theta]p::usage="Symbol representing HeavisideTheta[x].";
\[Theta]m::usage="Symbol representing HeavisideTheta[-x].";
CurrentConfiguration::usage="CurrentConfiguration[] returns the current configuration values.";
IntegrateSystem::usage="
IntegrateSystem[line_List] can be used to obtain the general series solutions of the integrals along the line given in the second argument. \n
IntegrateSystem[bcs_List, line_List] can be used to obtain the series solutions of the integrals along the line given in the second argument. The first argument should be a set of boundary conditions, obtained as the output of the function PrepareBoundaryConditions[...], or the output of TransportTo[...].
";
LoadConfiguration::usage="LoadConfiguration[l_List] can be used to parse configuration options to DiffExp. The configuration options should be given in the form \"option -> value\". Values that are omitted are assigned a standard value. \n 

The possible options are: AccuracyGoal, ChopPrecision, DeltaPrescriptions, DivisionOrder, EpsilonOrder, ExpansionOrder, IntegrationStrategy, LineParameter, LogFile, MatrixDirectory, RadiusOfConvergence, SegmentationStrategy, UseMobius, UsePade, Variables, WorkingPrecision, Verbosity.
";
UpdateConfiguration::usage="UpdateConfiguration[l_List] or UpdateConfiguration[l__Rule] can be used to update configuration options. The configuration options should be given in the form \"option -> value\". See LoadConfiguration[...] for more information.";
PrepareBoundaryConditions::usage="PrepareBoundaryConditions[bcs_List, line_List] can be used to prepare boundary conditions for use with the functions IntegrateSystem[...] or TransportTo[...]. The first argument should contain the boundary conditions, while the second argument should contain a point or line specifying an asymptotic limit in phase-space, in which the boundary conditions are given. DiffExp recognizes whether the argument is a line or a point, by checking whether it depends on the line parameter. The boundary conditions can be given in three ways: \n

1. A closed-form expression in \[Epsilon]. \n
2. A list of coefficients for each order in \[Epsilon], where the first list element corresponds to order \!\(\*SuperscriptBox[\(\[Epsilon]\), \(0\)]\). \n
3. The string \"?\", which instructs DiffExp not to consider boundary conditions for the integral. This option is useful for when dealing with coupled integrals in an asymptotic limit, where the boundary conditions for a subset of the integrals may fix the remaining ones.

If the boundary conditions contain multivalued functions they should be provided in such a way that the positive direction of the line across which the limit is taken points along the standard (Mathematica branch) of the multivalued function. For more information, please see the paper.
";
ToPiecewise::usage="ToPiecewise[segmentdata_List, pade_:False] takes as input the output of the function TransportTo[...], given that the latter has been run with the argument save_ equal to True. The output of ToPiecewise[...] is an (n\[Cross]m)-matrix, where n is the number of basis integrals and where m is equal to the value of the option EpsilonOrder plus one. Each entry is a Piecewise mathematica object, which is a function of the line parameter of the line that was given to TransportTo[...]. The output of ToPiecewise may be used for numerical evaluation of the results at arbitrary points along the line, or for plotting purposes. \n

The argument pade_ determines whether the Piecewise functions are composed out of the Pad\[EAcute] approximants of the solutions along the line segments, or out of the series solutions. If TransportTo[...] was called with the configuration option UsePade set to False, there should not be a significant difference in precision by enabling Pad\[EAcute] approximants here. ";
TransportTo::usage="TransportTo[bcs_List, line_List, to_:1, save_:False] performs the transportation of boundary conditions to arbitrary (real-valued) points in the phase-space of kinematic invariants and masses. The first argument should be a set of boundary conditions, obtained as the ouput of the function PrepareBoundaryConditions[...], or the output of TransportTo[...]. If the second argument is a line (i.e. it depends on the line parameter), the results will be transported to the endpoint (line /. x \[Rule] to). If the second argument argument is a point instead, DiffExp will consider the line \"x*line + (1-x)*start\", where start is the point at which the boundary conditions were prepared using PrepareBoundaryConditions[...]. The argument save_ determines whether the expansions along individual line segments should be saved and returned in the output. If it is set to True, the output of TransportTo[...] may be passed to the function ToPiecewise[...], which combines the results of all line segments together into a single function. \n

The output of TransportTo[...] depends on the options with which DiffExp is configured. If the argument save_ is set to False, the output is a list consisting of the form {point, results, errors}. The first list element is the point in phase-space at which the results were evaluated. The second and third element of the list are both (n\[Cross]m)-matrices, where n is the number of basis integrals and where m is equal to the value of the option EpsilonOrder plus one. If the argument save_ is set to True, the output of TransportTo[...] has instead the form {{point, results, errors}, segmentdata}, where segment data is a list which encodes the expansions obtained along individual line segments.
";
ChopPrecision::usage="Indicates the number off zeros after the decimal point after which terms should be set to 0 in intermediate computations.";
DeltaPrescriptions::usage="A list of polynomials in the kinematic invariants and masses, each of which should contain an explicit factor \[PlusMinus]I\[Delta]. The zeros of the polynomials should describe singularities such as physical threshold singularities, or branch points of square roots.";
DivisionOrder::usage="This option determines the inverse distance to the nearest singularity at which the line segments are evaluated, when the predivision strategy is used.";
EpsilonOrder::usage="An integer specifying the highest order in the dimensional regulator \[Epsilon] in which the integrals should be computed.";
ExpansionOrder::usage="Specifies the maximum power of the line parameter that should be kept in intermediate series expansions. At intermediate steps the expansions might be multiplied by poles, and the final results may be provided at a lower expansion order.";
LineParameter::usage="The line parameter used for parsing lines to DiffExp.";
LogFile::usage="Location of a log file on which to write all output of the current session.";
MatrixDirectory::usage="The location of a directory on the file system which contains the partial derivative matrices \!\(\*SubsuperscriptBox[\(A\), \(s\), \((k)\)]\). The files should be named according to the convention ds_k.m, where s is the external scale, and k is the order in \[Epsilon]. A special file d_1.m may be provided for a canonical polylogarithmic family, which should contain a matrix whose entries are Q-linear combinations of logarithms (the alphabet letters.)";
RadiusOfConvergence::usage="This option has the effect of rescaling the line parameter of each line segment, so that the minimal radius of convergence is given by its value. Higher values may help to combat fastly growing series coefficients.";
SegmentationStrategy::usage="This option determines which segmentation strategy is used. The possible values are \"Dynamic\" and \"Predivision\".";
IntegrationStrategy::usage="Determines how the differential equations are solved. The possible values are \"Default\", and \"VOP\". The strategy \"VOP\" is generally a bit slower for solving coupled integrals, but works along degenerate lines. Please see the paper for more details.";
UseMobius::usage="This option determines whether the line segments are obtained by linear transformations or by M\[ODoubleDot]bius transformations.";
UsePade::usage="Determines whether Pad\[EAcute] approximants are used while transporting boundary conditions.";
Verbosity::usage="Determines the level of printed output. The default level is 1 and the maximum level is 3. When running inside a Mathematica notebook, lower verbosity levels are generally recommended. For shell-scripts higher verbosity levels might be preferred.";

Begin["`Private`"];

(* Default configuration *)
DefaultConfiguration={
AccuracyGoal->"?",
"AccuracyGoalValidate"->"Before",
ChopPrecision->250,
"CrosscheckLevel"->0,
DeltaPrescriptions->{},
DivisionOrder->3,
EpsilonOrder->4,
"EstimateError"->"Fast",
ExpansionOrder->50,
"InvWronskSolver"->"Auto",
"KeepMatrixExpansions"->False,
"LinearSolveChopPrecision"->250,
LineParameter->Global`x,
MatrixDirectory->"",
RadiusOfConvergence->1,
"SaveExpansionsCompress"->False,
"HomogeneousSolve"->"Expand",
SegmentationStrategy->"Predivision",
IntegrationStrategy->"Default",
UseMobius->False,
UsePade->False,
Variables->{},
Verbosity->1,
"VerbosityDebug"->0,
WorkingPrecision->500
}//Association;

DiffExpExtensions={};

eps:=\[Epsilon];

CurrentConfiguration[]:=KeySelect[DiffExpConfiguration,MemberQ[{
AccuracyGoal,ChopPrecision,DeltaPrescriptions,DivisionOrder,EpsilonOrder,ExpansionOrder,LineParameter,MatrixDirectory,RadiusOfConvergence,SegmentationStrategy,IntegrationStrategy,UseMobius,UsePade,Variables,Verbosity,WorkingPrecision
},#]&];

If[!ValueQ[DiffExpConfiguration],
DiffExpConfiguration=DefaultConfiguration;
];
FEC:=DiffExpConfiguration;

ChopPrecisionVal:=FEC[ChopPrecision];
LinearSolveChopPrecisionVal:=FEC["LinearSolveChopPrecision"];
CrosscheckChopPrecision:=30;
ExternalScalesVal:=FEC[Variables];
LineParameterVal=FEC[LineParameter];
x=FEC[LineParameter];
MatrixDirectoryVal:=FEC[MatrixDirectory];
EpsilonOrderVal:=FEC[EpsilonOrder];
FEAccuracyGoal:=FEC[AccuracyGoal];
FEWorkingPrecision:=FEC[WorkingPrecision];
DeltaPrescriptionsVal:=FEC[DeltaPrescriptions];
UseMobiusVal:=FEC[UseMobius];
RadiusOfConvergenceVal:=FEC[RadiusOfConvergence];
DivisionOrderVal:=FEC[DivisionOrder];

If[!ValueQ[ExpansionOrderVal],ExpansionOrderVal=50;];
If[!ValueQ[MaxCouplingOrder],MaxCouplingOrder=1;];

If[!ValueQ[DEqnMatricesFactored],
DEqnMatricesFactored=Association[{}];
];
If[!ValueQ[DEqnMatricesExpanded],
DEqnMatricesExpanded=Association[{}];
];
If[!ValueQ[NumIntegrals],
NumIntegrals=0;
];

(* State variables *)
AnalyticContinuationReplacements={};
AnalyticContinuationReplacementsAssociation=Association[{}];
UserDeltaPrescriptions={};
SquareRootPrescriptionsAdded[]:={#,1}&/@Complement[Expand[DEqnSquareRoots],Flatten@Expand@{UserDeltaPrescriptions[[All,1]],-UserDeltaPrescriptions[[All,1]]}];
DEqnSquareRoots={};
CurrentSingularityWasAddedFromSquareRoot=False;
CurrentSingularityHasIDeltaPrescription=False;
AnalyticContinuationFailed=False;
MultivaluedFail=False;

(* Constants for internal purposes. These should normally not have to be changed. *)
CrosscheckFlags={
"FrobeniusSolutions"->1,
"MatrixDelta"->1,
"Wronskians"->1,
"WronskInv"->0,
"PeriodMatrix"->1,
"GeneralSolutionMatrix"->2,
"GeneralSolution"->1,
"VariationOfParameters"->1,
"SingularityCheck"->0
};
CurrCrosscheckFlags={};

ISeriesChangeCoefficient=2;
IMaxLogOrder=IMaxLogOrderDefault=1;
ICheckMultivaluedChop=5;
ICrossCheckPrintResultOrder=5;
ICrossCheckVerifyResultOrder=5;
ISafetyDigits=2;
ISafetyExpansionSubtract=5;
IExpansionOrdersAveraging=3;
IExpansionOrderIncrease=10;
IExpansionOrderDecrease=10;
IExpansionOrderIncrease2=25;(* When AccuracyGoalValidate is set to "After" *)
IDigitsSurplusDecreaseExpansionOrder=3;
ICurrEvalErrorSeriesDecrease:=Ceiling[0.7(MaxCouplingOrder)]+2;
IDecreaseOrderByErrorPrecise=MaxCouplingOrder;
IMinExpansionOrder=10;

(* Functions for printing. *)
PrintDebug[args__][lev_]:=If[lev<=FEC["VerbosityDebug"],Print[Sequence@@ConstantArray["   ",Max[lev-1,0]],"DiffExp Debug: ",args]];
PrintInfo[args__][lev_]:=If[lev<=FEC[Verbosity],Print[Sequence@@ConstantArray["   ",Max[lev-1,0]],"DiffExp: ",args]];
PrintWarning[args__]:=Print["DiffExp Warning: ",args];
ReportError[mes__]:=(Print["DiffExp Error: ",mes];Abort[];);
ReportError[mes__,False]:=Print["DiffExp Error: ",mes];

(* Various small functions *)
SetAttributes[{SApply,SN,SExpand,SN,SSN,SMultiply,SEval,SEval1,SEval2,DecreaseSeriesOrderBy,SeriesCoefficientMinus,SplitTimes,ApplyAnalyticContinuation},Listable];
AllSameQ[l_,b_]:=If[Length[l]>0,SameQ[l]&&l[[1]]===b,True];
CA=ConstantArray;
GetCases[expr_,case_]:=expr//Cases[{#},case,Infinity]&//DeleteDuplicates//Sort;
DependsQ[a_,b_]:=Length[GetCases[a,b]]>0;
ZeroQ[a_]:=a===0;
R=ReplaceAll;
FirstOrNull[l_]:=If[l==={},Null,First[l]];
FindPivots[Matrix_]:=DeleteCases[Flatten[FirstOrNull[Position[#,a_/;a!=0]]&/@Matrix],Null];
SplitTimes[Expr_]:=If[Expr[[0]]===Times,List@@Expr,{Expr}];
MaxLogxPower[ex_]:=Append[GetCases[ex//SExpand,Logx^(k_:1):>k],0]//Max;
LogxCoeff[Ser_,Which_]:=If[Which===0,SApply[(#/.Logx->0)&,Ser],SApply[(Coefficient[#,Logx^Which])&,Ser]];
LogxCoeffNS[Ser_,Which_]:=If[Which===0,Ser/.Logx->0,Coefficient[Ser,Logx^Which]];
LogxCoeffList[Ser_]:=Block[{maxpow=MaxLogxPower[Ser]},Table[LogxCoeff[Ser,ord],{ord,0,maxpow}]]
PChop:=Chop[#,10^-FEC[ChopPrecision]]&;
LSPChop:=Chop[#,10^-FEC["LinearSolveChopPrecision"]]&;
CPChop:=Chop[#,10^-CrosscheckChopPrecision]&;
IsPoint[line_]:=!DependsQ[line//Values,x];
IsLine[line_]:=!IsPoint[line];
SApply[f_,0]:=0;
SApply[f_,a_SeriesData]:=MapAt[f,a,3];
SApply[f_,a_]:=((*ReportError["Internal error: SApply is applied to a term that is not a series: ",a//N];*)f[a]);
SExpand[0]:=0;
SExpand[a_SeriesData]:=SApply[PChop@*Expand,a];
SExpand[a_]:=Expand[a];
SN:=SApply[N,#]&;
SSN:=SN;
SMultiply[a_,b_]:=SExpand[a] SExpand[b]//SExpand;
SeriesCoefficientMinus[a_SeriesData,k_:1]:=a[[3]][[Max[-k,-Length[a[[3]]]]]]x^((a[[5]]-k)/a[[6]]);
SeriesCoefficientMinus[a_,k_:1]:=0;
ApplyAnalyticContinuation[s_SeriesData]:=Series[Normal[s]/.AnalyticContinuationReplacements,{x,0,Floor[s[[5]]/s[[6]]]}];
SplitSum[Expr_]:=If[Expr[[0]]===Plus,List@@Expr,{Expr}];
SafeReplaceSeries11[a_SeriesData,b_]:=Block[{ex=Normal[a],ex2},
ex2=Series[(ex/.b),{x,0,Ceiling[a[[5]]/a[[6]]]}];
ex2+O[x]^(a[[5]]/a[[6]])
];
SafeReplaceSeries11[a_List,b_]:=SafeReplaceSeries11[#,b]&/@a;
SafeReplaceSeries11[a_,b_]:=a/.b;

MatrixMultiplySExpand[MatA_,MatB_]:=Module[{Dim1=Dimensions[MatA],Dim2=Dimensions[MatB]},
If[!(Dim1[[2]]===Dim2[[1]]),
Global`DebugData={MatA,MatB};
ReportError["Matrix dimensions don't match."];
];

Table[
SExpand@Sum[SMultiply[MatA[[iind,kind]],MatB[[kind,jind]]],{kind,Dim1[[2]]}]
,{iind,Dim1[[1]]},{jind,Dim2[[2]]}
]
];
MatrixPowerSExpand[a_,0_]:=Block[{dim=a//Dimensions},If[!(dim[[1]]===dim[[2]]),ReportError["Matrix is not square!"];];IdentityMatrix[dim[[1]]]];
MatrixPowerSExpand[a_,n_]:=Nest[MatrixMultiplySExpand[a,#]&,a,n-1];

SetAttributes[DiffExpSeries,Listable];
DiffExpSeries[Ser_,ord_]:=SeriesAlways[Ser//Quiet[N[#,FEWorkingPrecision]]&,{x,0,ord}];
SeriesAlways[term_,{a_,b_,c_},ex_:1]:=If[DependsQ[term,a],
Series[term,{a,b,c},Assumptions->x>0]
,
\!\(\*
TagBox[
StyleBox[
RowBox[{"SeriesData", "[", 
RowBox[{"a", ",", "b", ",", 
RowBox[{"{", "term", "}"}], ",", "0", ",", 
RowBox[{
RowBox[{"c", " ", "ex"}], "+", "1"}], ",", "ex"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)
];
DiffExpSeries[Ser_]:=DiffExpSeries[Ser,ExpansionOrderVal];

LeadingCoefficientSeries[Ser_,AddTo2_:1]:=Module[{Ser1,Ser2,AddTo,Den1,Den2,tmp},
If[!DependsQ[Ser//Normal,x],
Ser+O[x]^(1/AddTo2)
,
Assuming[x>0,
Ser1=Ser/.x->(x+O[x]^2);
Ser2=Ser1/.a_List:>Take[a,1];

Den1=Association[#[[1]]->#[[2]]&/@(Ser1[[6]]//FactorInteger)];
Den2=Association[#[[1]]->#[[2]]&/@(AddTo2//FactorInteger)];
AddTo=Times@@KeyValueMap[#1^#2&,Merge[{Den1,Den2},Max]];

tmp=Ser1[[4]]/Ser1[[6]]+1/AddTo;
Ser2+SeriesData[x,0,List[],tmp//Numerator,tmp//Numerator,tmp//Denominator]
]
]
];

SeriesMinPower[Ser_]:=Ser[[4]]Ser[[6]];
SeriesMaxPower[Ser_]:=Ser[[5]]Ser[[6]];

DecreaseSeriesOrderBy[a_,k_:1]:=Block[{tmp},If[
a[[0]]===SeriesData,
tmp=a;
tmp[[5]]=tmp[[5]]-k tmp[[6]];
tmp,
a
]
];

IntervalOverlapQ[intv1_,intv2_]:=!(IntervalIntersection[Interval[intv1],Interval[intv2]]===Interval[]);
IntervalIntersec[intv1_,intv2_]:=IntervalIntersection[Interval[intv1],Interval[intv2]][[1]];
IntervalContainsQ[intv_,point_]:=intv[[1]]<=point<=intv[[2]];

(* --- Bulk of the code starts here --- *)
GetMobius[{-\[Infinity],zmid_,\[Infinity]}]:=x-zmid;
GetMobius[{zmin_,zmid_,\[Infinity]}]/;zmin!=-\[Infinity]:=(zmid+x zmid-2 x zmin)/(1-x)//Simplify;
GetMobius[{-\[Infinity],zmid_,zmax_}]/;zmax!=\[Infinity]:=(2 x zmax+zmid-x zmid)/(1+x)//Simplify;
GetMobius[{zmin_,zmid_,zmax_}]/;zmax!=\[Infinity]&&zmin!=-\[Infinity]:=-((-1+x) zmid zmin+zmax (zmid+x zmid-2 x zmin))/((-1+x) zmax+zmin+x (-2 zmid+zmin))//Simplify;
GetMobius[{zmin_,\[Infinity],zmax_}]/;zmax!=\[Infinity]&&zmin!=-\[Infinity]:=(zmin (-1+x)+zmax (1+x))/(2 x);

(* Pade approximants *)
GetPade[0]=0;
GetPade[a_?NumericQ]:=a;
GetPade[a_SeriesData]:=Block[
{
$MinPrecision=FEWorkingPrecision,
MaxOrd={Floor[((a[[5]]-a[[4]])/a[[6]]+1)/2],Floor[((a[[5]]-a[[4]])/a[[6]]+1)/2]},
MaxLogOrder=MaxLogxPower[a],
TempPad
},

Sum[
Logx^ind (
(Quiet[
TempPad=PadeApproximant[Chop[#,10^-ChopPrecisionVal],{x,0,MaxOrd}];
If[Length[GetCases[TempPad,PadeApproximant[__]]]>0,
PrintWarning["Error in Pade approximant of ",#//N,". Evaluating normally."][1];
PChop@#,
TempPad
]
])&@(Normal@LogxCoeff[a,ind])
)
,{ind,0,MaxLogOrder}]
]

(* Functions for evaluating series. *)
SEval1[a_SeriesData]:=If[FEC[UsePade]===True,GetPade[a],Normal[a]];
SEval1[0]:=0;
SEval1[a_/;NumericQ[a]]:=a;
SEval2[a_,at_]:=Block[{$MinPrecision=FEWorkingPrecision},
a/.(AnalyticContinuationReplacements/.If[at>=0,{\[Theta]p->1,\[Theta]m->0},{\[Theta]p->0,\[Theta]m->1}])/.Logx->Log[x]/.x->at//SetPrecision[#,FEWorkingPrecision]&//Expand
];
SEval[a_SeriesData,at_]:=Block[{$MinPrecision=FEWorkingPrecision},
If[FEC[UsePade]===True,GetPade[a],Normal[a]]/.(AnalyticContinuationReplacements/.If[at>=0,{\[Theta]p->1,\[Theta]m->0},{\[Theta]p->0,\[Theta]m->1}])/.Logx->Log[x]/.x->at//SetPrecision[#,FEWorkingPrecision]&//Expand
];
SEval[0,at_]:=0;
SEval[a_/;NumericQ[a],at_]:=a;

(* Derivatives, avoiding Log[x] terms, which slow down the calculations. *)
SD[a_,b_]:=Block[{CurrMaxLogPower=MaxLogxPower[a],Tmp},
Sum[
Tmp=LogxCoeff[a,logxord];
D[Tmp,b]Logx^logxord+(D[Log[x]^logxord,b]/.Log[x]->Logx)Tmp
,{logxord,0,CurrMaxLogPower}]//SExpand
];
SD[a_,b__]:=SD[SD[a,{b}//First],Sequence@@Delete[{b},1]];
SD[a_]:=a;

(* Main integration function. *)
SetAttributes[DiffExpIntegrate1,Listable];
IntReps={};
DiffExpIntegrate[a__]:=Block[{LogOrd},
(* If maximum power of Logx has increased, update the replacement relations. *)
LogOrd=Append[GetCases[{a},Logx^(k_:1)|Log[x]^(k_:1):>k],1]//Max;
If[LogOrd>IMaxLogOrder,
PrintDebug["Encountered ",Log[x]^LogOrd,". Updating IntReps."][2];
UpdateIntReps[LogOrd];
];
DiffExpIntegrate1[a]
];
DiffExpIntegrate1[a_]:=DiffExpIntegrate1[a,x];
DiffExpIntegrate1[exp0_SeriesData,var_]:=Block[
{exp=(Expand@Normal@exp0)/.Logx->Log[x],Out,MaxPow,Const},
Out=exp/.var->b/.IntReps;
Const=(Out/.a->0);
MaxPow=Floor[(exp0[[5]]/exp0[[6]])];
SeriesAlways[Out-Const+b Const/.a->1/.b->var/.Log[x]->Logx,{x,0,MaxPow}]//SExpand
]
DiffExpIntegrate1[exp0_/;NumericQ[exp0],var_]:=SeriesAlways[var exp0,{x,0,ExpansionOrderVal}];
DiffExpIntegrate1[exp0_,var_]:=ReportError["DiffExpIntegrate called with unsupported arguments. ",exp0," ",var];
UpdateIntReps[MaxOrd_]:=Block[{},
IMaxLogOrder=MaxOrd;

IntReps=Join[
Table[Log[x]^n->a Integrate[Log[x]^n,x]/.x->b,{n,IMaxLogOrder}],
Table[Log[x]^n x->a Integrate[Log[x]^n x,x]/.x->b,{n,IMaxLogOrder}],
Table[Log[x]^n x^m_/;m!=-1->a Integrate[Log[x]^n x^m,x]/.x->b,{n,IMaxLogOrder}],
Table[Log[x]^n/x->a Integrate[Log[x]^n x^-1,x]/.x->b,{n,IMaxLogOrder}],
{x^m_/;m!=-1->a Integrate[x^m,x]/.x->b},
{x->a Integrate[x,x]/.x->b},
{1/x->a Integrate[1/x,x]/.x->b}
]//Reverse//Expand;
];

ToPiecewise[SavedData2_,Pade:_?BooleanQ:False,Ord_Integer:Null]:=Module[{SavedData,Res,Uncompressed},
If[MatchQ[SavedData2,{{a_Association,_},{__}}]||MatchQ[SavedData2,{{a_Association,_,_},{__}}],
SavedData=SavedData2[[2]],
SavedData=SavedData2
];

If[!(MatchQ[SavedData[[0]]===List]&&Quiet[Dimensions[SavedData][[2]]===5]),
ReportError["Could not interpret the argument. Maybe TransportTo[...] was not called with the option save_ set to True?"];
];

Counter=1;
If[!$FrontEnd===Null,
PrintTemporary["Processing ",Dynamic[Counter]];
];

If[FEC["SaveExpansionsCompress"]===True,
Uncompressed=SavedData[[1,5]]//Uncompress;
,
Uncompressed=SavedData[[1,5]];
];

Table[
Res=Piecewise@Table[
Counter={ind,intind,epsord};
If[FEC["SaveExpansionsCompress"]===True,
Uncompressed=SavedData[[ind,5]]//Uncompress;
,
Uncompressed=SavedData[[ind,5]];
];
{
(If[Pade===True,
(Project\[Theta]s[#,GetPade]&@#)/.Logx->Log[x]/.\[Theta]p->HeavisideTheta[x]/.\[Theta]m->HeavisideTheta[-x]/.(SavedData[[ind,2]]),
(Normal@#)/.Logx->Log[x]/.\[Theta]p->HeavisideTheta[x]/.\[Theta]m->HeavisideTheta[-x]/.(SavedData[[ind,2]])
]&@(Uncompressed[[intind,epsord]]+If[Ord===Null,0,O[x]^Ord]))
,
x>=SavedData[[ind,3,1]]&&x<=SavedData[[ind,3,2]]
}
,{ind,Length@SavedData}
];
Evaluate[Res/.x->#]&
,
{intind,Uncompressed//Dimensions//First},
{epsord,Uncompressed//Dimensions//Last}]
]

LoadConfiguration[a__]:=(
DiffExpConfiguration=DefaultConfiguration;
#[[1]][]&/@DiffExpExtensions;
UpdateConfiguration[a]
);
UpdateConfiguration[a__Rule]:=UpdateConfiguration[{a}];
UpdateConfiguration[l_List]:=UpdateConfiguration[l//Association];
UpdateConfiguration[assoc_Association]:=Module[{PSFL,DeltaPrescriptionsAdjusted},
DiffExpConfiguration=Merge[{DiffExpConfiguration,assoc},Last];

If[KeyExistsQ[assoc,LogFile],
If[ValueQ[LogStream],
Close[LogStream];
];
LogStream=OpenAppend[assoc[LogFile]];
AppendTo[$Output,LogStream];
AppendTo[$Messages,LogStream];
];
If[KeyExistsQ[FEC,"CrosscheckLevel"],
CurrCrosscheckFlags=Select[CrosscheckFlags//Normal,#[[2]]<=FEC["CrosscheckLevel"]&][[All,1]];
];
If[KeyExistsQ[FEC,"CrosscheckFlags"],
CurrCrosscheckFlags=Union[CurrCrosscheckFlags,FEC["CrosscheckFlags"]];
];
If[KeyExistsQ[assoc,WorkingPrecision]||KeyExistsQ[assoc,ChopPrecision],
If[FEC[ChopPrecision]>=FEC[WorkingPrecision],
ReportError["The value of ChopPrecision should be smaller than the value of WorkingPrecision."];
];
];
DiffExpConfiguration["LinearSolveChopPrecision"]=FEC[ChopPrecision];

If[KeyExistsQ[assoc,"LinearSolveChopPrecision"],
DiffExpConfiguration["LinearSolveChopPrecision"]=assoc["LinearSolveChopPrecision"];
];
If[KeyExistsQ[assoc,LineParameter]&&KeyExistsQ[FEC,Variables],
If[MemberQ[FEC[Variables],assoc[LineParameter]],
ReportError["The symbol for the line parameter can't be equal to one of the kinematic variables or masses."];
];
];
If[KeyExistsQ[assoc,LineParameter],
LineParameterVal=assoc[LineParameter];
x=assoc[LineParameter];
];
If[KeyExistsQ[assoc,DeltaPrescriptions],
DeltaPrescriptionsAdjusted=If[#[[0]]===List,#,
{#/.Global`\[Delta]->0,Coefficient[#,Global`\[Delta]]/I}
]&/@assoc[DeltaPrescriptions];
DiffExpConfiguration[DeltaPrescriptions]=DeltaPrescriptionsAdjusted;

(* We separately keep track of the delta prescriptions added by the user in another variable, since they might not contain the ones added from square roots. *)
UserDeltaPrescriptions=DeltaPrescriptionsAdjusted;
];

If[KeyExistsQ[assoc,"EstimateError"],
If[assoc["EstimateError"]==="False",
DiffExpConfiguration["EstimateError"]=False;
,
If[!MemberQ[{"Precise","Fast"},assoc["EstimateError"]],
DiffExpConfiguration["EstimateError"]=False;
];
];
];

If[KeyExistsQ[assoc,ExpansionOrderVal],
ExpansionOrderVal=DiffExpConfiguration[ExpansionOrderVal];
];

If[KeyExistsQ[assoc,DeltaPrescriptions],
PSFL=FactorList/@FEC[DeltaPrescriptions][[All,1]];
If[DependsQ[Length[#]>2&/@PSFL,True],
ReportError["Physical singularities should be irreducible polynomials!"];
];
];

If[KeyExistsQ[assoc,MatrixDirectory]||(KeyExistsQ[FEC,MatrixDirectory]&&KeyExistsQ[assoc,EpsilonOrder]),
If[(!KeyExistsQ[assoc,Variables])&&KeyExistsQ[assoc,MatrixDirectory],DiffExpConfiguration[Variables]={};];

LoadMatrices[MatrixDirectoryVal];
,
If[!KeyExistsQ[FEC,MatrixDirectory],
PrintWarning["No differential equations are loaded!"];
];
];

IntegrationSequence={};
DEqnMatricesFactored=Association[{}];
DEqnMatricesExpanded=Association[{}];
AlphabetLogRulesFactored=Association[{}];
AlphabetLogRulesExpanded=Association[{}];

AnalyticContinuationReplacementsAssociation=Association[{}];

UpdateIntReps[IMaxLogOrderDefault];

#[[2]][assoc]&/@DiffExpExtensions;

PrintInfo["Configuration updated."][1];

CurrentConfiguration[]
];

(* Loads files in the location of MatrixDirectory. *)
LoadMatrices[Folder_]:=Module[{TmpFiles,CurrFileName,CurrMatrix,DimTest,MatrixHeads,MHLeft,PSFL,NewSquareRootSingularities,Tmp,SqrtFlips,VarsPartialDerivatives,ExtraVars,AlphabetLogs,FilePattern,ExtraVarsEncountered},
PrintInfo["Loading matrices."][1];

VarsPartialDerivatives=FEC[Variables];
If[FEC[Variables]==={},
TmpFiles=FileNames[FileNameJoin[{FEC[MatrixDirectory],"d*_*.m"}]];

If[Length[TmpFiles]===0,
ReportError["No partial derivative matrices found in the given directory. The matrices should be labeled as: \"dscale_epsorder.m\"."];
];

FilePattern=Longest[pre__]~~$PathnameSeparator~~"d"~~Shortest[a___]~~"_"~~Shortest[b__]~~".m"/;NumericQ[ToExpression[b]];
PrintInfo["Found files: ",Flatten[StringCases[#,FilePattern:>"d"<>a<>"_"<>b<>".m"]&@TmpFiles]][1];
Tmp=Flatten[StringCases[#,FilePattern:>{a,b}],1]&/@TmpFiles;
Tmp=DeleteCases[Tmp,{}];
Tmp=ToExpression/@(Tmp[[All,1]]//DeleteDuplicates);
Tmp=DeleteCases[Tmp,Null];
VarsPartialDerivatives=Tmp;

If[MemberQ[Tmp,LineParameterVal],
ReportError["Some of the kinematic invariants or masses are named the same as the line parameter. Please change the symbol of the line parameter using the configuration option \"LineParameter\"."];
];
];

(* Handling of special canonical matrix file. *)
If[FileExistsQ[FileNameJoin[{FEC[MatrixDirectory],"d_1.m"}]],
ExpansionMatricesCanonical1=Import[FileNameJoin[{FEC[MatrixDirectory],"d_1.m"}]]//Expand;

(* Checking consistency of d_1.m *)
If[!(And@@Flatten[MapAt[
(And@@(MatchQ[#,(a_:1)Log[b_]/;NumericQ[a]]&/@DeleteCases[SplitSum[#],0]))&
,ExpansionMatricesCanonical1,{All,All}]])===True,
ReportError["The matrix d_1.m is not of the right form. It should be given as a combination of logarithms with numeric prefactors."];
];

AlphabetLogs=GetCases[ExpansionMatricesCanonical1,Log[a_]];

ExtraVars=AlphabetLogs/.Log[a_]:>a//Variables;
VarsPartialDerivatives=Union[VarsPartialDerivatives,ExtraVars];

AlphabetLogRules=Table[Log[Subscript[l, ind]]->AlphabetLogs[[ind]],{ind,Length[AlphabetLogs]}];

ExpansionMatricesCanonical1=ExpansionMatricesCanonical1/.(Reverse/@AlphabetLogRules);

PrintInfo["Loaded canonical matrix."][1];

,

ExpansionMatricesCanonical1="ZeroM";
AlphabetLogs={};
AlphabetLogRules={};

];

PrintInfo["Kinematic invariants and masses: ",VarsPartialDerivatives][1];
DiffExpConfiguration[Variables]=VarsPartialDerivatives;

ExpansionMatrices=Table[
CurrFileName=FileNameJoin[{MatrixDirectoryVal,"d"<>ToString[var]<>"_"<>ToString[ord]<>".m"}];

If[FileExistsQ[CurrFileName],
(* Matrix exists. *)
CurrMatrix=Import[CurrFileName];

If[!(ExtraVarsEncountered=Complement[Variables[CurrMatrix],ExternalScalesVal])==={},
ReportError["The file ","d"<>ToString[var]<>"_"<>ToString[ord]<>".m"," contains the variables: ",ExtraVarsEncountered,", but no partial derivative are given for these."];
];

{var,ord}->CurrMatrix
,
(* Matrix does not exist, assuming it is zero. *)
If[MemberQ[VarsPartialDerivatives,var]&&AlphabetLogs==={},
PrintInfo["Assuming M[",var,"][",ord,"] is zero."][1];
];

{var,ord}->"ZeroM"]

,{var,ExternalScalesVal},{ord,Range[0,EpsilonOrderVal]}
]//Flatten[#,1]&//Association;

(* Sanity check on matrix dimensions *)
DimTest=(If[!#==="ZeroM",#//Dimensions,Null]&/@Join[Values[ExpansionMatrices],{ExpansionMatricesCanonical1}])//DeleteCases[#,Null]&;

If[!(DimTest//SameQ),
ReportError["Loaded matrices are of different dimensions: ",DimTest];
];

PrintInfo["Loaded system of size ",ToString[#[[1]]]<>" x "<>ToString[#[[2]]]&@First@DeleteCases[Dimensions/@Join[Values[ExpansionMatrices],{ExpansionMatricesCanonical1}],{}]][1];

ExpansionMatrices=ExpansionMatrices/."ZeroM"->CA[0,{DimTest[[1,1]],DimTest[[1,1]]}];
ExpansionMatricesCanonical1=ExpansionMatricesCanonical1/."ZeroM"->CA[0,{DimTest[[1,1]],DimTest[[1,1]]}];

NumIntegrals=DimTest[[1,1]];

MatrixHeads=GetCases[Join[ExpansionMatrices//Values,AlphabetLogs/.Log[a_]:>a]//Flatten,a_:>a[[0]]];
MHLeft=Complement[MatrixHeads,{Association,List,Complex,Integer,Plus,Power,Rational,Symbol,Times}];

If[Length[MHLeft]>0,
ReportError["The differential equation matrices contain functions for which DiffExp has not been designed. It is expected that the matrices contain only rational functions, and square roots of rational functions. The function heads that were found are: ",MHLeft];
];

If[Length[GetCases[Join[ExpansionMatrices//Values,AlphabetLogs/.Log[a_]:>a],Power[a_,b_]/;Denominator[b]>2]]>0,
ReportError["Differential equations contain higher order roots. This behaviour has not been implemented yet."];
];

(* Detecting square roots in the differential equations, and assigning I\[Delta]-prescriptions. *)
DEqnSquareRoots=DeleteCases[
GetCases[{ExpansionMatrices//Values,AlphabetLogRules},Power[a_,b_]/;Denominator[b]===2:>Expand[a]],
!DependsQ[#,Alternatives@@ExternalScalesVal]&
];
DEqnSquareRoots=DeleteDuplicates[DEqnSquareRoots,Expand[#1]===Expand[#2]||Expand[#1]===Expand[-#2]&];

PSFL=FactorList/@DEqnSquareRoots;
If[DependsQ[Length[#]>2&/@PSFL,True],
ReportError["Matrices contain square roots which are not irreducible!"];
];

NewSquareRootSingularities=SquareRootPrescriptionsAdded[];

If[Length[NewSquareRootSingularities]>0,
PrintInfo["Additional square roots encountered in the partial derivative matrices:"][1];
PrintInfo[NewSquareRootSingularities[[All,1]]//TableForm][1];
PrintInfo["Assigning these roots +i\[Delta]."][1];
];

DiffExpConfiguration[DeltaPrescriptions]=Union[FEC[DeltaPrescriptions],SquareRootPrescriptionsAdded[]];

(* Flipping square roots which have -I\[Delta] prescription. *)
SqrtFlips=Table[
If[\[Sigma][[2]]===1,
Sqrt[-\[Sigma][[1]]//Expand]->-I Sqrt[\[Sigma][[1]]],
Sqrt[\[Sigma][[1]]]->-I Sqrt[-\[Sigma][[1]]//Expand]
]
,
{\[Sigma],DiffExpConfiguration[DeltaPrescriptions]}
];

If[Length[DEqnSquareRoots]>0,
PrintDebug["Flipping roots in matrices according to i\[Delta]-prescriptions given: ",
Select[{Sqrt[#]->(Sqrt[#]/.SqrtFlips),Sqrt[#]-(Sqrt[#]/.SqrtFlips)===0}&/@DEqnSquareRoots,#[[2]]===False&][[All,1]]
][1];
];

ExpansionMatrices=Association[Normal[ExpansionMatrices]/.a_^b_/;Denominator[b]==2:>a^(b-1/2) (Sqrt[a//Expand]/.SqrtFlips)];
AlphabetLogRules=AlphabetLogRules/.a_^b_/;Denominator[b]==2:>a^(b-1/2) (Sqrt[a//Expand]/.SqrtFlips);

(* Loading all the factors which may yield singularities. This will be used in the function FindMatrixSingularities. *)
PrintInfo["Getting irreducible factors.."][1];

MatricesIrreducibleFactors=Replace[
Join[
(FactorList/@({ExpansionMatrices//Values//Flatten//GetCases[#,a_^b_/;IntegerQ[b]&&b<0:>a]&,AlphabetLogs/.Log[a_]:>Factor[a]}//Flatten))//Flatten,
Cases[{ExpansionMatrices,AlphabetLogs},a_^b_/;Denominator[b]==2:>a,Infinity]
]//DeleteDuplicates//DeleteCases[#,a_/;!DependsQ[a,Alternatives@@FEC[Variables]]]&
,a_^b_/;Denominator[b]==2:>a,1]//DeleteDuplicates[#,Expand[#1]===Expand[#2]||Expand[#1]===Expand[-#2]&]&;

];

(* Prepares replacement rules for analytic continuation along the given line segment. *)
PrepareAnalyticContinuation[Line_]:=Module[{Tmp,Tmp2,SignsNeeded,SignNeeded,CurrSignChoices,FindVanishingFactors,AllPrescriptions,VanishingFactors},
FindVanishingFactors[Factors_]:=(
Tmp={Normal[LeadingCoefficientSeries[#[[1]]]],#[[2]]}&/@(Factors/.Line//Expand//PChop);
Tmp2=Table[{iind,Tmp[[iind]]},{iind,Length[Tmp]}];
Tmp2=Select[Tmp2,DependsQ[#[[2,1]],x]&];
VanishingFactors=Tmp2[[All,2]];
);

(* Check whether the singularity coincides with an automatically added +I\[Delta] coming from a root in the differential equations. *)
CurrentSingularityWasAddedFromSquareRoot=False;
FindVanishingFactors[SquareRootPrescriptionsAdded[]];
If[Length[VanishingFactors]>0,
FindVanishingFactors[Complement[DeltaPrescriptionsVal,SquareRootPrescriptionsAdded[]]];
If[Length[VanishingFactors]===0,
CurrentSingularityWasAddedFromSquareRoot=True;
];
];

FindVanishingFactors[DeltaPrescriptionsVal];
If[Length[VanishingFactors]>0,
CurrentSingularityHasIDeltaPrescription=True;,CurrentSingularityHasIDeltaPrescription=False
];

SignsNeeded=(
{Exponent[#[[1]],x],#[[2]]/(Sign[#[[1]]]/.Sign[x]->1)}/.{
{k_,1}:>(k/.{1->1,a_->"?"}),
{k_,-1}:>(k/.{1->-1,a_->"?"})
}
)&/@VanishingFactors;
SignNeeded=DeleteDuplicates@SignsNeeded;

CurrSignChoices=Thread[List[DeltaPrescriptionsVal[[Tmp2[[All,1]]]][[All,1]],SignsNeeded]];

If[(DependsQ[SignNeeded,"?"])||Length[SignNeeded]>1,
If[!KeyExistsQ[AnalyticContinuationReplacementsAssociation,Line],
PrintInfo["Singularity => Sign[Im[x]]:"][2];
PrintInfo[Rule@@#&/@(Thread[List[DeltaPrescriptionsVal[[Tmp2[[All,1]]]][[All,1]]+ I "\[Delta]" DeltaPrescriptionsVal[[Tmp2[[All,1]]]][[All,2]],SignsNeeded]])][2];
];
AnalyticContinuationFailed=True;
SignNeeded={1};
];

AnalyticContinuationReplacements={};
If[
SignNeeded==={-1},
AnalyticContinuationReplacements={
Logx->(\[Theta]p+\[Theta]m)Logx-2\[Pi] I \[Theta]m,
x^b_/;Denominator[b]==2:>x^(b-1/2) (\[Theta]p-\[Theta]m) Sqrt[x],
x^b_/;Denominator[b]>2:>(\[Theta]p + Exp[-2\[Pi] I b] \[Theta]m )x^b 
};
];

If[!KeyExistsQ[AnalyticContinuationReplacementsAssociation,Line],
If[SignNeeded==={},
PrintDebug["Line not centered at a singularity."][1];
,
PrintDebug["Analytic continuation: x carries ",SignNeeded[[1]],"*i\[Delta]"][1];
PrintDebug["Using replacement rules: ",AnalyticContinuationReplacements][1];
];
];

AnalyticContinuationReplacementsAssociation[Line]=AnalyticContinuationReplacements;
];

(* Detects the integration sequence. *)
InitializeIntegrationSequence[line_]:=Module[{dDot,HomogeneousMask,EdgeL,CurrIndex,IntegrationDependencies,KeysToDelete},
PrintDebug["Analyzing integration sequence on current line."][1];
HomogeneousMask=MapAt[ZeroQ,DEqnMatricesFactored[line][0],{All,All}];
(* A graph describing which integrals couple together in the differential equations.  *)
EdgeL=Flatten[MapIndexed[(CurrIndex=#2[[1]];CurrIndex->#&/@#1)&,(Flatten[Position[#,False]])&/@HomogeneousMask]];
EdgeL=Join[EdgeL,Table[DirectedEdge[i,i],{i,NumIntegrals}]]//DeleteDuplicates;
IntegrationDependencies=(#->VertexOutComponent[Graph[EdgeL],{#}])&/@Range[NumIntegrals];
(* Integration sequence and coupled integrals *)
IntegrationSequence=SortBy[IntegrationDependencies,Length[#[[2]]]&][[All,1]];
IntegrationSequence=Association[#->Union[GetCases[
ConnectedComponents[EdgeL//Graph,#]
,_Integer],{#}]&/@IntegrationSequence];
KeysToDelete=(DeleteDuplicates@*Flatten)[Delete[#,-1]&/@(IntegrationSequence//Values)];
IntegrationSequence=KeyDrop[IntegrationSequence,KeysToDelete]//Values;

PrintDebug["Integration sequence is ",IntegrationSequence][1];
MaxCouplingOrder=(Length/@IntegrationSequence)//Max;
PrintDebug["Maximum coupling order is ",MaxCouplingOrder][1];
];

PrepareBoundaryConditions[bcs_List,line2_Association|line2_List]:=Module[{line,CoeffList={},Coeffs,CoeffSer,bcs1,OneSer=(1//N[#,FEWorkingPrecision]&),Mask,ispoint,LineRat},
PrintDebug["Preparing boundary conditions."][1];

If[line2[[0]]===List,line=line2//Association//KeySort,line=line2//KeySort];

If[Accuracy[line]<FEWorkingPrecision,
line=line//Normal//SetPrecision[#,2FEWorkingPrecision]&//Association;
PrintWarning["Accuracy of the line/point is lower than the working precision. The precision has been artificially increased."];
];

If[Length[bcs]!=NumIntegrals,
PrintWarning["The number of integrals does not match the size of the system of differential equations."];
];

PrepareAnalyticContinuation[line];

ispoint=IsPoint[line];

If[ispoint&&Count[PChop[(MatricesIrreducibleFactors/.line//Together)],0]>0,
PrintWarning["The boundary conditions are given as numerical values at a point, but the point lies on a singularity of the differential equations. This only works if the asymptotic limit is finite."];
];

Table[
Switch[{bcs[[bcind,0]],bcs[[bcind]]}
,{List,_},
PrintDebug["Integral ",bcind,": List. Assuming first entry ~ \!\(\*SuperscriptBox[\(\[Epsilon]\), \(0\)]\)."][1];
If[Length[bcs[[bcind]]]<EpsilonOrderVal+1,
ReportError["Too few coefficients given for boundary conditions up to order \[Epsilon]^",EpsilonOrderVal];
];
Coeffs=bcs[[bcind]][[Range[EpsilonOrderVal+1]]];
,{String,"?"},
PrintInfo["Integral ",bcind,": Ignoring boundary conditions."][1];
Coeffs=CA["?",EpsilonOrderVal+1];

,_,
PrintDebug["Integral ",bcind,": Assuming closed form expression."][1];
CoeffSer=SeriesAlways[bcs[[bcind]],{\[Epsilon],0,EpsilonOrderVal}]//SExpand;

(* Sanity check *)
If[(CoeffSer//SeriesMinPower)<0,ReportError["The boundary conditions should start at finite order."]];

Coeffs=Table[SeriesCoefficient[CoeffSer,{\[Epsilon],0,ord}],{ord,0,EpsilonOrderVal}];

(* We put everything below the leading eps coefficient to zero for all orders of x. *)
If[!ispoint,
If[!bcs[[bcind]]===0,
Do[
If[!ispoint,PrintInfo["Assuming that integral ",bcind," is exactly zero at epsilon order ",iind-1,"."][1];];
Coeffs[[iind]]=\!\(\*
TagBox[
StyleBox[
RowBox[{"SeriesData", "[", 
RowBox[{"x", ",", "0", ",", 
RowBox[{"List", "[", "]"}], ",", "0", ",", 
RowBox[{"ExpansionOrderVal", "+", "1"}], ",", "1"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)
,{iind,CoeffSer[[4]]}];
];
];
];

AppendTo[CoeffList,Coeffs];
,
{bcind,bcs//Length}
];

bcs1=If[!ispoint,
Table[
If[!(#[[ind]][[0]]===SeriesData),
(
LeadingCoefficientSeries[(#[[ind]]/.line)*OneSer,2]
)/.OneSer "?"+O[x]^(1/2)->"?",
#[[ind]]
]
,
{ind,Length[#]}
]
,
If[DependsQ[Normal[#],x],
ReportError["The boundary terms that are provided depend on the line parameter ",x,", but the line itself does not."];
];
OneSer*#/.line
]&/@CoeffList;

If[!ispoint,
Mask=MapAt[Switch[#[[0]],
SeriesData,
tmp=#;
tmp[[3]]=Table["(...)",{ind,#[[3]]//Length}];
tmp,
_,#]&,bcs1,{All,All}]//TableForm;

PrintInfo["Prepared boundary conditions in asymptotic limit, of the form:"][1];
PrintInfo[Mask][1];
];

{line,bcs1}/.Log[a_ x]/;NumericQ[a]:>Log[a]+Logx/.Log[x]->Logx
];

ClearMatrices[line_]:=Module[{},
If[!FEC["KeepMatrixExpansions"]===True,
KeyDropFrom[DEqnMatricesFactored,line];
KeyDropFrom[DEqnMatricesExpanded,line];
];
];

ClearMatrices[]:=Module[{},
If[!FEC["KeepMatrixExpansions"]===True,
DEqnMatricesFactored=Association[];
DEqnMatricesExpanded=Association[];
];
];

(* Below follow functions for factoring and expanding the partial derivative matrices along a line. *)
PrepareMatrices[line_Association]:=(
If[!KeyExistsQ[DEqnMatricesExpanded,line],
PrepareMatricesFactored[line];
PrepareMatricesExpanded[line];
];
);

(* Prepare matrices along line segment, by reusing previously factored matrices. *)
PrepareMatricesFrom1[lineorig_Association,linenew_Association]:=Module[{ParRelns},

If[(!KeyExistsQ[DEqnMatricesFactored,linenew])&&(!KeyExistsQ[DEqnMatricesExpanded,linenew]),
PrintInfo["Preparing differential equations along current line segment."][2];
];

ParRelns=RelateLines[lineorig,linenew];

If[!KeyExistsQ[DEqnMatricesFactored,lineorig],
PrintDebug["Warning!: PrepareMatricesFrom is asked to re-use the results on ",lineorig," but these entries do not exist in the Association."][1];
PrepareMatricesFactored[linenew];
,

If[!KeyExistsQ[DEqnMatricesFactored,linenew],
DEqnMatricesFactored[linenew]=Association[
Table[
epsord->(PChop[If[FEC[UseMobius]===True,Identity,FactorOrTogether[lineorig,linenew]][(DEqnMatricesFactored[lineorig][epsord]/.x->ParRelns)D[ParRelns,x]]])
,{epsord,0,EpsilonOrderVal}]
];

If[!AlphabetLogRules==={},
AlphabetLogRulesFactored[linenew]=MapAt[(#/.Log[a_]:>Log[a/.linenew//FactorOrTogether[linenew]//PChop])&,AlphabetLogRules,{All,2}];
];

];
];
];

PrepareMatricesFrom[lineorig_Association,linenew_Association]:=(
PrepareMatricesFrom1[lineorig,linenew];
PrintInfo["Expanding partial derivative matrices."][2];
PrepareMatricesExpanded[linenew];
);

ExactLineQ[line_Association]:=And@@(ExactNumberQ/@Flatten[({
Numerator[#]/.x->0,
Coefficient[Numerator[#],x],
Denominator[#]/.x->0,
Coefficient[Denominator[#],x]}&/@(Together/@Values[line]))]);
FactorOrTogether[line_Association]:=If[ExactLineQ[line],Factor,Together];
FactorOrTogether[line1_Association,line2_Association]:=If[ExactLineQ[line1]&&ExactLineQ[line2],Factor,Together];

PrepareMatricesFactored[line_Association]:=(
If[!KeyExistsQ[DEqnMatricesFactored,line],
DEqnMatricesFactored[line]=Association[
Table[
epsord->(PChop[FactorOrTogether[line][Sum[(ExpansionMatrices[{v,epsord}]/.line)D[line[v],x],{v,ExternalScalesVal}]]])
,{epsord,0,EpsilonOrderVal}]
];

If[!AlphabetLogRules==={},
AlphabetLogRulesFactored[line]=MapAt[(#/.Log[a_]:>Log[a/.line//FactorOrTogether[line]//PChop])&,AlphabetLogRules,{All,2}];
];

];
);

PrepareMatricesExpanded[line_Association]:=(
If[!KeyExistsQ[DEqnMatricesExpanded,line],

DEqnMatricesExpanded[line]=Series[#//N[#,FEWorkingPrecision]&,{x,0,ExpansionOrderVal},Assumptions->x>0]&/@DEqnMatricesFactored[line];

If[!AlphabetLogRules==={},
AlphabetLogRulesExpanded[line]=MapAt[D[Series[
#//N[#,FEWorkingPrecision]&,{x,0,ExpansionOrderVal},Assumptions->x>0
],x]
&,AlphabetLogRulesFactored[line],{All,2}];

DEqnMatricesExpanded[line][1]=DEqnMatricesExpanded[line][1]+(ExpansionMatricesCanonical1/.AlphabetLogRulesExpanded[line])//SExpand;
];

];
);

NullSpaceTryAgainOnFail[ex_,r___]:=Module[{Res,ValidateTerm},
Res=NullSpace[ex,r];

If[Quiet[Length[Cases[Res,SeriesData[x,_,List[],k_,k_,_]/;k<0,Infinity]]>0],
PrintWarning["Encountered a problem while determining the nullspace of a matrix. Try setting the option \"HomogeneousSolve\" -> \"DontExpand\" "];

Global`DebugData={ex,r};
Abort[];

(*Res=(ex//Normal//NullSpace[#,r]&)+O[x]^ExpansionOrderVal;
PrintDebug["Validating solution.."][1];
Do[
PrintDebug["Checking vector.."][1];
ValidateTerm=(ex.Res[[ii]]//SExpand)//Normal//PChop//Flatten//DeleteDuplicates;

If[!ValidateTerm==={0},
Global`DebugData={ex,{r},Res,ValidateTerm};
ReportError["Could not obtain nullspace of a matrix. Aborting."];
];
,{ii,Length@Res}];*)
];

Res
]

(* Derives an n-th order differential equation for a single integral. *)
CombineDifferentialEquationsHomogeneous[Amat_,topind_:1]:=Module[{Amats,n=Amat//Length,Solns,MtildeMat},
PrintDebug["Getting higher order derivatives.."][2];

If[FEC["HomogeneousSolve"]==="Expand",
Amats=PChop@NestList[SExpand[(SD[#,x]+MatrixMultiplySExpand[#,Amat])]&,IdentityMatrix[n],n];
Solns=Amats[[All,topind]]//Transpose//NullSpaceTryAgainOnFail[#,Method->"DivisionFreeRowReduction",Tolerance->10^-LinearSolveChopPrecisionVal]&;

,

Amats=PChop@NestList[Together[(D[#,x]+# . Amat)]&,IdentityMatrix[n],n];
Solns=DiffExpSeries[Amats[[All,topind]]//Transpose//NullSpace[#]&//Together];
];

If[Length[Solns]>1,
Global`DebugData={Amats[[All,topind]]};
ReportError["Found multiple solutions while combining the differential equations. This may happen when the integrals become linearly dependent on the given line. Use the option IntegrationStrategy -> \"VariationOfParameters\" (note: this may run slower), or choose a different line."]
];

If[FEC["HomogeneousSolve"]==="Expand",
MtildeMat=PChop@DiffExpSeries[Amats[[All,topind]][[Range[n],Range[n]]]];
,
MtildeMat=Amats[[All,topind]][[Range[n],Range[n]]];
];

{Solns[[1]]/(Solns[[1]]//Last),MtildeMat}

];

(* Solution from the Frobenius ansatz. *)
Frobenius1[DEqn_]:=Module[{DEqnSer,n=Length[DEqn],IndicialEquation,rMax,Ansatz,c,Eqns,cUnknowns,cSols,r,tmp,tmp2,Maxc,IndicialDen,LeadingPowers},
LeadingPowers=(#[[4]]/#[[6]]&@LeadingCoefficientSeries[#,2])&/@DEqn;
LeadingPowers=LeadingPowers-Last[LeadingPowers];

Do[
(* Check that equation is Fuchsian *)
If[
LeadingPowers[[ind]]<ind-Length[LeadingPowers],
ReportError["Obtained a higher order differential equation that is not in Fuchsian form."];
];
,{ind,Length@LeadingPowers}
];

PrintDebug["Frobenius method: Series expanding.."][3];
DEqnSer=DiffExpSeries[DEqn];

IndicialEquation=Sum[LeadingCoefficientSeries[DEqnSer[[ind]]]( D[x^r,Sequence@@ConstantArray[x,ind-1]]x^-r),{ind,n}]//Normal//Rationalize[#,10^-ChopPrecisionVal]&;
PrintDebug["Indicial equation: ",IndicialEquation/.r->"r"][3];
rMax=Max[IndicialEquation==0//Solve[#,r]&//Part[#,All,1,2]&];
PrintDebug["Considering largest root: r = ",rMax][3];

If[Denominator[rMax]>2&&!(IgnoreIndicialCheck===True),
ReportError["The root of the indicial equation is of degree greater than two: ",rMax,". This case is not implemented in DiffExp."];
];

IndicialDen=Denominator[rMax];
cUnknowns=Table[Subscript[c, iind],{iind,IndicialDen ExpansionOrderVal}];
Ansatz=x^rMax Sum[Subscript[c, iind] x^iind/.Subscript[c, 0]->1,{iind,0,IndicialDen ExpansionOrderVal}]+O[x]^(IndicialDen ExpansionOrderVal);
Eqns=PChop[#==0&/@Sum[DEqnSer[[ind]]( D[Ansatz,Sequence@@ConstantArray[x,ind-1]]),{ind,n}][[3]]];

Check[
cSols=N[Thread[cUnknowns->LinearSolve[Sequence@@{#[[2]],-#[[1]]}&@CoefficientArrays[DeleteCases[Eqns,True],cUnknowns],ZeroTest->(N[LSPChop@Expand@Normal[#1],LinearSolveChopPrecisionVal]==0&)]],FEWorkingPrecision];
,
Global`DebugData={DEqn,DEqnSer,IndicialEquation,rMax,Ansatz,cUnknowns,Eqns,tmp,cSols};

If[DependsQ[cSols,LinearSolve],
ReportError["Something went wrong while applying the Frobenius method."];
,
PrintWarning["Encountered possible instability during evaluation of the Frobenius method. Cross-checking the result."];
tmp2=Ansatz/.(PChop[cSols]);
tmp2=Normal[SExpand@Sum[DEqnSer[[ord]]D[tmp2,Sequence@@ConstantArray[x,ord-1]],{ord,Length[DEqnSer]}]];
If[tmp2===0,
PrintInfo["Solution is valid. Continuing."][1];
,
ReportError["Result is incorrect. Aborting."];
];
];
];
PrintDebug["Frobenius solution found."][3];

Maxc=Max[Cases[Eqns,Subscript[c, i_]:>i,Infinity]];
Series[Ansatz,{x,0,Floor[Maxc+rMax]}]/.(PChop[cSols])
];

(* All Frobenius solutions. *)
FrobeniusSolutions[DEqn_]:=Module[{DEqnOrder=Length[DEqn]-1,Solns,DEqnReduced,DEqnSer,DEqnZeros,Checks,nTrail},
DEqnSer=DiffExpSeries[DEqn,ExpansionOrderVal];

DEqnZeros=If[Normal[#]===0,0,1]&/@DEqnSer;

Solns={Frobenius1[DEqnSer]};

If[DEqnOrder>1,
DEqnReduced=Table[
SExpand[Sum[
Binomial[iind-1,kind-1]SMultiply[
DEqnSer[[iind]],
SD[Solns[[1]],Sequence@@CA[x,iind-kind]]
],{iind,kind,DEqnOrder+1}]],{kind,DEqnOrder+1}];

(* Cross-check *)
If[MemberQ[CurrCrosscheckFlags,"FrobeniusSolutions"]===True,
If[!Normal[(CPChop@DEqnReduced[[1]])]===0,
PrintDebug[DEqnReduced[[1]]+O[x]^ExpansionOrderVal//SN][3];
ReportError["Something went wrong while deriving a lower order differential equation from a multiplicative ansatz. Possibly the value of ChopPrecision is set too low."];
];
];

DEqnReduced=Delete[DEqnReduced,1];
Solns=Join[
Solns,
SMultiply[Solns[[1]],#]&/@DiffExpIntegrate[FrobeniusSolutions[DEqnReduced]]
];
];

If[MemberQ[CurrCrosscheckFlags,"FrobeniusSolutions"]===True,
PrintDebug["Running cross-checks on Frobenius solutions.."][1];
Checks=(CPChop@*SExpand)[Sum[
SMultiply[DEqnSer[[iind]],SD[#,Sequence@@CA[x,iind-1]]]
,{iind,DEqnOrder+1}]]&/@Solns;
PrintDebug["Cross-checks: ",Checks//SN][3];
If[!SameQ[Append[Normal[Checks],0]],
ReportError["Error while validating the Frobenius solutions. Aborting.."];
];
];

Solns
];

(* Relates line parameters of different segments. *)
RelateLines[a2_Association,b2_Association,noerror_:False]:=Module[{a=KeySort[a2],b=KeySort[b2],Sol,Sols,CanSolveFrom,SFKey,SugSol},

(* We find one component of a that contains x, and use that to solve the equation. We check the solution up to the ChopPrecision with the other entries. *)
CanSolveFrom=Flatten[Position[DependsQ[PChop@Expand@#,x]&/@a,True]];
If[Length[CanSolveFrom]===0,
Global`DebugData={a,b};
ReportError["Argument does not depend on the line parameter!"];
];

SFKey=CanSolveFrom[[1,1]];

Sol=Quiet[Solve[(a[SFKey]/.x->y)-b[SFKey]==0,y]];

If[Length[Sol]>1,
ReportError["Multiple solutions encountered while relating lines: ",a//Normal//N//Association," and ",b//Normal//N//Association,". This is likely because you chose a non-linear line segment. Such line segments are not currently supported."];
];

If[!(Length[Sol]===1),
Global`DebugData={a,b};
If[!noerror,ReportError["Could not relate lines."];];
False,
(*Crosscheck*)
SugSol=Sol[[1,1,2]]//Together//PChop;

Quiet[
If[!(SameQ@@Append[Values[(PChop@Together@N[#,FEC[WorkingPrecision]])&/@((a/.x->SugSol)-b)],0]),
PrintDebug["Could not relate lines:"][1];
PrintDebug[Values[(a/.x->SugSol)-b]//Factor//N][1];
Global`DebugData={a,b};

If[!noerror,ReportError["Could not relate lines."];];
False,
SugSol
]
]
]
]
RelateLinesPoint[a_Association,b_Association,pointb_]:=RelateLines[a,b]/.x->pointb;

(* Derives Subscript[X, sing] *)
FindMatrixSingularities[line_,getcomplex_:False,{fixat_,to_}]:=Module[{AllSingularTerms,RatPoles,Sqrts,SPos1,SPos1N,SPos,SPosProjections,MySing,MySingN,NumPoles,Tmp,Tmp2,Tmp3,Tmp4},
PrintInfo["Determining positions of singularities and branch-cuts."][1];

AllSingularTerms=Flatten[FactorList/@Factor[Union[MatricesIrreducibleFactors/.line,Denominator@Together@Values@line]]]//DeleteDuplicates//DeleteCases[#,a_/;!DependsQ[a,x]]&//DeleteDuplicates[#,Expand[#1]===Expand[#2]||Expand[#1]===Expand[-#2]&]&;
SPos1=Quiet[Solve[#==0,x]&/@AllSingularTerms];
SPos1=Join[(SPos1//Flatten)[[All,2]]//DeleteDuplicatesBy[#,N[#,ChopPrecisionVal]&]&,{-\[Infinity],\[Infinity]}]//Sort[#,Re[N[#1,ChopPrecisionVal]]<Re[N[#2,ChopPrecisionVal]]&]&;
SPos1N=N[SPos1,FEWorkingPrecision];

(* Project complex singularities onto the real line. *)
SPosProjections=(
MySing=#[[1]];MySingN=#[[2]];

LI=Select[SPos1N,Re[MySingN]-Im[MySingN]<Re[#]<Re[MySingN]&];
RI=Select[SPos1N,Re[MySingN]<Re[#]<Re[MySingN]+Im[MySingN]&];

{
If[LI==={},Re[MySing]-Im[MySing],Null],
Re[MySing],
If[RI==={},Re[MySing]+Im[MySing],Null]
}

)&/@Transpose[{SPos1,SPos1N}];

Quiet[
SPos=Sort[DeleteDuplicatesBy[DeleteCases[Flatten[SPosProjections],Null],N[#,ChopPrecisionVal]&],N[#1,FEWorkingPrecision]<N[#2,FEWorkingPrecision]&];
];

If[getcomplex===True,
{SPos,SPos1}
,
SPos
]
];

(* Normalizes terms in numerator and denominator for printing. *)
PrintMobiusNormalized[a_]:=Module[{Tmp=a//Together,mt,md,m},
mt=Max[Abs/@{Coefficient[Tmp//Numerator,x],(Tmp//Numerator)/.x->0}];
md=Max[Abs/@{Coefficient[Tmp//Denominator,x],(Tmp//Denominator)/.x->0}];
m=Max[mt,md];
Expand[Numerator[Tmp]/m]/Expand[Denominator[Tmp]/m]//N
];

(* Gives a large term which can be used to estimate the error. *)
GetLargestTerm[line_]:=Block[{},
(Flatten[Coefficient[DEqnMatricesExpanded[line]//Values,x,ExpansionOrderVal-ISafetyExpansionSubtract-(MaxCouplingOrder-1)]]//Abs//Max)x^(ExpansionOrderVal-ISafetyExpansionSubtract-(MaxCouplingOrder-1))
];

TransportTo[bcs2_List,line2_Association|line2_List,to2:_?NumericQ:1,SaveExpansions:_?BooleanQ:False]:=Module[{line=If[line2[[0]]===List,line2//Association//KeySort,line2//KeySort],LineRat,ToRat,to,Tmp,bcs,FixAt,MySingularities,MySingularitiesImaginary,MySingularitiesRelevant,SingularitySegments,PoleIntervals,CurrLine,CurrLineNoMobius=Null,CurrIntegrated,CurrIntervalCurrLine,CurrIntervalLine,Done=False,Tmp2,CurrEvalPoint,CurrEvalPointCurrLine,CurrEval,Currbcs,AllIntegrationData={},MyCenter,EvaluateCurrPoint,NextIsPole=False,SegmentCounter=1,TmpRelateLines,InterSec,CurrIntervalLinePos,CurrIntervalLineNeg,CurrEvalError,CurrIntegratedError,CurrbcsError,PrintError,CurrError,CurrErrorAcc=0,CurrErrorAccs=ConstantArray[0,{NumIntegrals,EpsilonOrderVal+1}],FixWithin,SegmentsToIntegrate,UpdateMatrixExpansionError,TimeStart,TimeStart0,LineReturn,FailedLine,ExpansionsIndeterminates={},bcsprev,CurrStatusBackup,BoundaryFixPoint,CurrEvalErrorEx,CurrEvalError1,CurrEvalError2,CurrEvalAtBoundaryFixPoint,CurrEvalEx
},

MultivaluedFail=False;

If[Or@@(!DependsQ[Keys@line,#]&/@ExternalScalesVal),
ReportError["The point/line in the second argument does not fix all kinematic invariants and masses!"];
];

ExpansionOrderVal=FEC[ExpansionOrder];
DigitsNeeded=FEAccuracyGoal+ISafetyDigits;
TimeStart0=AbsoluteTime[];

(* To deal with the output of SaveExpansions = True *)
If[MatchQ[bcs2,{{a_Association,__},_}],
bcs=bcs2[[1]];,
bcs=bcs2;
];

bcs[[1]]=bcs[[1]]//KeySort;

(* Increase precision of arguments. *)
If[Accuracy[line]<FEWorkingPrecision,
line=line//Normal//SetPrecision[#,2*FEWorkingPrecision]&//Association;
PrintWarning["Accuracy of the line/point is lower than the working precision. The precision has been artificially increased."];
];

If[IsPoint[line],
If[IsPoint[bcs[[1]]],
line=Merge[{bcs[[1]],line},Expand[#[[1]](1-x)+x #[[2]]]&];
,
Tmp=RelateLines[bcs[[1]],line,True];
If[Tmp===False,ReportError["Endpoint does not lie on same line as the boundary conditions."]];
line=bcs[[1]]/.x->x Tmp;
];
to=1;
,
to=to2;

If[Accuracy[to]<FEWorkingPrecision,
to=to//SetPrecision[#,2*FEWorkingPrecision]&;
PrintWarning["Accuracy of the endpoint is lower than the working precision. The precision has been artificially increased."];
];
];

ExpansionsIndeterminates=DeleteCases[bcs[[2]]//Variables,"?"|x|Logx];
If[Length[ExpansionsIndeterminates]>0&&FEC[UsePade]===True,
PrintInfo["The use of Pad\[EAcute] approximants is not possible when transporting boundary conditions with indeterminate coefficients. Pade approximants will be turned off."][1];
DiffExpConfiguration[UsePade]=False;
];

(* Check whether the line lies on a singularity of the differential equations. *)
If[Length[Tmp=Flatten[Position[Factor[MatricesIrreducibleFactors/.line],0]]]>0,
ReportError["The line lies on a singularity of the differential equations. The vanishing factors are: ",MatricesIrreducibleFactors[[Tmp]],"."];
];

(* Will abort if something is wrong with the boundary conditions. *)
{bcs,FixAt}=CheckBoundaryConditionsAndReparametrize[bcsprev=bcs,line];

If[Length[bcsprev]>2,
CurrErrorAcc=bcsprev[[3]]//Abs//Max;
CurrErrorAccs=bcsprev[[3]];
,
Quiet[
CurrErrorAccs=10^-(MapAt[Accuracy,bcsprev[[2]],{All,All}]//SetPrecision[#,FEWorkingPrecision]&);
CurrErrorAcc=CurrErrorAccs//Max;
];
];

If[!((CurrErrorAccs//Dimensions//Last)===EpsilonOrderVal+1),
CurrErrorAccs=PadRight[#,EpsilonOrderVal+1,10^-FEWorkingPrecision]&/@CurrErrorAccs;
];

PrintInfo["Transporting boundary conditions along ",line//Normal//N//Association," from x = ",FixAt//N," to x = ",to//N][1];

PrintInfo["Preparing differential equations along current line.."][1];
PrepareMatricesFactored[line];

InitializeIntegrationSequence[line];

{MySingularities,MySingularitiesImaginary}=FindMatrixSingularities[line,True,{FixAt,to}];

MySingularitiesRelevant=Select[MySingularities,FixAt<=#<=to||to<=#<=FixAt&];
If[FEC[UseMobius]===True,
SingularitySegments={
#,
GetLineRescaled[line,#,{MySingularities,MySingularitiesImaginary}],
GetLineRescaled[line,#,{MySingularities,MySingularitiesImaginary},True]
}&/@MySingularitiesRelevant;
,
SingularitySegments={#,GetLineRescaled[line,#,{MySingularities,MySingularitiesImaginary}]}&/@MySingularitiesRelevant;
];

PrintInfo["Possible singularities along line at positions ",DeleteCases[SingularitySegments[[All,1]],\[Infinity]|-\[Infinity]]//N,"."][1];

If[FEC[SegmentationStrategy]==="Dynamic",
PrintInfo["Determining intervals around possible singularities."][1];
];

PoleIntervals=Table[
If[FEC[SegmentationStrategy]==="Dynamic",
PrintInfo["Expanding differential equations around x = ",sline[[1]]//N,"."][1];

PrepareAnalyticContinuation[sline[[2]]];
PrepareMatricesFrom(*Mobius*)[line,sline[[2]](*,
If[Length[sline]===3,sline[[3]],Null]*)
];

Tmp={-#,#}&@GetMatricesPrecisionDistance[sline[[2]]];
];

If[FEC[SegmentationStrategy]==="Predivision",
Tmp={-RadiusOfConvergenceVal/FEC[DivisionOrder],RadiusOfConvergenceVal/FEC[DivisionOrder]};
];

Tmp={sline,RelateLinesPoint[line,sline[[2]],#]&/@Tmp};

PrintInfo["Expansion around x = ",sline[[1]]//N, " is valid within region x \[Element] [",Tmp[[2,1]]//N,", ",Tmp[[2,2]]//N,"]."][2];

Tmp
,
{sline,SingularitySegments}
];

(* Main loop. *)
If[DependsQ[#===0&/@(SingularitySegments//PChop),True],
PrintDebug["First expansion is at singularity."][1];
];













(* Duplicate of the code block below, without print statements and integrations. This counts the number of segments. *)
If[FEC[SegmentationStrategy]==="Predivision",
PrintInfo["Analyzing integration segments."][1];
PoleIntervals1=PoleIntervals;
MyCenter=FixAt;
CurrLine=GetLineRescaled[line,FixAt,{MySingularities,MySingularitiesImaginary}];

Done=False;
While[!Done,
PoleIntervals=Select[PoleIntervals,!(#[[1,1]]===MyCenter)&];

CurrIntervalCurrLine={-RadiusOfConvergenceVal/FEC[DivisionOrder],RadiusOfConvergenceVal/FEC[DivisionOrder]};
CurrIntervalLine=RelateLinesPoint[line,CurrLine,#]&/@CurrIntervalCurrLine;

If[IntervalContainsQ[CurrIntervalLine,to],
CurrEvalPoint=to;
CurrEvalPointCurrLine=RelateLinesPoint[CurrLine,line,CurrEvalPoint];

Done=True;

,
SegmentCounter+=1;

If[to>FixAt,
Tmp=Select[PoleIntervals,#[[1,1]]>MyCenter&];
,
Tmp=Select[PoleIntervals,#[[1,1]]<=MyCenter&];
];
Tmp2={#[[1]],IntervalOverlapQ[CurrIntervalLine,#[[2]]]}&/@Tmp;
Tmp2=Flatten[Position[Tmp2[[All,2]],True]];
NextIsPole=Length[Tmp2]>0;

If[NextIsPole,
Tmp=Tmp[[Tmp2[[1]]]];

If[to>FixAt,
FixWithin=IntervalIntersec[IntervalIntersec[{MyCenter,Tmp[[1,1]]},Tmp[[2]]],CurrIntervalLine];
CurrEvalPoint=(FixWithin[[1]]+FixWithin[[2]])/2;
,

FixWithin=IntervalIntersec[IntervalIntersec[{Tmp[[1,1]],MyCenter},Tmp[[2]]],CurrIntervalLine];
CurrEvalPoint=(FixWithin[[1]]+FixWithin[[2]])/2;
];

CurrEvalPointCurrLine=RelateLinesPoint[CurrLine,line,CurrEvalPoint];

MyCenter=Tmp[[1,1]];
CurrLine=Tmp[[1,2]];
If[FEC[UseMobius]===True,CurrLineNoMobius=Tmp[[1,3]]];
,

(* Finite point *)
If[to>FixAt,
CurrEvalPoint=CurrIntervalLine[[2]],
CurrEvalPoint=CurrIntervalLine[[1]]
];
CurrEvalPointCurrLine=RelateLinesPoint[CurrLine,line,CurrEvalPoint];

If[FEC[SegmentationStrategy]==="Dynamic",
MyCenter=CurrEvalPoint;
];

If[FEC[SegmentationStrategy]==="Predivision",
If[to>FixAt,
MyCenter=FindNextCenterPointL[CurrEvalPoint,MySingularities],
MyCenter=FindNextCenterPointR[CurrEvalPoint,MySingularities]
];
];

CurrLine=GetLineRescaled[line,MyCenter,{MySingularities,MySingularitiesImaginary}];
];
];

PoleIntervals=PoleIntervals1;
];




PrintInfo["Segments to integrate: ",SegmentsToIntegrate=SegmentCounter,"."][1];
];













SegmentCounter=1;
ExpansionOrders={ExpansionOrderVal};

If[FEC[SegmentationStrategy]==="Predivision",
DigitsNeeded=FEAccuracyGoal+Ceiling[Log10[SegmentsToIntegrate]]+ISafetyDigits;
];

UpdateMatrixExpansionError[]:=Block[{CurrErrorTerms,CurrErrorLeft,CurrErrorRight},
CurrErrorTerms=GetLargestTerm[CurrLine];

If[FixAtLineSegment===0,
CurrErrorLeft=0;,
CurrErrorLeft=CurrErrorTerms/.(AnalyticContinuationReplacements/.If[FixAtLineSegment>=0,{\[Theta]p->1,\[Theta]m->0},{\[Theta]p->0,\[Theta]m->1}])/.Logx->Log[x]/.x->FixAtLineSegment//Abs//N[#,FEWorkingPrecision]&//Max;
];
CurrErrorRight=CurrErrorTerms/.(AnalyticContinuationReplacements/.If[CurrEvalPointCurrLine>=0,{\[Theta]p->1,\[Theta]m->0},{\[Theta]p->0,\[Theta]m->1}])/.Logx->Log[x]/.x->CurrEvalPointCurrLine//Abs//N[#,FEWorkingPrecision]&//Max;
CurrError=Max[CurrErrorLeft,CurrErrorRight]
];

EvaluateCurrPoint[]:=Block[{ErrorSufficient,FixAtLineSegment,NumExpansions,DigitsHave,DeltaDigits,DEqnMatricesExpandedBackup,CurrErrorBackup,MyCounter},(

If[FEC[SegmentationStrategy]=="Predivision"&&KeyExistsQ[DiffExpConfiguration,AccuracyGoal]&&DiffExpConfiguration["AccuracyGoalValidate"]==="Before",
If[NumericQ[DiffExpConfiguration[AccuracyGoal]],
ErrorSufficient=False;
FixAtLineSegment=GetMatchingPoint[CurrLine,Currbcs[[1]]];
ExpansionOrderVal=Ceiling[Mean[ExpansionOrders]];

PrintInfo["Determining expansion order for given accuracy goal."][2];
NumExpansions=1;
While[!ErrorSufficient,
PrintInfo["Expanding differential equations at order: ",ExpansionOrderVal][2];
KeyDropFrom[DEqnMatricesExpanded,CurrLine];
PrepareMatricesExpanded[CurrLine];

UpdateMatrixExpansionError[];

DigitsHave=-Log10[CurrError];
DeltaDigits=DigitsNeeded-DigitsHave;

If[DeltaDigits<0,
If[NumExpansions==1&&-DeltaDigits>IDigitsSurplusDecreaseExpansionOrder,
MyCounter=1;
While[-DeltaDigits>IDigitsSurplusDecreaseExpansionOrder&&ExpansionOrderVal-IExpansionOrderDecrease>=IMinExpansionOrder,
If[MyCounter>1,
PrintInfo["Reducing expansion order..: ",ExpansionOrderVal][2];
];
DEqnMatricesExpandedBackup=DEqnMatricesExpanded[line];
CurrErrorBackup=CurrError;

ExpansionOrderVal-=IExpansionOrderDecrease;
DEqnMatricesExpanded[line]=#+O[x]^ExpansionOrderVal&/@DEqnMatricesExpanded[line];

UpdateMatrixExpansionError[];
DigitsHave=-Log10[CurrError];
DeltaDigits=DigitsNeeded-DigitsHave;

MyCounter++;
];

ExpansionOrderVal+=IExpansionOrderDecrease;
DEqnMatricesExpanded[line]=DEqnMatricesExpandedBackup;
CurrError=CurrErrorBackup;

PrintInfo["Error of matrix expansions: ",CurrError//N][2];
If[MyCounter==2,
PrintInfo["Precision reached at order: ",ExpansionOrderVal][2];
];

,

PrintInfo["Error of matrix expansions: ",CurrError//N][2];
PrintInfo["Precision reached at order: ",ExpansionOrderVal][2];

];
AppendTo[ExpansionOrders,ExpansionOrderVal];
If[Length[ExpansionOrders]>IExpansionOrdersAveraging,
ExpansionOrders=Delete[ExpansionOrders,1];
];
ErrorSufficient=True;
,
PrintInfo["Error of matrix expansions: ",CurrError//N][2];
ExpansionOrderVal+=IExpansionOrderIncrease;
NumExpansions++;
];
];
];
];

LastBoundaryConditions=Append[Currbcs,CurrErrorAccs];
LastIntegrateSystemCall=IntegrateSystem2[Currbcs,CurrLine,{"TransportToCall"}];
CurrIntegrated=IntegrateSystem[Currbcs,CurrLine,{"TransportToCall"}];

If[FEC["EstimateError"]==="Precise",
PrintInfo["Estimating error.."][2];
CurrIntegratedError=IntegrateSystem[CurrbcsError,CurrLine,{"TransportToCall","DecreaseOrderBy1"}];
];

If[SaveExpansions===True,
TmpRelateLines=x->RelateLines[CurrLine,line];
AppendTo[AllIntegrationData,{
CurrLine,(* Current line *)
TmpRelateLines, (* Change of line parameter from CurrLine to line *)
If[to>FixAt,Identity,Reverse]@{Limit[RelateLines[line,Currbcs[[1]]],x->0],CurrEvalPoint},(*  Expansions gives results on line between x and y *)
{Limit[RelateLines[CurrLine,Currbcs[[1]]],x->0],CurrEvalPointCurrLine},(*  Expansions gives results on CurrLine between x and y *)
If[FEC["SaveExpansionsCompress"]===True,
(ApplyAnalyticContinuation[CurrIntegrated]//Project\[Theta]s)//Compress (* And the expansion data itself *)
,
(ApplyAnalyticContinuation[CurrIntegrated]//Project\[Theta]s) (* And the expansion data itself *)
]
}];
];

(* If MultivaluedFail is True, then multivalued functions were encountered but no singularity was expected. We then abort the computation early. *)
If[!MultivaluedFail,

PrintInfo["Evaluating at x = ",CurrEvalPoint//N][1];
Global`DebugData=CurrIntegrated;
(* Either returns the Pade approximant, or the series with Normal applied *)
CurrEvalEx=SEval1[CurrIntegrated];
CurrEval=SEval2[CurrEvalEx,CurrEvalPointCurrLine];
If[!FEC["EstimateError"]===False,
Switch[FEC["EstimateError"],
"Fast",
(* Obtain the point at which the boundary conditions were fixed. *)
BoundaryFixPoint=GetMatchingPoint[CurrLine,Currbcs[[1]]];
(* We compute the error both at the position where the boundary conditions were fixed, and at the evaluation point of the current line segment.*)
CurrEvalErrorEx=SEval1[CurrIntegrated//DecreaseSeriesOrderBy[#,ICurrEvalErrorSeriesDecrease]&];
CurrEvalError1=SEval2[CurrEvalErrorEx,CurrEvalPointCurrLine];
(* We avoid the point 0, because there might be logarithms, and the error should be manifestly zero. *)
If[!BoundaryFixPoint===0,
CurrEvalError2=SEval2[CurrEvalErrorEx,BoundaryFixPoint];
CurrEvalAtBoundaryFixPoint=SEval2[CurrEvalEx,BoundaryFixPoint];
,
(* As a small hack, we set the same values as at the endpoint. *)
CurrEvalError2=CurrEvalError1;
CurrEvalAtBoundaryFixPoint=CurrEval;
];

,"Precise",CurrEvalError=SEval[CurrIntegratedError,CurrEvalPointCurrLine];
];
];

PrintInfo[
If[FEC[SegmentationStrategy]==="Predivision",
"Integrated segment "<>ToString[SegmentCounter-1]<>" out of "<>ToString[SegmentsToIntegrate]<>" in ",
"Integrated segment in "
],
AbsoluteTime[]-TimeStart//N,
" seconds."
][1];

,

(* Computation should be aborted and last integrated system should be returned *)
FailedLine=CurrLine;
CurrEval=CurrIntegrated;
CurrEvalError=Table[0,{ii,NumIntegrals},{jj,0,EpsilonOrderVal}];

(*PrintInfo["Quitting prematurely."][1];
DebugData=CurrEval;
Abort[];*)

];

)];

ComputeErrorsPerIndeterminate[aaa_,bbb_,ExpansionsIndeterminates_]:=Module[{TmpErrors},
TmpErrors=Table[LogxCoeffNS[aaa-bbb,logxord],{logxord,0,IMaxLogOrder}];
TmpErrors=Table[(

Flatten[
Append[
Table[
Coefficient[TmpErrors[[All,ii,jj]],var]
,
{var,ExpansionsIndeterminates}]
,
TmpErrors[[All,ii,jj]]/.(#->0&/@ExpansionsIndeterminates)
]
]

)//Abs//Max,{ii,(TmpErrors//Dimensions)[[2]]},{jj,(TmpErrors//Dimensions)[[3]]}]//N
];

PrintError[]:=Block[{TmpErrors,TmpErrors1,TmpErrors2},

If[!MultivaluedFail,

ExpansionsIndeterminates=DeleteCases[Currbcs[[2]]//Variables,"?"|x|Logx];

TmpErrors1=ComputeErrorsPerIndeterminate[CurrEvalError1,CurrEval,ExpansionsIndeterminates];
TmpErrors2=ComputeErrorsPerIndeterminate[CurrEvalError2,CurrEvalAtBoundaryFixPoint,ExpansionsIndeterminates];
TmpErrors=Table[Max[{TmpErrors1[[ii,jj]],TmpErrors2[[ii,jj]]}],{ii,First@Dimensions@TmpErrors1},{jj,Last@Dimensions@TmpErrors1}];

CurrError=Flatten[TmpErrors]//Abs//Max;

Switch[FEC["EstimateError"],
"Precise",CurrError,
"Fast",
CurrErrorAcc=CurrErrorAcc+CurrError;
CurrErrorAccs=CurrErrorAccs+TmpErrors;
];

Which[FEC["EstimateError"]=="Fast",
PrintInfo["Current segment error estimate: ",CurrError][1];
PrintInfo["Total error estimate: ",CurrErrorAcc][1];
,FEC["EstimateError"]=="Precise",
PrintInfo["Current error estimate: ",CurrError][1];
];

If[CurrError>1,
ReportError["The reported error is very large. This likely indicates a numerical instability."];
];

];

];

MyCenter=FixAt;
CurrLine=GetLineRescaled[line,FixAt,{MySingularities,MySingularitiesImaginary}];
If[FEC[UseMobius]===True,CurrLineNoMobius=GetLineRescaled[line,FixAt,{MySingularities,MySingularitiesImaginary},True]];
Currbcs=CurrbcsError=bcs;

Done=False;
While[!Done,
TimeStart=AbsoluteTime[];

CurrStatusBackup={Currbcs,CurrbcsError,bcs,CurrLine,MyCenter,FixAt,CurrErrorAcc,CurrErrorAccs};

PrintInfo["Integrating segment: ",PrintMobiusNormalized/@CurrLine,"."][1];
If[NextIsPole&&MemberQ[MySingularitiesImaginary,MyCenter],
PrintInfo["Current segment is centered at singularity."][1];
];

LastEvaluation=Currbcs;
LastSavedData=AllIntegrationData;
LastLine=CurrLine;

PoleIntervals=Select[PoleIntervals,!(#[[1,1]]===MyCenter)&];

AnalyticContinuationFailed=False;
PrepareAnalyticContinuation[CurrLine];
If[AnalyticContinuationFailed===True&&(SegmentCounter>1||to<FixAt),
If[SegmentCounter===1&&to<FixAt,
ReportError["Can only perform the expansions for x > 0 along the current line segment. Please integrate in the positive line direction."];
,
ReportError["Analytic continuation failed. Please separate out the singularities by transporting along a different line."];
];
];

If[FEC[SegmentationStrategy]==="Dynamic",
PrepareMatricesFrom[line,CurrLine];
CurrIntervalCurrLine={-#,#}&@GetMatricesPrecisionDistance[CurrLine];
];
If[FEC[SegmentationStrategy]==="Predivision",
PrepareMatricesFrom1[line,CurrLine];
CurrIntervalCurrLine={-RadiusOfConvergenceVal/FEC[DivisionOrder],RadiusOfConvergenceVal/FEC[DivisionOrder]};
];
CurrIntervalLine=RelateLinesPoint[line,CurrLine,#]&/@CurrIntervalCurrLine;
PrintInfo["Current line segment covers x \[Element] [",CurrIntervalLine[[1]]//N,", ",CurrIntervalLine[[2]]//N,"]."][2];
SegmentCounter+=1;

If[IntervalContainsQ[CurrIntervalLine,to],
CurrEvalPoint=to;
CurrEvalPointCurrLine=RelateLinesPoint[CurrLine,line,CurrEvalPoint];
EvaluateCurrPoint[];

Currbcs={line/.x->CurrEvalPoint,CurrEval};
If[!FEC["EstimateError"]===False,
CurrbcsError={line/.x->CurrEvalPoint,CurrEvalError};
PrintError[];
];

Done=True;

,

If[to>FixAt,
Tmp=Select[PoleIntervals,#[[1,1]]>MyCenter&];
,
Tmp=Select[PoleIntervals,#[[1,1]]<=MyCenter&];
];
Tmp2={#[[1]],IntervalOverlapQ[CurrIntervalLine,#[[2]]]}&/@Tmp;
Tmp2=Flatten[Position[Tmp2[[All,2]],True]];
NextIsPole=Length[Tmp2]>0;

If[NextIsPole,
Tmp=Tmp[[Tmp2[[1]]]];

If[to>FixAt,
(* (Current line center, pole center), (poleinterval) *)
FixWithin=IntervalIntersec[IntervalIntersec[{MyCenter,Tmp[[1,1]]},Tmp[[2]]],CurrIntervalLine];
CurrEvalPoint=(FixWithin[[1]]+FixWithin[[2]])/2;

,

(* (pole center, current line center), (poleinterval) *)
FixWithin=IntervalIntersec[IntervalIntersec[{Tmp[[1,1]],MyCenter},Tmp[[2]]],CurrIntervalLine];
CurrEvalPoint=(FixWithin[[1]]+FixWithin[[2]])/2;


];


CurrEvalPointCurrLine=RelateLinesPoint[CurrLine,line,CurrEvalPoint];
EvaluateCurrPoint[];

MyCenter=Tmp[[1,1]];
CurrLine=Tmp[[1,2]];
If[FEC[UseMobius]===True,CurrLineNoMobius=Tmp[[1,3]]];
,
(* Finite point *)
If[to>FixAt,
CurrEvalPoint=CurrIntervalLine[[2]],
CurrEvalPoint=CurrIntervalLine[[1]]
];
CurrEvalPointCurrLine=RelateLinesPoint[CurrLine,line,CurrEvalPoint];
EvaluateCurrPoint[];

If[FEC[SegmentationStrategy]==="Dynamic",
MyCenter=CurrEvalPoint;
];
If[FEC[SegmentationStrategy]==="Predivision",
If[to>FixAt,
MyCenter=FindNextCenterPointL[CurrEvalPoint,MySingularities],
MyCenter=FindNextCenterPointR[CurrEvalPoint,MySingularities]
];
];

CurrLine=GetLineRescaled[line,MyCenter,{MySingularities,MySingularitiesImaginary}];
If[FEC[UseMobius]===True,CurrLineNoMobius=GetLineRescaled[line,MyCenter,{MySingularities,MySingularitiesImaginary},True]];
];

Currbcs={
line/.x->CurrEvalPoint,
CurrEval
};

If[!FEC["EstimateError"]===False,
CurrbcsError={line/.x->CurrEvalPoint,CurrEvalError};
PrintError[];
];
];

(* Analytic continuation failed. *)
If[MultivaluedFail,
PrintWarning["The computation will be aborted, and the last line segment will be returned."];
Done=True;
];

RepeatingSegment=False;
If[FEC[SegmentationStrategy]=="Predivision"&&KeyExistsQ[DiffExpConfiguration,AccuracyGoal]&&DiffExpConfiguration["AccuracyGoalValidate"]==="After",
If[CurrError>10^-FEC[AccuracyGoal],
ExpansionOrderVal+=IExpansionOrderIncrease2;
PrintInfo["The estimated error of the results is lower than the requested AccuracyGoal. The expansions will be repeated at the order ",ExpansionOrderVal,"."][1];
(* Reload variables for the computation of the segment *)
{Currbcs,CurrbcsError,bcs,CurrLine,MyCenter,FixAt,CurrErrorAcc,CurrErrorAccs}=CurrStatusBackup;
(* Drop the expansion matrices *)
KeyDropFrom[DEqnMatricesExpanded,CurrLine];
(* Decrease counter *)
SegmentCounter-=1;
(* We are not done yet. *)
Done=False;
RepeatingSegment = True;
,
(* If we had reset the value of expansion order, we put it back. *)
If[ExpansionOrderVal!=FEC[ExpansionOrder],
ExpansionOrderVal=FEC[ExpansionOrder];
];
];
];

If[!RepeatingSegment,
(* Clear up some memory. *)
ClearMatrices[CurrStatusBackup[[4]]];
];

];

PrintInfo["Finished integration of ",SegmentCounter-1," segments in ",AbsoluteTime[]-TimeStart0//N," seconds."][1];
PrintDebug["Performed ",SegmentCounter-SegmentsToIntegrate," additional expansions due to changing the expansion order."][1];

If[MultivaluedFail,
LineReturn=FailedLine,
LineReturn=line/.x->to;
];

If[SaveExpansions===True,
If[!FEC["EstimateError"]===False,
{{LineReturn,CurrEval,CurrErrorAccs},AllIntegrationData},
{{LineReturn,CurrEval},AllIntegrationData}
]
,
If[!FEC["EstimateError"]===False,
{LineReturn,CurrEval,CurrErrorAccs},
{LineReturn,CurrEval}
]
]
]

(* Get a line segment centered at at_ *)
GetLineRescaled[line_Association,at_,{signsproj_,signsim_},nomobius_:False]:=Block[{$MaxExtraPrecision=1000},If[UseMobiusVal===True&&nomobius===False,
Module[{t1l,t1r,tmp},
t1l=Select[signsproj,#<at&]//Last;
t1r=Select[signsproj,#>at&]//First;

(tmp=Together[#];Collect[Numerator[#],x]/Collect[Denominator[#],x])&/@((line/.x->GetMobius[{t1l,at,t1r}]))/.x->x/FEC[RadiusOfConvergence]//SetPrecision[#,2FEWorkingPrecision]&
],
Module[{t1,tmp,mynearest},
t1l=Select[signsproj,#<at&]//Last;
t1r=Select[signsproj,#>at&]//First;
t1=Min[at-t1l,t1r-at];

(tmp=Together[#];Collect[Numerator[#],x]/Collect[Denominator[#],x])&/@(((Normal[line]/.x->at+x #/.x->x/FEC[RadiusOfConvergence]//SetPrecision[#,2FEWorkingPrecision]&//Expand//Association)&@t1))
]
]];

(* Functions for deriving center points in the predivision segmentation strategy. *)
GetMobiusCPL[{-\[Infinity],zbound_,zmax_}]:=(-zbound+k zbound+2 zmax)/(1+k)/.k->FEC[DivisionOrder];
GetMobiusCPL[{zmin_,zbound_,\[Infinity]}]:=(zbound+k zbound-2 zmin)/(-1+k)/.k->FEC[DivisionOrder];
GetMobiusCPL[{zmin_,zbound_,zmax_}]:=(zbound zmax+k zbound zmax+zbound zmin-k zbound zmin-2 zmax zmin)/(2 zbound-zmax+k zmax-zmin-k zmin)/.k->FEC[DivisionOrder];
GetMobiusCPR[{-\[Infinity],zbound_,zmax_}]:=(zbound+k zbound-2 zmax)/(-1+k)/.k->FEC[DivisionOrder];
GetMobiusCPR[{zmin_,zbound_,\[Infinity]}]:=(-zbound+k zbound+2 zmin)/(1+k)/.k->FEC[DivisionOrder];
GetMobiusCPR[{zmin_,zbound_,zmax_}]:=(zbound zmax-k zbound zmax+zbound zmin+k zbound zmin-2 zmax zmin)/(2 zbound-zmax-k zmax-zmin+k zmin)/.k->FEC[DivisionOrder];

GetCPLRep[MyEq_]:=Block[{rs},
rs=Cases[MyEq,xnew==a_|s==a_]/.Equal->Rule;
xnew//.rs
];
GetCPL[{-\[Infinity],zbound_,zmax_},k2_:Null]:=Block[
{MyEq,k=If[k2===Null,DivisionOrderVal,k2]},
MyEq=zmax\[Element]Reals&&zbound<zmax&&k>=1&&s==(-k zbound+k zmax)/(1+k)&&xnew==-s+zmax;
GetCPLRep[MyEq]
];
GetCPL[{zmin_,zbound_,\[Infinity]},k2_:Null]:=Block[
{MyEq,k=If[k2===Null,DivisionOrderVal,k2]},
MyEq=zmin\[Element]Reals&&zbound>zmin&&k>1&&s==(k zbound-k zmin)/(-1+k)&&xnew==s+zmin;
GetCPLRep[MyEq]
];
GetCPL[{zmin_,zbound_,zmax_},k2_:Null]:=Block[
{MyEq,k=If[k2===Null,DivisionOrderVal,k2]},
MyEq=zmin\[Element]Reals&&zmax>zmin&&((zmin<zbound<(zmax+zmin)/2&&((1<=k<=(zmax-zmin)/(-2 zbound+zmax+zmin)&&s==(-k zbound+k zmax)/(1+k))||(k>(zmax-zmin)/(-2 zbound+zmax+zmin)&&s==(k zbound-k zmin)/(-1+k))))||((zmax+zmin)/2<=zbound<zmax&&k>=1&&s==(-k zbound+k zmax)/(1+k)))&&xnew==(s+k zbound)/k;
GetCPLRep[MyEq]
];
GetCPR[{-\[Infinity],zbound_,zmax_},k2_:Null]:=Block[
{MyEq,k=If[k2===Null,DivisionOrderVal,k2]},
MyEq=zmax\[Element]Reals&&zbound<zmax&&k>1&&s==(-k zbound+k zmax)/(-1+k)&&xnew==-s+zmax;
GetCPLRep[MyEq]
];
GetCPR[{zmin_,zbound_,\[Infinity]},k2_:Null]:=Block[
{MyEq,k=If[k2===Null,DivisionOrderVal,k2]},
MyEq=zmin\[Element]Reals&&zbound>zmin&&k>=1&&s==(k zbound-k zmin)/(1+k)&&xnew==s+zmin;
GetCPLRep[MyEq]
];
GetCPR[{zmin_,zbound_,zmax_},k2_:Null]:=Block[
{MyEq,k=If[k2===Null,DivisionOrderVal,k2]},
MyEq=zmin\[Element]Reals&&zmax>zmin&&((zmin<zbound<=(zmax+zmin)/2&&k>=1&&s==(k zbound-k zmin)/(1+k))||((zmax+zmin)/2<zbound<zmax&&((1<=k<=(-zmax+zmin)/(-2 zbound+zmax+zmin)&&s==(k zbound-k zmin)/(1+k))||(k>(-zmax+zmin)/(-2 zbound+zmax+zmin)&&s==(-k zbound+k zmax)/(-1+k)))))&&xnew==-((s-k zbound)/k);
GetCPLRep[MyEq]
];

FindNextCenterPointL[xbc_,singsproj_]:=Module[{xl,xr},
xl=Select[singsproj,#<xbc&]//Last;
xr=Select[singsproj,#>xbc&]//First;
If[FEC[UseMobius]===True,GetMobiusCPL[{xl,xbc,xr}],GetCPL[{xl,xbc,xr}]]
];
FindNextCenterPointR[xbc_,singsproj_]:=Module[{xl,xr},
xl=Select[singsproj,#<xbc&]//Last;
xr=Select[singsproj,#>xbc&]//First;
If[FEC[UseMobius]===True,GetMobiusCPR[{xl,xbc,xr}],GetCPR[{xl,xbc,xr}]]
];

(* Get intervals in the dynamic segmentation strategy. *)
GetMatricesPrecisionDistance[line_Association]:=Module[{DiffCoeffs,MaxVariation,SmallestCanGo,MaxDisc},
If[!NumericQ[FEC[AccuracyGoal]],
ReportError["Accuracy goal is not given as a number."];
];

DiffCoeffs={GetLargestTerm[line]}/.(a_:1)x^(b_:1):>{Abs@a,b};

If[DiffCoeffs==={-\[Infinity]},
Global`DebugData={line,DEqnMatricesExpanded[line]};
ReportError["Could not determine variation in the expanded matrices. Suggestions: 1. Decreasing \"ExpansionOrder\" (currently " <>ToString[ExpansionOrderVal]<>".) 2. Increasing \"ChopPrecision\" (currently " <>ToString[FEC[ChopPrecision]]<>".) 3. Decreasing \"RadiusOfConvergence\" (currently " <>ToString[FEC[RadiusOfConvergence]]<>".)"];
];

MaxVariation=First[DiffCoeffs];

SmallestCanGo=Block[{eps=10^-DigitsNeeded,Const=MaxVariation[[1]],Ord=MaxVariation[[2]]},
If[OddQ[ExpansionOrderVal],
{
Root[eps(-1)+Const #1^MaxVariation[[2]]&,1],
Root[eps(-1)+Const #1^MaxVariation[[2]]&,2]
}
,
{
Root[eps(-1)+Const #1^MaxVariation[[2]]&,1]
}
]
];

SmallestCanGo=Min[Abs/@SmallestCanGo];

SmallestCanGo
];

(* Provides a number of consistency checks, and reparametrizes boundary conditions. *)
CheckBoundaryConditionsAndReparametrize[bcs3_,line_Association]:=Module[{bcs2,bcs={Null,Null},lrln,lrln2,FixAt,zerlim,linerelser,tmp},
bcs2=bcs3;

If[DependsQ[line,x^(k_:1)/;(k!=1&k!=-1)],
ReportError["Non-linear line segments are currently not supported!"];
];
If[Or@@(!DependsQ[Keys@bcs2[[1]],#]&/@ExternalScalesVal),
Global`DebugData={Keys@bcs2[[1]],ExternalScalesVal};
ReportError["The point/line where the boundary conditions are defined does not fix all kinematic invariants and masses!"];
];
If[(IsPoint[bcs2[[1]]])&&DependsQ[bcs2[[2]]//Normal,x],
ReportError["The boundary terms that are provided depend on the line parameter ",x,", but the second argument does not."];
];
If[IsLine[bcs2[[1]]],
If[!(DeleteDuplicates@Flatten@MapAt[Head,bcs2[[2]]/."?"->O[x],{All,All}])==={SeriesData},
ReportError["Line depends on x but boundary data is not given as a series."];
]
];
If[!(Dimensions[bcs2[[2]]][[1]]===NumIntegrals),
ReportError["The number of entries in the boundary conditions does not match the size of the system."];
];
If[!(Dimensions[bcs2[[2]]][[2]]>=EpsilonOrderVal+1),
ReportError["Not enough orders in \[Epsilon] are given in the boundary conditions. Try running PrepareBoundaryConditions[...] again."];
];
bcs2[[2]]=bcs2[[2]][[Range@NumIntegrals,Range@(EpsilonOrderVal+1)]];


lrln=RelateLines[line,bcs2[[1]],True];

If[lrln===False,
Global`DebugData={bcs2,line};
ReportError["Chosen boundary point does not lie on line. This error might also occur when the ChopPrecision is set too high."];
];

bcs2[[2]]=MapAt[If[!Accuracy[#]===\[Infinity],SetPrecision[#,FEWorkingPrecision],#]&,bcs2[[2]],{All,All}];

zerlim=Limit[lrln,x->0]//PChop;
If[zerlim===0,
FixAt=0;

If[!DependsQ[bcs2[[1]],x],
(* Point that happens to lie at origin *)
bcs[[1]]=line/.x->FixAt;
bcs[[2]]=MapAt[SeriesAlways[#,{x,0,0},2]&,bcs2[[2]],{All,All}];
bcs[[2]]=bcs[[2]]/.(a_:1)"?"+O[x]^(1/2)->"?";
,

(* Line segment around origin *)
lrln2=RelateLines[bcs2[[1]],line];

If[(Sign@Limit[D[lrln2,x],x->0])===-1,
ReportError["Asymptotic boundary conditions should be oriented in the same direction as the integration line."];
];

bcs[[1]]=bcs2[[1]]/.x->lrln2;
linerelser=x->(Series[lrln2,{x,0,ISeriesChangeCoefficient ExpansionOrderVal},Assumptions->x>0]);
bcs[[2]]=Assuming[x>0,bcs2[[2]]/.linerelser/.Logx->Log[(linerelser[[2]]//Normal)/.x->yy]];

tmp=bcs[[2]]//GetCases[#,Log[_]]&;
tmp=#->Normal[Series[#,{yy,0,ExpansionOrderVal},Assumptions->yy>0]]&/@tmp;
tmp[[All,2]]=(tmp[[All,2]]/.{
Log[a_ yy]/;a>0:>Log[a]+Log[yy],
Log[a_ yy]/;a<0:>Log[-a]+Log[yy]
}/.Log[yy]->Logx/.yy->x)(*+O[x]^ExpansionOrderVal*);

bcs[[2]]=SafeReplaceSeries11[bcs[[2]],tmp]//Quiet[N[#,FEC[WorkingPrecision]]]&;

If[DependsQ[bcs[[2]],Log[_]],
Global`DebugData=SExpand@bcs[[2]];
ReportError["Error rescaling boundary conditions."];
];
];

,

If[DependsQ[Normal[lrln],x],
ReportError["Boundary conditions given on asymptotic limit that is not centered at current line."];
];

(* From hereon we can assume we are fixing at a point *)
bcs[[1]]=line/.x->lrln;
bcs[[2]]=bcs2[[2]];
FixAt=lrln;
];

{bcs,FixAt}
];

GetMatchingPoint[line_Association,bcsline_]:=Module[{lrln,zerlim,FixAt},
lrln=RelateLines[line,bcsline,True];

If[lrln===False,
Global`DebugData={bcsline,line};
ReportError["GetMatchingPoint: Internal error"];
];

If[DependsQ[lrln,x],
zerlim=Limit[lrln,x->0]//PChop;

If[zerlim===0,
FixAt=0;,
ReportError["GetMatchingPoint: Internal error."];
];
,
FixAt=lrln;
];

FixAt
];

(* Removes multiple occurrences of theta functions. *)
SetAttributes[Project\[Theta]s,Listable];
Project\[Theta]s[Expr_,f_:Expand]:=Module[{
\[Theta]mPart,
\[Theta]pPart
},

If[Length[GetCases[Expr,\[Theta]p|\[Theta]m]]===0,
f[Expr]//SExpand,
\[Theta]mPart=(Expr/.\[Theta]p->0/.\[Theta]m->1);
\[Theta]pPart=(Expr/.\[Theta]m->0/.\[Theta]p->1);
(f[\[Theta]pPart+\[Theta]mPart]//(PChop@*SExpand))((*1/2\[Theta]m+1/2\[Theta]p*)1/2)+(f[\[Theta]pPart-\[Theta]mPart]//(PChop@*SExpand))(1/2 \[Theta]p-1/2 \[Theta]m)
]
];

MatrixLogxInverse[Mat_]:=Module[{MaxLogxPower=(Mat//Dimensions//First)-1(*Append[Cases[Mat,Logx^(k_:1)\[RuleDelayed]k,Infinity],0]//Max*),BB,AAA,AA},
AAA=Mat//DiffExp`Private`SExpand;
AA[0]=AAA/.Logx->0;
BB[0]=Inverse[AA[0](*,Method\[Rule]"DivisionFreeRowReduction"*)];
Do[
AA[mm]=Coefficient[AAA,Logx^mm](*AAA-(AAA/.Logx^k_/;(k===mm)\[RuleDelayed]0)*)(*AAA/.Logx^k_/;!(k===mm)\[RuleDelayed]0*)(*Coefficient[AAA,Logx^mm]*);
BB[mm]=-BB[0] . (Sum[AA[jj] . BB[mm-jj],{jj,1,mm}])//DiffExp`Private`SExpand
,{mm,1,MaxLogxPower}];
Sum[BB[mm]Logx^mm,{mm,0,MaxLogxPower}]//DiffExp`Private`SExpand
];

IntegrateSystem[bcs2:_List:"?",line2_Association|line2_List,opts2_:{}]:=Module[{bcs,line,lrln,lrln2,BCSRelevant,relevantinds,IgnorePositions,CurrBlock,HomogeneousEquation,Solns,MtildeMat,GMat,FMat,FMatInv,FMatInvBMat,BMat,CrossC,bVec,IntegrationData,fGeneral,FixAt,BoundaryEqns1,BoundaryEqns2,boundarysols,cIndices,Cmat,Cb,cpivs,csol,NewResults,Wronsk,ll,FMat2,NMat,HomogeneousEquation2,MtildeMat2,NMat2,Solns2,Wronsk2,WronskInvPrime,WWinvprimeprod,WronskInv,opts=opts2,DEqnMatricesExpandedCopy,TurnOffPade,MyN,MatricesMSupj,nthOrderDifferentialEquations,TmpSols,HighestOrderDifferentialEquationPosition,SolveFrom,nthOrderDifferentialEquationsSolutions,MtildeMatrix,bSupjVecs,MyHomogeneousSolutions,MyNumberOfSolutions,MyInhomogeneousTerm,VanishingTerms,csCurr,OverdeterminedEqns,CsPartSol,CsNullVectors,CsGeneralSol,CsReps,DerivativeVec,BDerVec,LineRat,csFreedom,CouldntSolve,xAdd,IndeterminatesRemaining,VanishingTermsCurr,LogsPresent,AlgebraicRootsPresent,TmpSolutionsNormal,MatricesMSupjExp,InhomPlaceHolder,MtildeInv},

If[line2[[0]]===List,line=line2//Association//KeySort,line=line2//KeySort];

If[Or@@(!DependsQ[Keys@line,#]&/@ExternalScalesVal),
ReportError["The line does not fix all kinematic invariants and masses!"];
];

If[!MemberQ[opts,"TransportToCall"],
PrintInfo["Obtaining series solutions along provided line.."][1];
If[Accuracy[line]<FEWorkingPrecision,
line=line//Normal//SetPrecision[#,2FEWorkingPrecision]&//Association;
PrintWarning["Accuracy of the line/point is lower than the working precision. The precision has been artificially increased."];
];
];

TurnOffPade[]:=If[FEC[UsePade]===True&&MemberQ[opts,"TransportToCall"],
PrintWarning["Due to the presence of free parameters Pade approximants will be disabled. You will have to manually enable them again in the configuration by setting UsePade -> True!"];
DiffExpConfiguration[UsePade]=False;
];

If[!MemberQ[opts,"DecreaseOrderBy1"],
BufferedData=Association[{}];
MyWronsk=Association[{}];
MyWronskDetInv=Association[{}];
];

(* To deal with the output of SaveExpansions = True *)
If[MatchQ[bcs2,{{a_Association,__},_}],
bcs=bcs2[[1]];,
bcs=bcs2;
];

If[!(bcs2==="?"),

{bcs,FixAt}=CheckBoundaryConditionsAndReparametrize[bcs,line];

PrintDebug["Boundary conditions are given by:"][2];
PrintDebug["Line: ",bcs[[1]]//Normal//N//Association][2];
PrintDebug["Conditions: ",bcs[[2]]//Normal//N][2];
PrintDebug["Fixing boundary conditions at x = ",FixAt][2];

,

TurnOffPade[];
];

If[!Complement[ExternalScalesVal,Keys[line]]==={},
ReportError["Line does not fix all kinematic variables!"];
];

PrepareAnalyticContinuation[line];

If[!MemberQ[opts,"TransportToCall"],
(* We do this because the user might have aborted TransportTo while using the option AccuracyGoal. *)
ExpansionOrderVal=FEC[ExpansionOrder];
ClearMatrices[];
];

PrepareMatrices[line];
InitializeIntegrationSequence[line];

IntegrationData=Association[{}];

DEqnMatricesExpandedCopy=DEqnMatricesExpanded[line];

If[MemberQ[opts,"DecreaseOrderBy1"],
Do[DEqnMatricesExpandedCopy[lind]=DecreaseSeriesOrderBy[DEqnMatricesExpandedCopy[lind],IDecreaseOrderByErrorPrecise+MaxCouplingOrder],{lind,0,EpsilonOrderVal}];
];

Do[
PrintInfo["Currently at order: \[Epsilon]^",epsord,"."][2];

IntegrationDataTab=Table[IntegrationData[{ind,myeps}],{ind,NumIntegrals},{myeps,0,epsord-1}];

If[epsord>0,
bVec1=DEqnMatricesExpandedCopy[1] . IntegrationDataTab[[All,epsord-1+1]];
];
If[epsord>1,
bVecRest=Sum[DEqnMatricesExpandedCopy[lind] . IntegrationDataTab[[All,epsord-lind+1]]//SExpand,{lind,2,epsord}];
];

Do[
PrintInfo["Integrating integral(s) ",intind, " at order \[Epsilon]^",epsord,"."][3];

PrintDebug["Getting inhomogeneous terms."][3];

jinds=Complement[Range[NumIntegrals],intind];
IntegrationDataTab0jind=Table[IntegrationData[{ind,myeps}],{ind,jinds},{myeps,0,epsord}];
bVec0=SExpand[DEqnMatricesExpandedCopy[0][[intind,jinds]] . IntegrationDataTab0jind[[All,epsord+1]]];
Which[epsord===0,
bVec=bVec0//SExpand;,
epsord===1,
bVec=bVec0+bVec1[[intind]]//SExpand;,
epsord>1,
bVec=bVec0+bVec1[[intind]]+bVecRest[[intind]]//SExpand;
];

PrintDebug["Done."][3];
(*------------------------------------------------------------------------------------------------------------------------------*)
Which[
(* Integration of integral without homogeneous components *)

Length[intind]===1&&PChop[DEqnMatricesExpanded[line][0][[intind,intind]]]==={{0}},

cIndices={Subscript[c, 1]};

If[PChop[bVec]==={0},
fGeneral={Subscript[c, 1]+O[x]^(ExpansionOrderVal+1)};
,
fGeneral={DiffExpIntegrate[bVec[[1]],x]+Subscript[c, 1]+O[x]^(ExpansionOrderVal+1)(* +O[x]^(ExpansionOrderVal+1) is added because otherwise it might happen that fGeneral is not a series. *)};
];

,FEC[IntegrationStrategy]==="Default",
(* Default integration strategy*)

If[epsord===0&&!KeyExistsQ[BufferedData,intind],
If[Length[intind]>1,
PrintInfo["Combining differential equations: ",intind->intind[[1]],"."][3];
];
ll=intind//Length;
{HomogeneousEquation,MtildeMat}=CombineDifferentialEquationsHomogeneous[
If[FEC["HomogeneousSolve"]==="Expand",
DEqnMatricesExpanded[line][0][[intind,intind]],
DEqnMatricesFactored[line][0][[intind,intind]]
]
,1];

PrintDebug["Found homogeneous differential equation: ",HomogeneousEquation+O[x]^4//SN][3];

NMat=Table[
If[ind<ll,UnitVector[ll,ind+1],-HomogeneousEquation[[Range@ll]]]
,{ind,ll}];

PrintDebug["Deriving solutions..."][3];
Solns=FrobeniusSolutions[HomogeneousEquation];
PrintDebug["All homogeneous solutions found..."][3];
PrintDebug["Deriving period matrix..."][3];
Wronsk=Table[
SD[Solns[[iind]],Sequence@@CA[x,jind-1]]
,{jind,ll},{iind,ll}
]//SExpand;

If[(FEC["InvWronskSolver"]==="Auto"),
If[(DependsQ[Wronsk,Logx]),
CurrInvWronskSolver="Frobenius";,
CurrInvWronskSolver="Inverse";
];
,
CurrInvWronskSolver=FEC["InvWronskSolver"];
];

If[CurrInvWronskSolver==="Frobenius",
PrintDebug["Determining inverse Wronskian using the Frobenius method."][1];
{HomogeneousEquation2,MtildeMat2}=CombineDifferentialEquationsHomogeneous[
-NMat//Transpose,1];

NMat2=Table[
If[ind<ll,UnitVector[ll,ind+1],-HomogeneousEquation2[[Range@ll]]]
,{ind,ll}];

Solns2=FrobeniusSolutions[HomogeneousEquation2];

PrintDebug["Deriving inverse Wronskian."][3];

Wronsk2=Table[
SD[Solns2[[iind]],Sequence@@CA[x,jind-1]]
,{jind,ll},{iind,ll}
]//SExpand;

(* Cross-checking Wronskians *)
If[MemberQ[CurrCrosscheckFlags,"Wronskians"]===True,
PrintDebug["Cross-checking Wronskians."][1];
CrossC=(SD[Wronsk,x]-MatrixMultiplySExpand[NMat,Wronsk]//(CPChop@*SExpand))+O[x]^ICrossCheckVerifyResultOrder;
PrintDebug["Found: ",CrossC+O[x]^ICrossCheckPrintResultOrder//SN][3];
If[
!(SameQ@@Append[CrossC//Normal//Flatten,0])
,
ReportError["Cross-check failed."];
];

CrossC=(SD[Wronsk2,x]-MatrixMultiplySExpand[NMat2,Wronsk2]//(PChop@*SExpand))+O[x]^ICrossCheckVerifyResultOrder;
PrintDebug["Found: ",CrossC+O[x]^ICrossCheckPrintResultOrder//SN][1];
If[
!(SameQ@@Append[CrossC//Normal//Flatten,0])
,
ReportError["Cross-check failed."];
]
];

WronskInvPrime=Inverse[MtildeMat2] . Wronsk2//Transpose//SExpand;
PrintDebug["Deriving inverse Wronskian.."][3];
WWinvprimeprod=PChop@Normal@MatrixMultiplySExpand[WronskInvPrime,Wronsk];
PrintDebug["Deriving inverse Wronskian..."][3];
If[MemberQ[CurrCrosscheckFlags,"WronskInv"]===True,
If[DependsQ[(WWinvprimeprod//CPChop)+O[x]^ICrossCheckVerifyResultOrder//Normal,x],
Global`DebugData={WronskInvPrime,Wronsk,WWinvprimeprod};
ReportError["Warning, product of Wronskian inverse times Wronskian does not match identity. Try increasing \"ChopPrecision\" or \"WorkingPrecision\", or try decreasing \"ExpansionOrder\"."][1];
];
];
Global`DebugData={WWinvprimeprod};
WWinvprimeprod=WWinvprimeprod/. x^(k_:1):>0/.Logx->0;
WronskInv=PChop@MatrixMultiplySExpand[(WWinvprimeprod//Inverse),WronskInvPrime];
PrintDebug["Done."][3];
];

If[CurrInvWronskSolver==="Inverse",
WronskInv=Inverse[Wronsk,Method->"DivisionFreeRowReduction"];
];

If[CurrInvWronskSolver==="InverseLogx",
WronskInv=MatrixLogxInverse[Wronsk];
];

Check[
If[FEC["HomogeneousSolve"]==="Expand",
MtildeInv=Inverse[MtildeMat,Method->"DivisionFreeRowReduction",ZeroTest->(Normal[#]==0&)];,
MtildeInv=DiffExpSeries[Inverse[MtildeMat]//Together];
];
FMat=PChop@(MtildeInv . Wronsk//SExpand);
,
PrintWarning["Encountered numerical instability while inverting Mtilde. Turning off DivisionFreeRowReduction and trying again.."];
FMat=PChop@(Inverse[MtildeMat] . Wronsk//SExpand);
];

FMatInv=PChop@(MatrixMultiplySExpand[WronskInv,MtildeMat]);

(* Cross-checking FMat *)
If[MemberQ[CurrCrosscheckFlags,"PeriodMatrix"]===True,
PrintDebug["Cross-checking period matrix.."][1];
CrossC=SD[FMat,x]-MatrixMultiplySExpand[DEqnMatricesExpanded[line][0][[intind,intind]],FMat+O[x]^ICrossCheckVerifyResultOrder]//(CPChop@*SExpand);
Global`DebugData={FMat,DEqnMatricesExpanded[line][0][[intind,intind]],CrossC,MtildeMat,Wronsk};
PrintDebug["Found: ",CrossC+O[x]^ICrossCheckPrintResultOrder//SN][3];
If[
!(SameQ@@Append[CrossC//Normal//Flatten,0])
,
ReportError["Cross-check of period matrix failed"];
];
];

PrintDebug["Period matrix derived."][3];

BufferedData[intind]={FMat,FMatInv};
];

If[MemberQ[opts,"DecreaseOrderBy1"],
{FMat,FMatInv}=BufferedData[intind];
FMat=DecreaseSeriesOrderBy[FMat];
FMatInv=DecreaseSeriesOrderBy[FMatInv];
,
{FMat,FMatInv}=BufferedData[intind];
];

{FMat,FMatInv}=BufferedData[intind];

PrintDebug["Setting up general solution."][3];
BMat=1/Length@intind Table[bVec,{iind,intind//Length}]//Transpose;
cIndices=Table[Subscript[c, i],{i,intind//Length}];

GMat=MatrixMultiplySExpand[FMat,DiffExpIntegrate[MatrixMultiplySExpand[FMatInv,BMat]]+DiagonalMatrix[cIndices]]//PChop;

If[MemberQ[CurrCrosscheckFlags,"GeneralSolutionMatrix"]===True,
PrintDebug["Cross-checking GMat with differential equations."][1];
CrossC=SD[GMat,x]-MatrixMultiplySExpand[DEqnMatricesExpanded[line][0][[intind,intind]],GMat+O[x]^ICrossCheckVerifyResultOrder]-BMat//(CPChop@*SExpand);
Global`DebugData={FMat,GMat,FMatInv,BMat,DEqnMatricesExpanded[line][0][[intind,intind]],CrossC,MtildeMat,Wronsk};
PrintDebug["Found: ",CrossC+O[x]^ICrossCheckPrintResultOrder//SN][3];
If[
!(SameQ@@Append[CrossC+O[x]^ICrossCheckVerifyResultOrder//Normal//Flatten,0])
,
ReportError["Cross-check of solution matrix failed"];
];
];

fGeneral=Total[GMat//Transpose];

(*------------------------------------------------------------------------------------------------------------------------------*)
,FEC[IntegrationStrategy]==="VOP"||FEC[IntegrationStrategy]==="VariationOfParameters",

PrintDebug["Solving by variation of parameters. ",intind][3];

MyN=intind//Length;

If[epsord===0&&!KeyExistsQ[BufferedData,intind],
If[FEC["HomogeneousSolve"]==="Expand",
MatricesMSupj=PChop@NestList[SExpand[(SD[#,x]+MatrixMultiplySExpand[#,DEqnMatricesExpanded[line][0][[intind,intind]]])]&,IdentityMatrix[MyN],MyN];
,
MatricesMSupj=NestList[Together[(D[#,x]+# . DEqnMatricesFactored[line][0][[intind,intind]])]&,IdentityMatrix[MyN],MyN];
];

nthOrderDifferentialEquations=Table[
If[FEC["HomogeneousSolve"]==="Expand",
TmpSols=MatricesMSupj[[All,ind]]//Transpose//NullSpace[#,Method->"DivisionFreeRowReduction",Tolerance->10^-LinearSolveChopPrecisionVal]&;
,
TmpSols=MatricesMSupj[[All,ind]]//Transpose//NullSpace//Together;
];
TmpSols=Internal`DeleteTrailingZeros/@TmpSols;
TmpSols=DiffExpSeries[MinimalBy[TmpSols,Length]//First];
TmpSols/(TmpSols//Last)
,
{ind,MyN}
];

If[FEC["HomogeneousSolve"]==="Expand",
MatricesMSupj=DiffExpSeries[MatricesMSupj];
];

HighestOrderDifferentialEquationPosition=FirstPosition[Length/@nthOrderDifferentialEquations,Max[Length/@nthOrderDifferentialEquations]][[1]];
If[Length[nthOrderDifferentialEquations[[HighestOrderDifferentialEquationPosition]]]<MyN+1,
SolveFrom=Range@Length@nthOrderDifferentialEquations;
nthOrderDifferentialEquationsSolutions=FrobeniusSolutions/@nthOrderDifferentialEquations;
If[MyN==1,
If[FEC["HomogeneousSolve"]==="Expand",
MtildeMatrix=PChop@DiffExpSeries[MatricesMSupj[[All,SolveFrom[[1]]]][[Range[MyN],Range[MyN]]]];
,
MtildeMatrix=MatricesMSupj[[All,SolveFrom[[1]]]][[Range[MyN],Range[MyN]]];
];
,
MtildeMatrix={};
];
,
SolveFrom={HighestOrderDifferentialEquationPosition};

If[FEC["HomogeneousSolve"]==="Expand",
MtildeMatrix=PChop@DiffExpSeries[MatricesMSupj[[All,SolveFrom[[1]]]][[Range[MyN],Range[MyN]]]];
,
MtildeMatrix=MatricesMSupj[[All,SolveFrom[[1]]]][[Range[MyN],Range[MyN]]];
];
nthOrderDifferentialEquationsSolutions=ConstantArray[Null,Length@nthOrderDifferentialEquations];
nthOrderDifferentialEquationsSolutions[[HighestOrderDifferentialEquationPosition]]=FrobeniusSolutions@nthOrderDifferentialEquations[[HighestOrderDifferentialEquationPosition]];
];

PrintDebug["Determining Wronskian matrices."][3];

Table[
MyHomogeneousSolutions=nthOrderDifferentialEquationsSolutions[[myintind]];

MyWronsk[{intind,myintind}]=Table[
SD[MyHomogeneousSolutions[[mysolind]],Sequence@@ConstantArray[x,diffind]]
,{diffind,0,Length[MyHomogeneousSolutions]-1},{mysolind,Length[MyHomogeneousSolutions]}];

PrintDebug["Determining 1/WronskianDet: ",myintind][3];
MyWronskDetInv[{intind,myintind}]=DiffExpSeries[1/(MyWronsk[{intind,myintind}]//Det//SExpand),ExpansionOrderVal];
PrintDebug["Done determining 1/WronskianDet: ",myintind][3];
,{myintind,SolveFrom}
];

BufferedData[intind]={MatricesMSupj,nthOrderDifferentialEquations,nthOrderDifferentialEquationsSolutions,SolveFrom,MtildeMatrix};
];

{MatricesMSupj,nthOrderDifferentialEquations,nthOrderDifferentialEquationsSolutions,SolveFrom,MtildeMatrix}=BufferedData[intind];

PrintDebug["Determining b's.."][3];
bSupjVecs=FoldList[SExpand[#2 . bVec+SD[#1,x]]&,ConstantArray[0,MyN],Delete[MatricesMSupj,-1]];

PrintDebug["Setting up general solutions. ",intind][3];
fGeneral=Table[
MyHomogeneousSolutions=nthOrderDifferentialEquationsSolutions[[myintind]];
MyNumberOfSolutions=MyHomogeneousSolutions//Length;
MyInhomogeneousTerm=nthOrderDifferentialEquations[[myintind]] . bSupjVecs[[All,myintind]][[Range@(MyNumberOfSolutions+1)]];


SExpand@Sum[
MyWi=MyWronsk[{intind,myintind}];
MyWi[[All,ind]]=Append[ConstantArray[0,MyNumberOfSolutions-1],PlaceHolder];

If[MemberQ[opts,"DecreaseOrderBy1"],
MyWi=DecreaseSeriesOrderBy[MyWi];
];

(MyHomogeneousSolutions[[ind]](Subscript[c, myintind,ind]+DiffExpIntegrate[
MyWronskDetInv[{intind,myintind}]((MyWi//Det//SExpand)/.PlaceHolder->MyInhomogeneousTerm//SExpand)//SExpand
])//SExpand)//SExpand

,{ind,MyHomogeneousSolutions//Length}]

,{myintind,SolveFrom}
];

PrintDebug["Done. ",intind][3];

If[Length[SolveFrom]>1,
VanishingTerms=SExpand@(SD[fGeneral,x]-DEqnMatricesExpanded[line][0][[intind,intind]] . fGeneral-bVec);

IndeterminatesRemaining=csCurr=GetCases[fGeneral,Subscript[c, i_,j_]];

If[!DeleteDuplicates[Normal[VanishingTerms]]==={0},
xAdd=-1;

While[Length[IndeterminatesRemaining]>Length[fGeneral],
VanishingTermsCurr=Series[VanishingTerms,{x,0,xAdd}];

PrintDebug["Reducing number of indeterminate constants, considering terms up to O[x]^",xAdd][3];
OverdeterminedEqns=Flatten[Flatten[LogxCoeffList/@VanishingTermsCurr][[All,3]]];

If[Length[OverdeterminedEqns]>0,

{Cmat,Cb}={#[[2]],-#[[1]]}&@CoefficientArrays[DeleteCases[OverdeterminedEqns,True],csCurr];

CsPartSol=LinearSolve[Cmat,Cb,ZeroTest->(N[LSPChop@Expand@Normal[#1],LinearSolveChopPrecisionVal]==0&)];

CsNullVectors=Cmat//NullSpace[#,Tolerance->10^-LinearSolveChopPrecisionVal]&;
CsGeneralSol=CsPartSol+Sum[CsNullVectors[[ind]]Subscript[c, ind],{ind,Length[CsNullVectors]}]//SExpand;

CsReps=Thread[csCurr->CsGeneralSol]//PChop;

IndeterminatesRemaining=GetCases[CsGeneralSol,Subscript[c, __]];

];

xAdd+=1;
];

If[Length[IndeterminatesRemaining]<Length[fGeneral],
Global`DebugData={Cmat,Cb,CsGeneralSol};
ReportError["There was an error in obtaining the solutions for integrals ",intind," at order ",epsord," using the \"VOP\" strategy. Try decreasing the value of the option ChopPrecision or increasing the WorkingPrecision."];
];

fGeneral=fGeneral/.CsReps;

,

fGeneral=fGeneral/.Table[csCurr[[ind]]->Subscript[c, ind],{ind,Length@csCurr}];
];

,

(* We can currently put fGeneral[[1]], as SolveFrom is either one element, or all elements. *)
DerivativeVec=Table[SD[fGeneral[[1]],Sequence@@CA[x,jind-1]],{jind,intind//Length}]//SExpand;
(* But for BDerVec we should choose SolveFrom[[1]] *)
BDerVec=bSupjVecs[[All,SolveFrom[[1]]]][[Range@MyN]];

Check[
If[FEC["HomogeneousSolve"]==="Expand",
MtildeInv=Inverse[MtildeMatrix,Method->"DivisionFreeRowReduction",ZeroTest->(Normal[#]==0&)];,
MtildeInv=DiffExpSeries[Inverse[MtildeMatrix]//Together];
];
fGeneral=PChop@(MtildeInv . (DerivativeVec-BDerVec)//SExpand);
,
PrintWarning["Encountered numerical instability while inverting Mtilde. Turning off DivisionFreeRowReduction and trying again.."];
fGeneral=PChop@(Inverse[MtildeMatrix] . (DerivativeVec-BDerVec)//SExpand);
];

fGeneral=fGeneral/.Thread[GetCases[fGeneral,Subscript[c, i_,j_]]->Table[Subscript[c, ind],{ind,MyN}]];

];

cIndices=GetCases[fGeneral,Subscript[c, i_]];

];

(*------------------------------------------------------------------------------------------------------------------------------*)

(* Code for fixing boundary conditions. *)
If[!(bcs2==="?"),
PrintDebug["General solution found. Fixing the indeterminates from boundary conditions."][2];

BCSRelevant=bcs[[2]][[intind]][[All,epsord+1]];
IgnorePositions=Flatten[Position[BCSRelevant,"?"]];
relevantinds=Complement[Range@Length[intind],IgnorePositions];
BCSRelevant=BCSRelevant[[relevantinds]];

If[FixAt===0,
BoundaryEqns1=(PChop(*Chop[#,10^-35]&*)@*SExpand)/@(fGeneral[[relevantinds]]-BCSRelevant);


If[
!SameQ[Append[BoundaryEqns1[[All,0]],SeriesData]],
ReportError["Internal bug while fixing the solutions from the boundary data."];
];

BoundaryEqns2=#==0&/@Flatten[{
#[[3]]/.Logx->0,
Table[Coefficient[#[[3]],Logx^kind],{kind,1,IMaxLogOrder}]
}&/@BoundaryEqns1];


,

BoundaryEqns1=Table[Sum[
cIndices[[ind]]SEval[SApply[Coefficient[#,cIndices[[ind]]]&,term],FixAt]
,
{ind,cIndices//Length}
]+SEval[term/.(#->0&/@cIndices),FixAt],{term,fGeneral[[relevantinds]]}]-BCSRelevant;

BoundaryEqns2=#==0&/@Flatten[BoundaryEqns1];
];

BoundaryEqns2=DeleteCases[BoundaryEqns2,True]//Expand;

If[!BoundaryEqns2==={},
PrintDebug["Boundary equations are: "][3];
PrintDebug[BoundaryEqns2//N//R[c->"c"]][3];

{Cmat,Cb}={#[[2]],-#[[1]]}&@CoefficientArrays[BoundaryEqns2,cIndices];

CouldntSolve=False;
If[!MemberQ[BoundaryEqns2,False],
Check[csol=LinearSolve[Cmat,Cb,ZeroTest->(N[LSPChop@Expand@Normal[#1],LinearSolveChopPrecisionVal]==0&)];
,CouldntSolve=True;];
,CouldntSolve=True;];

If[CouldntSolve,
Global`DebugData={BMat,fGeneral[[relevantinds]],BoundaryEqns1,BoundaryEqns2,BCSRelevant,Cmat,Cb,MtildeMat,Wronsk,WronskInv,WronskInvPrime,bVec,FMat,FMatInv,GMat,csol};
ReportError["Boundary conditions cannot be matched to general solution for integral(s): ",intind];
];

PrintDebug["Solutions: ",Thread[(ToString/@cIndices)->N[csol]]][2];

csFreedom=Cmat//NullSpace[#,Method->"DivisionFreeRowReduction",Tolerance->10^-LinearSolveChopPrecisionVal]&;
If[Length[csFreedom]>0,
PrintWarning["Not enough boundary data was provided for integral(s): ",intind," at epsilon order ",epsord,"."];
PrintWarning["Introducing free parameters: ",Table[Subscript[Global`c, epsord,intind,i],{i,Length@csFreedom}]][1];
csol=csol+Sum[csFreedom[[nullvecind]] Subscript[Global`c, epsord,intind,nullvecind],{nullvecind,Length@csFreedom}];
TurnOffPade[];
];

CsReps=Thread[cIndices->csol]//PChop;

fGeneral=fGeneral/.CsReps//SExpand;

,

If[Length[cIndices]>0,

If[!MemberQ[opts,"DecreaseOrderBy1"],
PrintWarning["Not enough boundary data was provided for integral(s): ",intind," at epsilon order ",epsord,"."];
PrintWarning["Introducing free parameters: ",cIndices/.Subscript[c, i_]:>Subscript[Global`c, epsord,intind,i]][1];
];

TurnOffPade[];

fGeneral=fGeneral/.Subscript[c, i_]:>Subscript[Global`c, epsord,intind,i]//SExpand;

];
];

,

(* No boundary terms provided. Relabeling for current epsilon order *)
fGeneral=fGeneral/.Subscript[c, i_]:>Subscript[Global`c, epsord,intind,i]//SExpand;
];

If[MemberQ[CurrCrosscheckFlags,"GeneralSolution"]===True,
PrintDebug["General solution found. Cross-checking with differential equations."][1];
CrossC=SD[fGeneral,x]-DEqnMatricesExpanded[line][0][[intind,intind]] . fGeneral-bVec+O[x]^ICrossCheckVerifyResultOrder//(CPChop@*SExpand);
PrintDebug["Found: ",CrossC+O[x]^ICrossCheckPrintResultOrder//SN][3];
If[
!(SameQ@@Append[CrossC//Normal//Flatten,0])
,
ReportError["Cross-check failed"];
];
];

NewResults=Thread[Table[{iind,epsord},{iind,intind}]->(PChop@*SExpand)[fGeneral]];

AssociateTo[
IntegrationData,
NewResults
];

,{intind,IntegrationSequence}
];
,{epsord,0,EpsilonOrderVal}];

GiveMultivaluedError[]:=(
ReportError["After fixing the boundary conditions, the solutions on the current line segment contain multivalued functions. However, the current point is not recognized as a branch point in the configuration, so DiffExp can't perform the analytic continuation! Please add a prescription for the analytic continuation using the option \"DeltaPrescriptions\".",False];

MultivaluedFail=True;
);

If[MemberQ[CurrCrosscheckFlags,"SingularityCheck"]===True,
TmpSolutionsNormal=Values[IntegrationData]//Normal//Chop[#,10^-ICheckMultivaluedChop]&;
LogsPresent=DependsQ[TmpSolutionsNormal,Logx|Logx^_];
AlgebraicRootsPresent=DependsQ[TmpSolutionsNormal,(x^b_/;Denominator[b]>1)];

If[!CurrentSingularityHasIDeltaPrescription&&(AlgebraicRootsPresent||LogsPresent),
GiveMultivaluedError[];
];

If[CurrentSingularityHasIDeltaPrescription&&CurrentSingularityWasAddedFromSquareRoot&&LogsPresent,
GiveMultivaluedError[];
];
];

If[(AnalyticContinuationFailed===True)&&!MemberQ[opts,"TransportToCall"],
PrintWarning["Could not transfer i\[Delta]-prescriptions to line parameter on current segment. The results may only be valid in the direction (x > 0 or x < 0) where the boundary conditions were given."];
];

If[MemberQ[opts,"TransportToCall"],
Table[IntegrationData[{ind,epsord}],{ind,NumIntegrals},{epsord,0,EpsilonOrderVal}]
,
ClearMatrices[];
Table[ApplyAnalyticContinuation[IntegrationData[{ind,epsord}]]//Project\[Theta]s,{ind,NumIntegrals},{epsord,0,EpsilonOrderVal}]
]
];

End[];

EndPackage[];



==> anc/DiffExp/DiffExp_sample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    500071,      10882]
NotebookOptionsPosition[    478670,      10631]
NotebookOutlinePosition[    479005,      10646]
CellTagsIndexPosition[    478962,      10643]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\<./Dropbox/Paper_Bhabha_PL2/auxiliary_files/DiffExp/DiffExp2.m\>\"", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8365641435246572`*^9, 3.83656415032609*^9}, {
  3.836564253620008*^9, 3.836564276279681*^9}, {3.836564333330331*^9, 
  3.83656435708009*^9}, {3.8365644754205008`*^9, 3.836564478007368*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"25156e2f-60bc-485b-a4d2-c222f3863119"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Loading DiffExp version 1.0.8\"\>"], "Print",
 CellChangeTimes->{{3.8365644792432747`*^9, 3.836564489364251*^9}, 
   3.836564753859717*^9, 3.836564787020279*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"97d13f9c-7394-45d1-9555-158890a3e1cb"],

Cell[BoxData["\<\"For questions, email: martijn.hidding@physics.uu.se\"\>"], \
"Print",
 CellChangeTimes->{{3.8365644792432747`*^9, 3.836564489364251*^9}, 
   3.836564753859717*^9, 3.836564787022518*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"84c2878f-6b5d-408f-8b06-7a46eae7c501"],

Cell[BoxData["\<\"For the latest version, see: \
https://gitlab.com/hiddingm/diffexp\"\>"], "Print",
 CellChangeTimes->{{3.8365644792432747`*^9, 3.836564489364251*^9}, 
   3.836564753859717*^9, 3.836564787025025*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c88373c3-007c-40b3-9c89-2c2eff6db2f1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Let", " ", "us", " ", "choose", " ", "the", " ", "sample", " ", "point", "  ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        FractionBox["3", "10"], " ", "x"}]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "10"]}], "x"}]}], ",", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "\[Rule]", "1"}]}], "}"}], " ", "and", " ", 
    "\[IndentingNewLine]", "AccuracyGoal"}], "\[Rule]", "100"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8365646505331907`*^9, 
  3.836564711965542*^9}},ExpressionUUID->"8cd0c1fc-5ef6-40bc-981c-\
34c888322f9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LoadConfiguration", "[", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ChopPrecision", "\[Rule]", "300"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"DivisionOrder", "\[Rule]", "4"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ExpansionOrder", "\[Rule]", "50"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"DeltaPrescriptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "s", "-", 
         RowBox[{"I", " ", "\[Delta]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "s"}], "-", 
         RowBox[{"I", " ", "\[Delta]"}]}], ",", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"m2", "^", "3"}]}], "-", 
         RowBox[{"s", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m2", "-", "t"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"I", " ", "\[Delta]"}]}], ",", 
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "t", "-", 
         RowBox[{"I", " ", "\[Delta]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "t", "+", 
         RowBox[{"I", " ", "\[Delta]"}]}], ",", 
        RowBox[{
         RowBox[{"4", " ", "m2"}], "-", "s", "-", "t", "+", 
         RowBox[{"I", " ", "\[Delta]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "t"}], "-", 
         RowBox[{"I", " ", "\[Delta]"}]}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "MatrixDirectory", "\[Rule]", 
      "\"\<./Dropbox/Paper_Bhabha_PL2/auxiliary_files/DiffExp/matrices-pl2\>\"\
"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RadiusOfConvergence", "\[Rule]", "3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"UseMobius", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"UsePade", "\[Rule]", "False"}], ",", "\[IndentingNewLine]", 
     RowBox[{"WorkingPrecision", "\[Rule]", "500"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Verbosity", "\[Rule]", "2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AccuracyGoal", "\[Rule]", "100"}]}], "\[IndentingNewLine]", 
    "}"}], "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8365647399027653`*^9, 3.836564767942011*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4d3d6423-1cb4-4891-8261-e3e459192408"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Loading matrices.\"\>"}],
  SequenceForm["DiffExp: ", "Loading matrices."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.8365647914082327`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a0429db1-daf4-4611-ad5e-7eebfc9c59bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Found files: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"dm2_1.m\"\>", ",", "\<\"ds_1.m\"\>", ",", "\<\"dt_1.m\"\>"}],
     "}"}]}],
  SequenceForm["DiffExp: ", "Found files: ", {"dm2_1.m", "ds_1.m", "dt_1.m"}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791411663*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"710ae74a-68b2-4428-8af4-6723f6ee5f59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Kinematic invariants and masses: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "s", ",", "t"}], "}"}]}],
  SequenceForm[
  "DiffExp: ", 
   "Kinematic invariants and masses: ", {$CellContext`m2, $CellContext`s, \
$CellContext`t}],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.8365647914149*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0ab43e3b-4265-4878-84b5-0aff5223f346"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "m2", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`m2, "][", 0, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791418365*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d3e20377-7025-4342-a150-9dc18f66dad0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "m2", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`m2, "][", 2, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791542241*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"fb9bf0c0-30bf-4771-8abe-6f452257f744"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "m2", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`m2, "][", 3, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791561576*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"74ab029d-2ab1-455b-88ce-27c2e16aaae9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "m2", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`m2, "][", 4, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791562768*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4cd49d94-2300-4e87-a7b2-569b8d21ce94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "s", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`s, "][", 0, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791564013*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"bf3c8f28-32af-49d6-b535-97bd6db1a002"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "s", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`s, "][", 2, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.8365647916164017`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"94422511-34c9-448a-b7f0-9be5bc920449"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "s", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`s, "][", 3, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791619173*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9e50b3e6-48ed-4480-acc3-dcf5b15acb4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "s", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`s, "][", 4, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791622363*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2f857e50-ecf8-4112-8d47-26a66d47ce25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "t", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`t, "][", 0, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791624548*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"28be01cd-6344-4abd-be5b-e292d5d31335"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "t", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`t, "][", 2, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791671919*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"cac2d6ba-616a-44a3-af64-0642fe8f5e4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "t", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`t, "][", 3, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791674118*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e0466288-3976-441e-b3b0-ed3b37586a96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", "\<\"Assuming M[\"\>", 
   "\[InvisibleSpace]", "t", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"] is zero.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Assuming M[", $CellContext`t, "][", 4, "] is zero."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.8365647916769123`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"07a281d0-bc71-4348-afe5-cba1f2968fc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Loaded system of size \"\>", 
   "\[InvisibleSpace]", "\<\"43 x 43\"\>"}],
  SequenceForm["DiffExp: ", "Loaded system of size ", "43 x 43"],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791678588*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"dc57843a-dc18-4095-9a53-9645ed0cc373"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Getting irreducible factors..\"\>"}],
  SequenceForm["DiffExp: ", "Getting irreducible factors.."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791729794*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7251ee9b-952d-43df-acbb-8c03d936f033"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Configuration updated.\"\>"}],
  SequenceForm["DiffExp: ", "Configuration updated."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836564638374393*^9, 3.8365647564434834`*^9, 
  3.836564791772805*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5f289046-ba71-495f-b0ba-6e6772ec247a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BoundaryConditions", "=", 
  RowBox[{
  "Import", "[", " ", 
   "\"\<./Dropbox/Paper_Bhabha_PL2/auxiliary_files/DiffExp/bspl2.m\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.829366894393117*^9, 3.8293668961546507`*^9}, {
  3.836564933122076*^9, 3.836564938462962*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9fbd288c-599b-47d1-8b7f-7e6ddc2701c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "6"], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "360"], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "24"], "-", 
    FractionBox[
     RowBox[{"101", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "480"], "-", 
    RowBox[{
     FractionBox["11", "6"], " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "180"], " ", 
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
       RowBox[{"2160", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "20"], " ", 
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "s"}], ")"}], 
     RowBox[{"-", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "30"], "+", 
      RowBox[{
       FractionBox["8", "3"], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", "0", ",", "0", ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "24"], "-", 
       FractionBox[
        RowBox[{"67", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "480"], "-", 
       RowBox[{
        FractionBox["14", "3"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s"}], ")"}], 
      RowBox[{"-", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "60"], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "s"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}], ",", 
   "0", ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "s"}], ")"}], 
     RowBox[{"-", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Pi]", "2"]}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s"}], ")"}], 
      RowBox[{"-", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ",", "0", ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "2"], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s"}], ")"}], 
      RowBox[{"-", "\[Epsilon]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.83656493878046*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d308d71a-7a56-483d-9595-31e9a11e6ffa"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundaryConditionsTable", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"BoundaryConditions", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ord", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
    "Transpose"}]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"8ca1962b-2f8a-4c1c-b356-94f5316a9785"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BoundaryConditionsTable1", "=", 
  RowBox[{"BoundaryConditionsTable", "/.", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"-", "s"}], "]"}], " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"Log", "[", "s", "]"}], "-", 
     RowBox[{"I", " ", "Pi"}]}]}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"30ce99a1-d4ed-4637-81d0-03bdde8e4474"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ",", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "360"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "24"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "6"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"101", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "480"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "12"]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "180"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
        RowBox[{"2160", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"4", ",", 
           FractionBox["1", "2"]}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "20"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
        RowBox[{"480", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"4", ",", 
           FractionBox["1", "2"]}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
      RowBox[{"Log", "[", "s", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "120"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "4"]}], "-", 
        RowBox[{"320", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "24"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
          RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], "-", 
        RowBox[{"40", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "480"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "59"}], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "+", 
        RowBox[{"70", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "4"]}], "+", 
        RowBox[{"3840", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["\[Pi]", "2"], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.83653847798816*^9, 3.83656206561228*^9, 
  3.836562589543625*^9, 3.836564952439814*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"2f4a2690-5280-494c-b89a-244232c9fc4a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BoundaryConditionsPrepared1", "=", 
  RowBox[{"PrepareBoundaryConditions", "[", "\[IndentingNewLine]", 
   RowBox[{"BoundaryConditionsTable1", ",", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        FractionBox["3", "10"], " ", "x"}]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "10"]}], "x"}]}], ",", 
      RowBox[{"m2", "\[Rule]", "1"}]}], "|>"}]}], "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"3d1a4d25-0503-4a13-83bd-9bdd35096dbc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Singularity => Sign[Im[x]]:\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Singularity => Sign[Im[x]]:"],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538485783421*^9, 3.836562069718026*^9, 
  3.836562594592247*^9, 3.83656496242673*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"e9651036-1596-4bd7-91b7-a5de5711b860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\<\"\[Delta]\"\>"}], "-", "s"}],
       "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "\<\"\[Delta]\"\>"}], "-", "s", "-", 
       "t"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\<\"\[Delta]\"\>"}], "-", "t"}],
       "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}],
  SequenceForm[
  "   ", "DiffExp: ", {
   Complex[0, -1] "\[Delta]" - $CellContext`s -> 1, 
    Complex[0, 1] "\[Delta]" - $CellContext`s - $CellContext`t -> 1, 
    Complex[0, -1] "\[Delta]" - $CellContext`t -> -1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538485783421*^9, 3.836562069718026*^9, 
  3.836562594592247*^9, 3.836564962428815*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"29ba6f44-c9d6-40dc-8cf2-c688409124cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Prepared boundary conditions in asymptotic \
limit, of the form:\"\>"}],
  SequenceForm[
  "DiffExp: ", 
   "Prepared boundary conditions in asymptotic limit, of the form:"],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538485783421*^9, 3.836562069718026*^9, 
  3.836562594592247*^9, 3.836564962745962*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d04c8524-5585-4501-a194-ee3525b1f54f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False], 
       InterpretationBox[
        RowBox[{"\<\"(...)\"\>", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]},
      {
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm["DiffExp: ", 
   TableForm[{{
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2], 
      SeriesData[$CellContext`x, 0, {"(...)"}, 0, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}, {
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2], 
      SeriesData[$CellContext`x, 0, {}, 1, 1, 2]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538485783421*^9, 3.836562069718026*^9, 
  3.836562594592247*^9, 3.8365649627861834`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c2b99d40-e4df-4a66-81bf-8af3bfa107c9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{"3", " ", "x"}], "10"]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "x"}], "10"]}]}]}], "\[RightAssociation]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{"1.`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {1.`500.}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
        "1.6449340668482264364724151666460251892189499012067984377355582293700\
074704032008738336289006197587053040043189623371906796287246870050077879351029\
463308662768317333093677626050952510068721400547968115587948903608232777619198\
407564558769632356367097100969489020859320080516364788783388460444451840598251\
452506833876314227658793929588063204472197908477340910590208378289549278263890\
379763583343942045159120818099593454448774587965008808894087011116347106931614\
618428879815486244835909183448757387428394082760287563214346012`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.6449340668482264364724151666460251892189499012067984377355582293700\
074704032008738336289006197587053040043189623371906796287246870050077879351029\
463308662768317333093677626050952510068721400547968115587948903608232777619198\
407564558769632356367097100969489020859320080516364788783388460444451840598251\
452506833876314227658793929588063204472197908477340910590208378289549278263890\
379763583343942045159120818099593454448774587965008808894087011116347106931614\
618428879815486244835909183448757387428394082760287563214346012`500.}, 0, 1, 
         2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "0.8013712687730628569331587743409666605099908615603325878615143\
702278921371908753934576372490728901720974661051968404796123279973324488554758\
509312248052667743026278552995733778127943836814949961626410426064427355274393\
971873103431008532789367371435039920102914065207346932183550445250690148913232\
944412073713431438524263331583491901852913539706838012354551933353843647383753\
658955472464743824949205289633544050835451430236296078874521214998123509047278\
829933253080233889050411468173559585724688542084520532670278489912743`500."}],
          "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-0.80137126877306285693315877434096666050999086156033258786151437\
022789213719087539345763724907289017209746610519684047961232799733244885547585\
093122480526677430262785529957337781279438368149499616264104260644273552743939\
718731034310085327893673714350399201029140652073469321835504452506901489132329\
444120737134314385242633315834919018529135397068380123545519333538436473837536\
589554724647438249492052896335440508354514302362960788745212149981235090472788\
29933253080233889050411468173559585724688542084520532670278489912743`500.}, 0,
          1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
        "1.\
894065658994491835153006468947043829855814165857772088445208377027211078327195\
481474591862897974855157733924339074799225522125255497579361243506150753383612\
403621091593964801320830285945806728807412135883904063579945554361269518563782\
883117021347080852599591417391460585367808320509597159386461307721356260785931\
216922518481630894627024155797794701878393632867011490095616510510482570577030\
006504681833331156831090460057062897993507438409453587299740658674392300457676\
6940606688321629466899731363471667293835950985676293`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.8940656589944918351530064689470438298558141658577720884452083770272\
110783271954814745918628979748551577339243390747992255221252554975793612435061\
507533836124036210915939648013208302859458067288074121358839040635799455543612\
695185637828831170213470808525995914173914605853678083205095971593864613077213\
562607859312169225184816308946270241557977947018783936328670114900956165105104\
825705770300065046818333311568310904600570628979935074384094535872997406586743\
923004576766940606688321629466899731363471667293835950985676293`500.}, 0, 1, 
         2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         RowBox[{"-", "0.25`500."}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {-0.25`500.}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "2.0561675835602830455905189583075314865236873765084980471694477\
867125093380040010922920361257746983816300053987029214883495359058587562597349\
188786829135828460396666367097032563690637585901750684960144484936129510290972\
023998009455698462040445458871376211861276074150100645455985979235575555564800\
747814315633542345392784573492411985079005590247385596676138237760472861936597\
829862974704479179927556448901022624491818060968234956261011117608763895433883\
66451827303609976935780604488647931094673428549260345035945401793251`500."}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-2.05616758356028304559051895830753148652368737650849804716944778\
671250933800400109229203612577469838163000539870292148834953590585875625973491\
887868291358284603966663670970325636906375859017506849601444849361295102909720\
239980094556984620404454588713762118612760741501006454559859792355755555648007\
478143156335423453927845734924119850790055902473855966761382377604728619365978\
298629747044791799275564489010226244918180609682349562610111176087638954338836\
6451827303609976935780604488647931094673428549260345035945401793251`500.}, 0, 
         1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "2.2037709891259228565661866294376583164024748692909146166191645\
181267033772749073320085024349504479732680317892913113189339019926642343525585\
900608682144836293322266020738267889851845551241112394472628671677175227004583\
422651034435273465170760271446359780283013679320204063504763724439397909511390\
597133202711936455941724161854602730095512234193804533975017816723070030305322\
562127549278045518610314546492246139797491433149814216904933341244839649880016\
782316445970643194888631537477288860742893490732431464843265847260044`500."}],
          "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-2.20377098912592285656618662943765831640247486929091461661916451\
812670337727490733200850243495044797326803178929131131893390199266423435255859\
006086821448362933222660207382678898518455512411123944726286716771752270045834\
226510344352734651707602714463597802830136793202040635047637244393979095113905\
971332027119364559417241618546027300955122341938045339750178167230700303053225\
621275492780455186103145464922461397974914331498142169049333412448396498800167\
82316445970643194888631537477288860742893490732431464843265847260044`500.}, 0,
          1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "20.\
496496238404679501834320003248367158796846151960890814246362079973034169040722\
531671476230645942182599763538383559434476185855443420233802027941559938401234\
224899669748976242864699165770694243880209899029390402311553677552309433029507\
628016338148767797774149981057591334515925754085997831932063437127533822076327\
097411539283362895428154257383278381041188241382302910677564381595579245887146\
141818521267833589993586049903216360429741208502301319707907842083602394238429\
9392993805766204588236378683282685358296183880711078`500."}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-20.4964962384046795018343200032483671587968461519608908142463620\
799730341690407225316714762306459421825997635383835594344761858554434202338020\
279415599384012342248996697489762428646991657706942438802098990293904023115536\
775523094330295076280163381487677977741499810575913345159257540859978319320634\
371275338220763270974115392833628954281542573832783810411882413823029106775643\
815955792458871461418185212678335899935860499032163604297412085023013197079078\
420836023942384299392993805766204588236378683282685358296183880711078`500.}, 
         0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "0.8224670334241132182362075833230125946094749506033992188677791\
146850037352016004369168144503098793526520021594811685953398143623435025038939\
675514731654331384158666546838813025476255034360700273984057793974451804116388\
809599203782279384816178183548550484744510429660040258182394391694230222225920\
299125726253416938157113829396964794031602236098954238670455295104189144774639\
131945189881791671971022579560409049796727224387293982504404447043505558173553\
465807309214439907743122417954591724378693714197041380143781607173003`500."}],
          "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-0.82246703342411321823620758332301259460947495060339921886777911\
468500373520160043691681445030987935265200215948116859533981436234350250389396\
755147316543313841586665468388130254762550343607002739840577939744518041163888\
095992037822793848161781835485504847445104296600402581823943916942302222259202\
991257262534169381571138293969647940316022360989542386704552951041891447746391\
319451898817916719710225795604090497967272243872939825044044470435055581735534\
65807309214439907743122417954591724378693714197041380143781607173003`500.}, 0,
          1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
        "1.3169446513992682729741977943320105518111635124980837145255907024103\
417593353364555266772741262599891128808139452102775173258390381824340803637028\
207743269573336657764538151356692513054414303096427434810590466565040453386510\
033606436574174627972764867987662117457613445618261132499679576144021834913987\
440499112846661305819732533550098732872889118694665514332992352569768996915562\
992097862710621502880169856394454362172471573116598581727150113798654318876350\
995846379801366829393491951942569285314701534668935067353520628`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.3169446513992682729741977943320105518111635124980837145255907024103\
417593353364555266772741262599891128808139452102775173258390381824340803637028\
207743269573336657764538151356692513054414303096427434810590466565040453386510\
033606436574174627972764867987662117457613445618261132499679576144021834913987\
440499112846661305819732533550098732872889118694665514332992352569768996915562\
992097862710621502880169856394454362172471573116598581727150113798654318876350\
995846379801366829393491951942569285314701534668935067353520628`500.}, 0, 1, 
         2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "4.0319464509396637696963267882365349904160664868316624265555861\
277251378858467855982671655805397802973822236728639328342131900143368366961416\
907962563016710336157339767157599176113854958326202366015522427837450122787534\
995576426372459918250572983596363469651996303655430800096748443536706410889737\
559445331046181677799836477686241422227170618087486514165899402800875211847669\
125899749270885897168995711132408735459021242778161801289297944601684890712824\
454503704742699720897857614052630174283013043485710029149950369966699`500."}],
          "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-4.03194645093966376969632678823653499041606648683166242655558612\
772513788584678559826716558053978029738222367286393283421319001433683669614169\
079625630167103361573397671575991761138549583262023660155224278374501227875349\
955764263724599182505729835963634696519963036554308000967484435367064108897375\
594453310461816777998364776862414222271706180874865141658994028008752118476691\
258997492708858971689957111324087354590212427781618012892979446016848907128244\
54503704742699720897857614052630174283013043485710029149950369966699`500.}, 0,
          1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
        "5.0380031091177251167478719116869210851522996096771651926357245155043\
599302432990914262662954711904945181599434809419938716356700737114345882801993\
159644542375752151188063504047768857619273456077734100899374215195904088688639\
377505898746717358059834855735632977110848932033072916335111222734783368661211\
102138520008895401634215542805756206364898751426394684466046236081689254807992\
401589956896090621629240344941415078635652034469820727099294598124450474242501\
750933461269884893191504582642312636255656630935880970176779485`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         5.0380031091177251167478719116869210851522996096771651926357245155043\
599302432990914262662954711904945181599434809419938716356700737114345882801993\
159644542375752151188063504047768857619273456077734100899374215195904088688639\
377505898746717358059834855735632977110848932033072916335111222734783368661211\
102138520008895401634215542805756206364898751426394684466046236081689254807992\
401589956896090621629240344941415078635652034469820727099294598124450474242501\
750933461269884893191504582642312636255656630935880970176779485`500.}, 0, 1, 
         2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
        "11.959086921776729003653414809538536220500759636833122939023887730265\
955627765352464768497103841887874045882711570925066243425295455872446678335472\
509646713263892526443418965207311720602619002088475252379490924361859060289846\
706778896578257122486092724890693852865978640028154623985251257259907500598308\
128547643508733213614125706887325964094816332402738409952605374995784126428788\
008749065709206393208583019053694009186333318275673504759979600944740407786514\
263370584066586212690558053687294541975544334847653729539435887`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         11.959086921776729003653414809538536220500759636833122939023887730265\
955627765352464768497103841887874045882711570925066243425295455872446678335472\
509646713263892526443418965207311720602619002088475252379490924361859060289846\
706778896578257122486092724890693852865978640028154623985251257259907500598308\
128547643508733213614125706887325964094816332402738409952605374995784126428788\
008749065709206393208583019053694009186333318275673504759979600944740407786514\
263370584066586212690558053687294541975544334847653729539435887`500.}, 0, 1, 
         2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         RowBox[{"-", "1.`500."}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {-1.`500.}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"1.`500.", " ", 
          RowBox[{"(", 
           RowBox[{"Logx", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
            RowBox[{"Log", "[", "2", "]"}], "+", 
            RowBox[{"Log", "[", "3", "]"}], "-", 
            RowBox[{"Log", "[", "5", "]"}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.`500. (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
           5])}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"0.5`500.", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Logx", "-", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
              RowBox[{"Log", "[", "2", "]"}], "+", 
              RowBox[{"Log", "[", "3", "]"}], "-", 
              RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {(-0.5`500.) (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - 
            Log[5])^2}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "0.166666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666667`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}], "3"], "+", 
            RowBox[{"16", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.1666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666667`500. ((
             DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5])^3 + 
           16 Zeta[3])}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "0.008333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333333`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "4"]}], "-", 
            RowBox[{"320", " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.0083333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333`500. (4 Pi^4 - 
           5 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5])^4 - 
           320 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5]) 
           Zeta[3])}, 0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        RowBox[{
         RowBox[{"-", "0.25`500."}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {-0.25`500.}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"1.`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["\[Pi]", "2"], "24"]}], "+", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}]}], ")"}]}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.`500. (Rational[-1, 24] Pi^2 + 
           Rational[
             1, 4] (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
              5])^2)}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "0.083333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333333`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "3"]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.0833333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333`500. (
           Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5]) - 
           3 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5])^3 - 
           40 Zeta[3])}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "0.002083333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333334`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "59"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "4"]}], "+", 
            RowBox[{"3840", " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.0020833333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333334`500. ((-59) 
            Pi^4 - 40 
           Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
             5])^2 + 70 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - 
              Log[5])^4 + 
           3840 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5]) 
            Zeta[3])}, 0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
        "9.8696044010893586188344909998761511353136994072407906264133493762200\
448224192052430017734037185522318240259137740231440777723481220300467276106176\
779851976609903998562065756305715060412328403287808693527693421649396665715190\
445387352617794138202582605816934125155920483098188732700330762666711043589508\
715041003257885365952763577528379226833187450864045463541250269737295669583342\
278581500063652270954724908597560726692647527790052853364522066698082641589687\
71057327889291746901545510069254432457036449656172537928607606`500.", "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         9.8696044010893586188344909998761511353136994072407906264133493762200\
448224192052430017734037185522318240259137740231440777723481220300467276106176\
779851976609903998562065756305715060412328403287808693527693421649396665715190\
445387352617794138202582605816934125155920483098188732700330762666711043589508\
715041003257885365952763577528379226833187450864045463541250269737295669583342\
278581500063652270954724908597560726692647527790052853364522066698082641589687\
71057327889291746901545510069254432457036449656172537928607606`500.}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"1.`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.`500. (2 Pi^2 Log[2] - 2 
           Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
            5]))}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"2.`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}]}], ")"}]}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         2.`500. (Pi^4 + Pi^2 Log[2]^2 - 2 Pi^2 
           Log[2] (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
            5]) + Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - 
              Log[5])^2)}, 0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{
         "-", "9.8696044010893586188344909998761511353136994072407906264133493\
762200448224192052430017734037185522318240259137740231440777723481220300467276\
106176779851976609903998562065756305715060412328403287808693527693421649396665\
715190445387352617794138202582605816934125155920483098188732700330762666711043\
589508715041003257885365952763577528379226833187450864045463541250269737295669\
583342278581500063652270954724908597560726692647527790052853364522066698082641\
58968771057327889291746901545510069254432457036449656172537928607606`500."}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {-9.86960440108935861883449099987615113531369940724079062641334937\
622004482241920524300177340371855223182402591377402314407777234812203004672761\
061767798519766099039985620657563057150604123284032878086935276934216493966657\
151904453873526177941382025826058169341251559204830981887327003307626667110435\
895087150410032578853659527635775283792268331874508640454635412502697372956695\
833422785815000636522709547249085975607266926475277900528533645220666980826415\
8968771057327889291746901545510069254432457036449656172537928607606`500.}, 0, 
         1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"1.`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         1.`500. ((-2) Pi^2 Log[2] + 
           Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
             5]))}, 0, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"0.5`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}]}], ")"}]}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.5`500. (-Pi^4 - 4 Pi^2 Log[2]^2 + 
           4 Pi^2 Log[2] (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - 
             Log[5]) - Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + 
             Log[3] - Log[5])^2)}, 0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
          "4.93480220054467930941724549993807556765684970362039531320667468811\
002241120960262150088670185927611591201295688701157203888617406101502336380530\
883899259883049519992810328781528575302061642016439043467638467108246983328575\
952226936763088970691012913029084670625779602415490943663501653813333555217947\
543575205016289426829763817887641896134165937254320227317706251348686478347916\
711392907500318261354773624542987803633463237638950264266822610333490413207948\
43855286639446458734507727550346272162285182248280862689643038029`500.", " ", 
           
           RowBox[{"(", 
            RowBox[{"Logx", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
             RowBox[{"Log", "[", "2", "]"}], "+", 
             RowBox[{"Log", "[", "3", "]"}], "-", 
             RowBox[{"Log", "[", "5", "]"}]}], ")"}]}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {(-4.9348022005446793094172454999380755676568497036203953132066746\
881100224112096026215008867018592761159120129568870115720388861740610150233638\
053088389925988304951999281032878152857530206164201643904346763846710824698332\
857595222693676308897069101291302908467062577960241549094366350165381333355521\
794754357520501628942682976381788764189613416593725432022731770625134868647834\
791671139290750031826135477362454298780363346323763895026426682261033349041320\
794843855286639446458734507727550346272162285182248280862689643038029`500.) (
           DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5])}, 0, 
         1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"0.25`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}]}], ")"}]}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.25`500. (3 Pi^4 - 4 Pi^2 
           Log[2] (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
            5]) + 3 Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - 
              Log[5])^2)}, 0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
          "4.93480220054467930941724549993807556765684970362039531320667468811\
002241120960262150088670185927611591201295688701157203888617406101502336380530\
883899259883049519992810328781528575302061642016439043467638467108246983328575\
952226936763088970691012913029084670625779602415490943663501653813333555217947\
543575205016289426829763817887641896134165937254320227317706251348686478347916\
711392907500318261354773624542987803633463237638950264266822610333490413207948\
43855286639446458734507727550346272162285182248280862689643038029`500.", " ", 
           
           RowBox[{"(", 
            RowBox[{"Logx", "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
             RowBox[{"Log", "[", "2", "]"}], "+", 
             RowBox[{"Log", "[", "3", "]"}], "-", 
             RowBox[{"Log", "[", "5", "]"}]}], ")"}]}]}], "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 
         0, {(-4.9348022005446793094172454999380755676568497036203953132066746\
881100224112096026215008867018592761159120129568870115720388861740610150233638\
053088389925988304951999281032878152857530206164201643904346763846710824698332\
857595222693676308897069101291302908467062577960241549094366350165381333355521\
794754357520501628942682976381788764189613416593725432022731770625134868647834\
791671139290750031826135477362454298780363346323763895026426682261033349041320\
794843855286639446458734507727550346272162285182248280862689643038029`500.) (
           DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[5])}, 0, 
         1, 2],
        Editable->False], ",", 
       InterpretationBox[
        RowBox[{
         RowBox[{"0.25`500.", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"Logx", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
               RowBox[{"Log", "[", "2", "]"}], "+", 
               RowBox[{"Log", "[", "3", "]"}], "-", 
               RowBox[{"Log", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Logx", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"Log", "[", "3", "]"}], "-", 
                RowBox[{"Log", "[", "5", "]"}]}], ")"}], "2"]}]}], ")"}]}], 
         "+", 
         InterpretationBox[
          SqrtBox[
           RowBox[{"O", "[", "x", "]"}]],
          SeriesData[$CellContext`x, 0, {}, 0, 1, 2],
          Editable->False]}],
        SeriesData[$CellContext`x, 0, {
         0.25`500. (3 Pi^4 - 4 Pi^2 
           Log[2] (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - Log[
            5]) + 3 Pi^2 (DiffExp`Logx + Complex[0, -1] Pi - Log[2] + Log[3] - 
              Log[5])^2)}, 0, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False], ",", 
       InterpretationBox[
        SqrtBox[
         RowBox[{"O", "[", "x", "]"}]],
        SeriesData[$CellContext`x, 0, {}, 1, 1, 2],
        Editable->False]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.836538486100856*^9, 3.8365620700616217`*^9, 
  3.836562594933948*^9, 3.836564962808902*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"f69818c8-fd31-4155-bf00-b21226300544"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8365624249382887`*^9, 3.83656243962947*^9}, {
   3.8365625226046677`*^9, 3.836562530073433*^9}, 3.836564821610738*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"31a1a855-0452-430c-b6d5-2f7756258042"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resmhp1Ph1", "=", 
  RowBox[{"TransportTo", "[", 
   RowBox[{"BoundaryConditionsPrepared1", ",", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        FractionBox["3", "10"], " ", "x"}]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "10"]}], "x"}]}], ",", 
      RowBox[{"m2", "\[Rule]", "1"}]}], "|>"}]}], "]"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"b3ff1835-7e6e-4939-8824-67e2b587bce1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Transporting boundary conditions along \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"0.3`", " ", "x"}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.7`"}], " ", "x"}]}]}], "\[RightAssociation]"}], 
   "\[InvisibleSpace]", "\<\" from x = \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" to x = \"\>", "\[InvisibleSpace]", "1.`"}],
  SequenceForm["DiffExp: ", "Transporting boundary conditions along ", 
   Association[$CellContext`m2 -> 1., $CellContext`s -> 
    0.3 $CellContext`x, $CellContext`t -> (-0.7) $CellContext`x], 
   " from x = ", 0., " to x = ", 1.],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564971543086*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1960502b-305b-4512-b345-f3a4cd3a57b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line..\"\>"}],
  SequenceForm[
  "DiffExp: ", "Preparing differential equations along current line.."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564971546629*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c625fda3-84f6-49b9-a4c0-0dc5b0954b99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining positions of singularities and \
branch-cuts.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Determining positions of singularities and branch-cuts."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564971925194*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ec1d4f7a-679b-4267-ab9c-f717370ac9d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Possible singularities along line at positions \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.04873163394839386`"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "DiffExp: ", "Possible singularities along line at positions ", {0., 
   0.04873163394839386}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564971953577*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4322b93e-fdf2-4a2b-b354-1043771a118e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expansion around x = \"\>", "\[InvisibleSpace]", 
   "0.`", "\[InvisibleSpace]", "\<\" is valid within region x \[Element] \
[\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.03146465292437551`"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "0.019267117679542863`", 
   "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expansion around x = ", 0., 
   " is valid within region x \[Element] [", -0.03146465292437551, ", ", 
   0.019267117679542863`, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564971955374*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"948f38cd-1d41-403d-b6a0-6e8ce67d01d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expansion around x = \"\>", "\[InvisibleSpace]", 
   "0.04873163394839386`", 
   "\[InvisibleSpace]", "\<\" is valid within region x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.029507945656003193`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.08000399426392012`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expansion around x = ", 0.04873163394839386, 
   " is valid within region x \[Element] [", 0.029507945656003193`, ", ", 
   0.08000399426392012, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564971956938*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"925a4a81-d2a2-40d8-adeb-513542dc7259"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Analyzing integration segments.\"\>"}],
  SequenceForm["DiffExp: ", "Analyzing integration segments."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656497195866*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"866a13e5-b5d7-4dbc-881e-b1c596460b02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Segments to integrate: \"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Segments to integrate: ", 7, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564972155051*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"27d18167-2384-461d-a3c1-4915a0c305c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{"0.009559818842090118`", " ", "x"}], 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.3205758469070148`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"0.02230624396487694`", " ", "x"}], 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.3205758469070148`", " ", "x"}]}]]}]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 1., $CellContext`s -> 
    0.009559818842090118 (1. + 
       0.3205758469070148 $CellContext`x)^(-1) $CellContext`x, $CellContext`t -> \
(-0.02230624396487694) (1. + 
       0.3205758469070148 $CellContext`x)^(-1) $CellContext`x], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564972157937*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b5d2dc32-61b3-4b41-89b0-9cdac9acb34d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Singularity => Sign[Im[x]]:\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Singularity => Sign[Im[x]]:"],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656497216068*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b87bf5a0-ff12-4031-9435-65774a2479b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\<\"\[Delta]\"\>"}], "-", "s"}],
       "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "\<\"\[Delta]\"\>"}], "-", "s", "-", 
       "t"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\<\"\[Delta]\"\>"}], "-", "t"}],
       "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}],
  SequenceForm[
  "   ", "DiffExp: ", {
   Complex[0, -1] "\[Delta]" - $CellContext`s -> 1, 
    Complex[0, 1] "\[Delta]" - $CellContext`s - $CellContext`t -> 1, 
    Complex[0, -1] "\[Delta]" - $CellContext`t -> -1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564972163175*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0d4dc9b2-807a-48c7-9fc3-864ba5ab15ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656497216463*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6e1e83c1-f41d-41ac-971c-77158406b764"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "0.03146465292437551`"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "0.019267117679542863`", 
   "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Current line segment covers x \[Element] [", -0.03146465292437551, ", ", 
   0.019267117679542863`, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564972194425*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ffa3e34b-8c43-40a3-ac1a-6d10a9771ed5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564972238096*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"89f70b6d-4fbb-4425-8a52-959e29e76d11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "50"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 50],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564972241065*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cbc362b1-da4b-4c1b-9d4b-be4ec6459411"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "6.498189933749316`*^-28"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 6.498189933749316*^-28],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365649752081537`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0a075237-b293-4222-b2da-afedafa6d8f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "60"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656497520997*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5c7ca3d5-153e-4a44-97bb-0fd3f1239c05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "5.636528005064508`*^-34"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 5.636528005064508*^-34],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564978372705*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"93f9baee-e4e8-47a7-8907-0c6bdfa97628"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "70"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365649783758698`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ad5d738b-8481-47b2-8334-24ade686cf11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "4.744434325450628`*^-40"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 4.744434325450628*^-40],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564981865094*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f80537bd-02d9-4713-af8a-9278c8fb489a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "80"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 80],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564981868278*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"521baf00-75dd-4755-a3f4-45dc9a0a5f7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "3.910937417999274`*^-46"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 3.910937417999274*^-46],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365649856795387`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4f9d6a41-e085-4686-b4eb-f614efbf7d97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "90"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 90],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564985681835*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"80e5d257-ba80-4d62-a4cb-14a23d7d4b3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "3.175281334042472`*^-52"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 3.175281334042472*^-52],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564989600411*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bcdd8b4c-e72f-47c7-9b60-4035dde2d536"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "100"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 100],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564989603207*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"058330c4-7c43-41cf-98f5-75768333a040"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.548818610309301`*^-58"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 2.548818610309301*^-58],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365649940672703`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c4843148-0865-4535-b093-ad8f015d3c8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "110"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 110],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564994069735*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d72c7843-5066-4d34-a0e9-a08f72511de6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.0281537829845492`*^-64"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   2.0281537829845492`*^-64],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564998610797*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ce14108d-445e-4dce-a844-3b790351b9a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "120"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836564998613801*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"993ec32e-d90f-4c53-8763-29df7e096c11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "1.6028692584497836`*^-70"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   1.6028692584497836`*^-70],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365650036242523`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"efe4f9b6-1909-4c62-94e3-742ac0d0f883"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "130"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 130],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565003627534*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"94c0ff88-01a7-41c8-903d-14e6389c8fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "1.2599306552608058`*^-76"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   1.2599306552608058`*^-76],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565009019898*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a22ebf68-1a7f-4965-b1c8-87fb87ee2f43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "140"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 140],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565009023261*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f16cae36-e6a7-464b-9696-5aff323a83db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "9.860842037958145`*^-83"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 9.860842037958145*^-83],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565014980658*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"77db74f2-ddaf-4042-ae26-fe2f0d91f35a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "150"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 150],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565014983645*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"118147bd-1d32-493e-9c4d-597ff89739c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "7.690619412400685`*^-89"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 7.690619412400685*^-89],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565021218584*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bf5e5cd2-9665-43ba-a6ec-4fd16d915153"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "160"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 160],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565021221525*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fdbf2a12-a3e2-49d9-9f80-d10ecf9d54da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "5.980970635741156`*^-95"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 5.980970635741156*^-95],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365650280449963`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"34db840f-7abf-4785-8e43-3ceb25e115c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "170"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 170],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565028048522*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7ebf7d66-08a1-4194-a4be-724e276f5ae6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "4.6405514446798246`*^-101"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   4.6405514446798246`*^-101],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565035450138*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f5bf433f-8453-4e9a-862d-79eb0be94975"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "180"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 180],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565035453216*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5a1ac436-50b4-42c7-adf4-32c4443a5a57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "3.593643141671095`*^-107"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 3.593643141671095*^-107],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565043813611*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d4ac7bb1-ce46-420f-b2d3-695e5769bd27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "180"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 180],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365650438167067`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2fee3e6f-e646-4227-a7fb-afbf36c7fc0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565044728929*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c3315a14-73e3-4ec4-bb53-31ef497f4c36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565044761894*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a70aaf9b-fd46-4511-ba0f-9f5bf2c4b901"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565045128592*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d2b2e4c7-b69f-438e-993d-aac12988116e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565047521419*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7350c1d8-a2b5-4a4c-b12a-e909f64ad315"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565064212142*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b3d42285-f0ce-42d3-ad0d-e47c706723ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "0.019267117679542863`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 0.019267117679542863`],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651128036127`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6dbd42e0-c8eb-4411-9474-d6568c123fee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 1 out of 7 in \"\>", 
   "\[InvisibleSpace]", "141.999668`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 1 out of 7 in ", 141.999668, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651141564493`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ce7c04b3-0667-4752-8101-a3225811dca3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "3.0796818722486`*^-107"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 3.0796818722486*^-107],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651141929417`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"22628c39-20c0-4b4c-991c-a767cc6fa1ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "3.0796818722486`*^-107"}],
  SequenceForm["DiffExp: ", "Total error estimate: ", 3.0796818722486*^-107],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565114194779*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ce542819-fa1c-4a41-bbd5-c33314bf2f68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{"0.007624012163510678`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0025413373878368927`", " ", "x"}]}], 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.014330963541823888`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "0.01778936171485825`"}], "-", 
        RowBox[{"0.005929787238286083`", " ", "x"}]}], 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.014330963541823888`", " ", "x"}]}]]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 
    1., $CellContext`s -> (0.007624012163510678 + 
      0.0025413373878368927` $CellContext`x)/(1. + 
     0.014330963541823888` $CellContext`x), $CellContext`t -> \
(-0.01778936171485825 - 0.005929787238286083 $CellContext`x)/(1. + 
     0.014330963541823888` $CellContext`x)], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565114196446*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2acc12b9-4dcd-4c5d-bd6d-8b6117238c1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565114198188*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"72051c97-329b-4ad6-9bed-96abd41eeceb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.019267117679542863`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.03142891239964232`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Current line segment covers x \[Element] [", 
   0.019267117679542863`, ", ", 0.03142891239964232, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651142002077`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3dff3067-da18-4068-b1cf-0f4f6dcc20ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565114241894*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3f431c45-c2ee-4308-a8a5-9a4600dcd535"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "115"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 115],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651142447433`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"835c2e7c-9d5b-48fc-a3b4-880427ef94ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "7.912973121466499`*^-67"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 7.912973121466499*^-67],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565118903287*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"72f96ef6-ab89-48bd-92d3-b1a9b245977d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "125"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 125],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565118906856*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5bffd0be-6f81-4720-96be-b2f6db38e433"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "7.546399232355593`*^-73"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 7.546399232355593*^-73],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651240676928`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2ad33515-ba9c-4ea2-80c2-c8651af52e54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "135"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 135],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565124070856*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"168fc794-ec33-4e3d-a44b-33af97c66e34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "7.19680712924537`*^-79"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 7.19680712924537*^-79],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656512928234*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8f49e312-fc02-48ff-8efa-527db152d49d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "145"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 145],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565129285472*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"32cbfedf-669e-43d8-a2b7-d000a0527a2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "6.863410119290705`*^-85"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 6.863410119290705*^-85],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565135307765*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7d0ff1f2-418f-40e5-8a3b-4076bc8ce3a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "155"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651353107367`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"613a003c-2576-427f-8176-478810302c07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "6.545457953730302`*^-91"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 6.545457953730302*^-91],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565141624895*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cab310fb-cad9-4fe2-bea6-fe3c91f7a17d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "165"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 165],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565141627946*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fbae67c8-0252-4bd8-b1f7-b0f528a67b2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "6.242235139589597`*^-97"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 6.242235139589597*^-97],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651482185297`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f45286be-73e8-4dc5-b0cf-d7226dfc9e8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "175"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 175],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651482217827`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aa59a2d5-09ce-4c56-9da3-49dcc2e0ad51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "5.953059329595182`*^-103"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 5.953059329595182*^-103],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565155821698*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ebbebbe3-de8d-49b1-935a-fcb6655624c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "185"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 185],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565155824985*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9ea78159-20aa-427b-a09f-cb83e1317663"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "5.677279786677534`*^-109"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 5.677279786677534*^-109],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565163702525*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"18d324bf-d038-4b87-8c77-f32a330797aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "185"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 185],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565163705653*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"589e2eff-839e-459e-97ad-9f001989a51d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565163741808*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d8dd0c49-410c-4133-b9ac-d782529154ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565163773025*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"defe2844-7b8b-4f17-967b-97097b46f2b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565164415249*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1b72e176-d4e8-4054-a8f0-189bc2ac7c59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565165793475*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"94e8d529-31b7-449b-b3e9-ab20aef66e60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565169023662*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e0fb169e-ac26-4770-9e2b-fe1af8edc6f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "0.030468429027822756`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 0.030468429027822756`],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651748101892`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"743e976b-9d6b-4758-a719-d67c709e491d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 2 out of 7 in \"\>", 
   "\[InvisibleSpace]", "61.558471`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 2 out of 7 in ", 61.558471, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565175722402*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b132bd7b-4682-485b-a939-00cbc60c5875"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "3.5507928252498944`*^-110"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 3.5507928252498944`*^-110],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651757470703`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"334b0c78-8f60-410f-9fe8-b0ec82fad95c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "3.08323266507385`*^-107"}],
  SequenceForm["DiffExp: ", "Total error estimate: ", 3.08323266507385*^-107],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565175748621*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d1147066-2a28-423b-a274-f30ecfaa52f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "0.014619490184518209`"}], "-", 
        RowBox[{"0.004873163394839403`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.3181416462025567`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"0.03411214376387582`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.011370714587958606`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.3181416462025567`", " ", "x"}]}]]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 
    1., $CellContext`s -> (-0.014619490184518209` - 
      0.004873163394839403 $CellContext`x)/(-1. + 
     0.3181416462025567 $CellContext`x), $CellContext`t -> (
      0.03411214376387582 + 0.011370714587958606` $CellContext`x)/(-1. + 
     0.3181416462025567 $CellContext`x)], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565175750087*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"92d3cb69-2adb-4806-b37a-70dda63b76a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651757518377`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"03a54b66-974a-4193-84ec-633f6c3afcc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.029507945656003193`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.08000399426392012`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Current line segment covers x \[Element] [", 
   0.029507945656003193`, ", ", 0.08000399426392012, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565175770565*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e242220e-ec05-4cb1-a201-bfe54f43933f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651758138514`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"112bbcc5-35a4-4ce0-ad54-22ec1bec2c15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "139"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 139],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565175816532*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"287e8959-bc15-4f58-be7d-f024a1fa2a48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.8125983328325126`*^-81"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   2.8125983328325126`*^-81],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565183416541*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1f367849-93f2-4135-87bc-5f0f614e6159"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "149"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 149],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565183419561*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ba4db762-ba01-45b3-9697-9ac5585a5619"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.6817479834775886`*^-87"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   2.6817479834775886`*^-87],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651908139877`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c0411ea1-536b-448e-b1e1-ef4dc2608d4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "159"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 159],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651908170958`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"283a80cf-a24c-415f-a33d-c44200c71cc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.5572138319016044`*^-93"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   2.5572138319016044`*^-93],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565199020815*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"17a448ee-02a2-495b-bc65-5e1d06359fed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "169"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 169],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365651990240307`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a6d5c1f5-882e-4452-aa08-edd91bc193bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.4385865638619907`*^-99"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   2.4385865638619907`*^-99],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565209056945*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c9c785af-c989-4b7a-ab96-315426fa13ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "179"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 179],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565209060237*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f93df493-7277-4c1f-a043-a5899f94a219"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "2.3255293574525945`*^-105"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   2.3255293574525945`*^-105],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565219105317*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"635f21c1-64e1-4a23-b591-4c36c2d8de45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "179"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 179],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565219107336*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"782235ea-dd42-49a3-af82-bec1653a1074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565219143406*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"83e95bb8-8697-4961-86a5-230d3aec1696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565219161158*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4a807ec4-bc58-4040-b832-9cc515bb5fa9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565219334723*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6e0b5080-9340-462e-a199-cbcbacfaee0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565220741765*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e1bc898a-7e02-4220-822d-15b148d18a5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565223915037*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c1f69e65-f317-471d-86ee-8bee0e02d3c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "0.08000399426392012`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 0.08000399426392012],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565229456127*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"19931439-84d0-4be3-9799-e605f7901ec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 3 out of 7 in \"\>", 
   "\[InvisibleSpace]", "54.575322`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 3 out of 7 in ", 54.575322, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565230305379*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"051a87d2-17e4-4351-9086-2819ca52524f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "9.405978547358888`*^-107"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 9.405978547358888*^-107],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652303202353`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2aba5e93-9c69-455d-ae52-e7466b430d2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "1.2489211212432737`*^-106"}],
  SequenceForm[
  "DiffExp: ", "Total error estimate: ", 1.2489211212432737`*^-106],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565230322379*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"64bcc04f-7a26-4b67-9723-8ea753f4f320"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "0.03010122094912702`"}], "-", 
        RowBox[{"0.0005280915955987197`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.3168705110417102`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"0.07023618221462971`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0012322137230636793`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.3168705110417102`", " ", "x"}]}]]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 
    1., $CellContext`s -> (-0.03010122094912702 - 
      0.0005280915955987197 $CellContext`x)/(-1. + 
     0.3168705110417102 $CellContext`x), $CellContext`t -> (
      0.07023618221462971 + 0.0012322137230636793` $CellContext`x)/(-1. + 
     0.3168705110417102 $CellContext`x)], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652303236237`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f964f034-7140-478d-8e73-927c36d92bf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565230325263*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7c7d480c-b4f0-44f0-8fa5-e5cb6d896308"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.08000399426392012`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.13334822146413663`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Current line segment covers x \[Element] [", 
   0.08000399426392012, ", ", 0.13334822146413663`, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565230343704*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c2d16f2e-0d70-4f10-9d02-67ce95dc37c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565230395206*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"afa8daf4-22bf-4dd3-87a0-3b9823a03bc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "182"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 182],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652303985643`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"84e0e28b-d95b-4656-884f-2150bd89e75b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "8.308568545094008`*^-108"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 8.308568545094008*^-108],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652408015823`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"50db0b3e-26d3-4994-b0ea-f8a96759b1cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "182"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 182],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652408046083`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f0dd3509-d7bf-48b4-8f54-68fcffc06d2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565240839625*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"78553a76-e3af-4cd3-bc24-c23f616957dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652408748493`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6212fe77-26aa-4640-a05a-eed8e5302548"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565241069044*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7fa8afd7-6379-4f25-b625-d8c05d0e2037"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565242428459*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7f547f2d-0131-4a2f-a23d-c6db61a1e832"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652456793203`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0b6bc425-b74f-4fc8-9dca-52cb02b07ffa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "0.13334822146413663`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 0.13334822146413663`],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565251448473*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ce013c34-c35d-444e-9bf1-ef51394f718d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 4 out of 7 in \"\>", 
   "\[InvisibleSpace]", "21.99771`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 4 out of 7 in ", 21.99771, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652523111897`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"13794753-5afc-4470-b915-3a4b89606097"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "3.170941245296782`*^-110"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 3.170941245296782*^-110],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652523399963`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3bed2d06-4c31-4269-8151-bfaa02b0269a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "1.2492382153678034`*^-106"}],
  SequenceForm[
  "DiffExp: ", "Total error estimate: ", 1.2492382153678034`*^-106],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565252341897*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3e1eeaa8-8e67-4fd7-8d81-d7e5bd5b4fd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "0.055815746792986294`"}], "-", 
        RowBox[{"0.00949935670494933`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.2895264320290107`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"0.130236742516968`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.02216516564488177`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.2895264320290107`", " ", "x"}]}]]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 
    1., $CellContext`s -> (-0.055815746792986294` - 
      0.00949935670494933 $CellContext`x)/(-1. + 
     0.2895264320290107 $CellContext`x), $CellContext`t -> (0.130236742516968 + 
      0.02216516564488177 $CellContext`x)/(-1. + 
     0.2895264320290107 $CellContext`x)], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565252343713*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f285c1ef-9b94-4ad3-b83c-0917e47edf94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565252346455*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9c16e9c1-f3e4-484a-b14d-5287a009bcd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.13334822146413663`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.2679944995064562`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Current line segment covers x \[Element] [", 
   0.13334822146413663`, ", ", 0.2679944995064562, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565252365806*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"830c0bd1-46d4-45ed-ac06-f8b99ec9ec7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565252410692*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c26b8f0a-2fdc-4879-a182-3b08c944ffc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "182"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 182],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565252414206*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2d898981-d382-49d2-946d-1b115034389c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "4.646495302295503`*^-108"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 4.646495302295503*^-108],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565263440473*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f0a5ff13-c54b-42d4-ad96-1a879f5aea10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "182"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 182],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652634439983`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1cba0245-c830-48d1-a85a-f73b355ac252"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565263484394*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b61d0f4d-03b7-45db-bb70-0511b3b0275e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652635097933`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"835c7c6d-f3a9-4aba-a053-652e5493d009"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565263700796*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ab3b0761-96f8-469b-be81-2a5fc70497f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565265084467*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d8f662dc-4bb8-44e9-9cac-d2c07d83755c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656526835483*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"836553ce-d08c-4265-8164-9d00e8ed5e26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "0.2679944995064562`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 0.2679944995064562],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565274076968*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e8007908-25f8-48a4-8588-e65ba5cb9c29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 5 out of 7 in \"\>", 
   "\[InvisibleSpace]", "22.642599`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 5 out of 7 in ", 22.642599, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565274962562*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"81441a5b-d79b-4a84-b6d8-8bf6744afc23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "1.8037895905756027`*^-110"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 1.8037895905756027`*^-110],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652749918213`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c9092515-f1b6-442b-85bf-0fbf62ca9d73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "1.2494185943268608`*^-106"}],
  SequenceForm[
  "DiffExp: ", "Total error estimate: ", 1.2494185943268608`*^-106],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565274994005*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e73e53d9-2b62-40a4-987f-11cf1311158b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "0.11708381722125293`"}], "-", 
        RowBox[{"0.03087451663937228`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.22437574759022938`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"0.27319557351625684`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.07204053882520198`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.22437574759022938`", " ", "x"}]}]]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 
    1., $CellContext`s -> (-0.11708381722125293` - 
      0.03087451663937228 $CellContext`x)/(-1. + 
     0.22437574759022938` $CellContext`x), $CellContext`t -> (
      0.27319557351625684` + 0.07204053882520198 $CellContext`x)/(-1. + 
     0.22437574759022938` $CellContext`x)], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565274996052*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5f34ee4c-f72b-4bd0-9953-9d2a17705a4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565274998271*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"293027aa-0aac-4451-9a5d-3a6580e47acc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.2679944995064562`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "0.562048165286917`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Current line segment covers x \[Element] [", 
   0.2679944995064562, ", ", 0.562048165286917, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652750267897`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b8014ec7-c226-4082-af5b-22fb5e0d679e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565275053748*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"853306a6-f40d-4eba-9111-5d728e2e4131"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "181"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 181],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565275056953*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a82de9b2-5fee-4edc-84fd-d70b1b130548"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "1.09583187801704`*^-107"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 1.09583187801704*^-107],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652862370453`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7681d4f4-d558-4857-8e1c-c5bbda73edab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "181"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 181],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652862405367`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"02908171-160b-4ddc-84b8-fa2ac92cd604"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565286275035*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"13ab47c6-0932-437a-8853-38ca39d25c46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565286306395*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"28ef6651-1c50-4237-95ba-62cd84c47d79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565286511448*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a752e124-e050-4c48-98f3-567ee8016dbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565287966598*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e3ed6947-6ebf-4656-a397-ab442db91715"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565291378764*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5cb3fafc-89ff-4a05-ba9e-f53e9b90dc6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "0.562048165286917`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 0.562048165286917],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565297302271*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"79d11a57-021d-4a89-8f7c-c3bb5b6dbf94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 6 out of 7 in \"\>", 
   "\[InvisibleSpace]", "23.208675`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 6 out of 7 in ", 23.208675, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652981799994`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"90b0c489-1d1a-4d2e-95ce-dd31bc1ae5b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "4.303704002831569`*^-110"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 4.303704002831569*^-110],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565298211052*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8d312f12-234d-4407-a100-2cb5b47ac854"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "1.249848964727144`*^-106"}],
  SequenceForm["DiffExp: ", "Total error estimate: ", 1.249848964727144*^-106],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656529821341*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5efa5136-1930-4789-bdcb-f2296da52f86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrating segment: \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1.`"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "0.23516293684361322`"}], "-", 
        RowBox[{"0.07206987417554428`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.09881384548442552`", " ", "x"}]}]]}], ",", 
     RowBox[{"t", "\[Rule]", 
      FractionBox[
       RowBox[{"0.5487135193017643`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.16816303974293667`", " ", "x"}]}], 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", 
        RowBox[{"0.09881384548442552`", " ", "x"}]}]]}]}], 
    "\[RightAssociation]"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["DiffExp: ", "Integrating segment: ", 
   Association[$CellContext`m2 -> 
    1., $CellContext`s -> (-0.23516293684361322` - 
      0.07206987417554428 $CellContext`x)/(-1. + 
     0.09881384548442552 $CellContext`x), $CellContext`t -> (-1. + 
       0.09881384548442552 $CellContext`x)^(-1) (0.5487135193017643 + 
      0.16816303974293667` $CellContext`x)], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565298215735*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"41426cb8-c67d-40f6-86c9-1a68f8d304f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Preparing differential equations along current \
line segment.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", 
   "Preparing differential equations along current line segment."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652982176037`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"68b16d83-b6dc-440a-9fbe-494605d698b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current line segment covers x \[Element] [\"\>", 
   "\[InvisibleSpace]", "0.562048165286917`", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   "1.0412160640348167`", "\[InvisibleSpace]", "\<\"].\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Current line segment covers x \[Element] [", 
   0.562048165286917, ", ", 1.0412160640348167`, "]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565298239152*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"686b0d3d-e110-40c2-bb3a-b09c632cdbe4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Determining expansion order for given accuracy \
goal.\"\>"}],
  SequenceForm[
  "   ", "DiffExp: ", "Determining expansion order for given accuracy goal."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365652982786083`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e1919556-1008-45ef-b345-30596cd3353d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Expanding differential equations at order: \"\>",
    "\[InvisibleSpace]", "182"}],
  SequenceForm[
  "   ", "DiffExp: ", "Expanding differential equations at order: ", 182],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565298282032*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1bf27dc4-dd6e-4d6e-b8ad-69d337a98301"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Error of matrix expansions: \"\>", 
   "\[InvisibleSpace]", "1.6276979786099033`*^-108"}],
  SequenceForm[
  "   ", "DiffExp: ", "Error of matrix expansions: ", 
   1.6276979786099033`*^-108],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365653098497868`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c5a9270b-d3a0-42b4-bfac-85a5f950842a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Precision reached at order: \"\>", 
   "\[InvisibleSpace]", "182"}],
  SequenceForm["   ", "DiffExp: ", "Precision reached at order: ", 182],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565309853971*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c80267c9-cd37-4770-bdfc-0495bc29cc9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365653098846617`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fddae32e-14bb-4edd-97f3-8a25453d79a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565309914404*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2e162bab-81cf-47f2-b50e-2490bf1921a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565310088853*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9e78a82b-0ca0-4753-8553-57b0f297ac3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565311549407*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"90c31497-62a0-4b7e-955e-e6477f4529d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \"\>", "\[InvisibleSpace]", "\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Currently at order: \[Epsilon]^\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   ", "DiffExp: ", "Currently at order: \[Epsilon]^", 4, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365653147799892`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c81549ef-4385-476c-af6e-69f2dbcb850d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Evaluating at x = \"\>", "\[InvisibleSpace]", 
   "1.`"}],
  SequenceForm["DiffExp: ", "Evaluating at x = ", 1.],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656532082402*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cd64ea2b-b991-4dd7-b194-9f4abd740044"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Integrated segment 7 out of 7 in \"\>", 
   "\[InvisibleSpace]", "23.524999`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Integrated segment 7 out of 7 in ", 23.524999, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565321714375*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"00a6d35e-4d03-4334-b1dd-39d3455c2fd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Current segment error estimate: \"\>", 
   "\[InvisibleSpace]", "3.958390226596987`*^-111"}],
  SequenceForm[
  "DiffExp: ", "Current segment error estimate: ", 3.958390226596987*^-111],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.836565321763427*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e3327643-25d2-4d32-b8a8-82ce40b0cabb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Total error estimate: \"\>", "\[InvisibleSpace]",
    "1.24988854862941`*^-106"}],
  SequenceForm["DiffExp: ", "Total error estimate: ", 1.24988854862941*^-106],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.83656532176577*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a3b3f365-2404-49e4-8aab-98bda81160a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DiffExp: \"\>", 
   "\[InvisibleSpace]", "\<\"Finished integration of \"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\" segments in \"\>", 
   "\[InvisibleSpace]", "350.227739`", 
   "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "DiffExp: ", "Finished integration of ", 7, " segments in ", 350.227739, 
   " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.836538496324321*^9, 3.836562075473164*^9, 
  3.836562601204563*^9, 3.8365653217675247`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c91a14d9-a20f-44be-bc44-eeeec6d00dd6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"m2", "\[Rule]", "1"}], ",", 
     RowBox[{"s", "\[Rule]", 
      FractionBox["3", "10"]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["7", "10"]}]}]}], "\[RightAssociation]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.`500.", ",", "0", ",", 
       "1.64493406684822643647241516664602518921894990120679843773555822937000\
747040320087383362890061975870530400431896233719067962872468700500778793510294\
633086627683173330936776260509525100687214005479681155879489036082327776191984\
075645587696323563670971009694890208593200805163647887833884604444518405982514\
525068338763142276587939295880632044721979084773409105902083782895492782638903\
797635833439420451591208180995934544487745879650088088940870111163471069316146\
18428879815486244835909183448757387428394082760287563214346012`500.", ",", 
       RowBox[{
       "-", "0.801371268773062856933158774340966660509990861560332587861514370\
227892137190875393457637249072890172097466105196840479612327997332448855475850\
931224805266774302627855299573377812794383681494996162641042606442735527439397\
187310343100853278936737143503992010291406520734693218355044525069014891323294\
441207371343143852426333158349190185291353970683801235455193335384364738375365\
895547246474382494920528963354405083545143023629607887452121499812350904727882\
9933253080233889050411468173559585724688542084520532670278489912743`500."}], 
       ",", "1.894065658994491835153006468947043829855814165857772088445208377\
027211078327195481474591862897974855157733924339074799225522125255497579361243\
506150753383612403621091593964801320830285945806728807412135883904063579945554\
361269518563782883117021347080852599591417391460585367808320509597159386461307\
721356260785931216922518481630894627024155797794701878393632867011490095616510\
510482570577030006504681833331156831090460057062897993507438409453587299740658\
6743923004576766940606688321629466899731363471667293835950985676293`500."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.55481103298007148806900377000869994809542090286701782270497173\
035895841318541108441118240123593118452623838668098067309814997732183888533260\
333829528977347357464239047644604332260643196917630319502124893917941115122509\
013825078217000711569621260057755274040700491237542437263772603765914234675216\
977462867035729396879952762271875506552158416128506177426589953434865697924559\
558975099555244308793490791014521629116946756186602582371015325975477591237401\
04561344369343296169569576209792711989614837696231559539548377618605`500."}], 
        " ", "\[ImaginaryI]"}], ",", 
       RowBox[{
       "1.01337148458905323054135334960174868007762348552258093851680647849373\
571163585535194132744376455081844223359872274467279170242069216315895101158093\
683007303101578588034476092195029713728114746721418769410204362244467225902918\
689802670454369581306728247943302071144814834358715162636584518511651424268867\
903212815694453758166315248713387838988403846998638596162656764438831961023946\
700170260789807889375239129910524288918978339851584490960748812532964239424221\
18239986607600337426653531941111160354493234950286743463499914`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "3.05635742894148704838546538010685118917750231292552269643601049\
578300882499864374708096189235070282291217907010346284113736552767233651039664\
218320852548414983619513217902504781170176050570435794078580596435354695281809\
180952220817304126508680796435486689720041732047133113303963999749384144981896\
907290082695596141757779613791146019598534987090724283016452252030429688324101\
663587307825708404604969551898461029763275176814747150222299143913340821125730\
94275722067458673786064930550289100465748318037622198038247266203933`500."}], 
        " ", "\[ImaginaryI]"}], ",", 
       RowBox[{
       "6.28422867032985671236975709340689762714750080557842974700823903940843\
568465288475422882009939582188303985882827758670651338576443451176378739888586\
163614174204236580731026199153382040170596526079350253919403869050310335920785\
629660950542121827946239786623991957959979827072372891862340595773120256651340\
589388287157567671536113048604417176329063674245457454169284007867578403860841\
704730714739586814533385648883310996654656218845711896227835884299870088941796\
63143369181198225413788245869309293460977854506002640937031121`500.", " ", 
        "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "-", "0.307815282316413972419219459426626333467167993614261252907892454\
910641647513525609379856728015109327958239528310360408913002652102703456848373\
746600774180368655748493382638447425500950134627143095150468454255193669290466\
490324739009962142047150321600641526456666825016777669143421580983582770639773\
231324778972966625953611967686300559358875684676293256556081440124305095539324\
459193086340082584428402890350815581559292478908999342970004100334294516985379\
8580948207000578300250970459997527562313238511110644042177666688928`500."}], 
       ",", "0.285204717216594231060924711574409049912610706964184782969753366\
325798312474332443472335249501610769547825027704290638329989116108283835177647\
674017251844211203127805452779950461940082846241405450400703971212186533376751\
818480279346219514910266404057595497780570496935885723069820642188386906887799\
527805744148185780039816169751968452409936790106732627009937412990021525683125\
332304341102727865070751364629382863415756276253297990528569740171980255148454\
8391645243327856127154181388903043136299876199371137197515939493392`500.", 
       ",", 
       RowBox[{
       "-", 
        "1.4232364366452963087518347132630145279938888282917220244090236161297\
971133100567974618256404773087909187191994501239796481743814723749233784516057\
842137051951528037626227546215494769838958222976405022256026468548687193658038\
545953276676027718701196317143728125601271954915767518647178707252349446155699\
151128814240978521260972903105773798591068654123386272091349646123165871821157\
898311125747898111142045639669708257009306057108580267314341496428073835711617\
805023939110029813110795035052646162004279393780535794239795811`500."}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", 
       "0.81400010256115925841949442237570353639902623241355243760174149278387\
641458168638783900900762637345118027395080002225168974687153472993595778363469\
889331225537992827842661980649051660846077622494978625042143239861487669369038\
469609791086989917822633933862648656635972542108120493629731506976023541215891\
532067338694295461298179127925379426016319189535570468064172586195203045323869\
070176570017306592438292188817754404389837571485667151640086141755164098743764\
76542461117898005296174312490430912477441824517957733554416474`500.", ",", 
       RowBox[{
       "-", "1.918912227488549632238811790611814835539482103709460194974086705\
352170644667608929882691295524965784502528101255386849254065634171652477838418\
555023573853106739757454190069975805335061223507103537811338861018897167519082\
759718930365655968569386156161403354104631529482095871114324921088702055662213\
137522067011935493048926106876993907453291093756573012091817870354143570889608\
456143866825775339661218455206381143541643922397852804538443599481168391700468\
3544760412892527316612001739938470699317356253415562275810519123665`500."}], 
       ",", "4.896227353528221427799799625232224309070098514102189228483882261\
463409935697136429577142964885588362210785318449439670244806636200053968018423\
273743720574284059365250607251591991851212718743353602162567458236595801199005\
473682485598102706866858420889799299298338983618063373158583524702566999760232\
966355288558051994575202938313250143317025993696732984031503054093733253258696\
354621014233520679859760415999413679700729601837747388661006896761225423558459\
5975588680554291393852123868657046831337743045102085510318875271492`500.", 
       ",", 
       RowBox[{
       "-", "11.\
147085946926951166102702797361444622531061298303670425082473566008943600217371\
084645643390238441849913490553479482326749761376598242354592655259730870860016\
905826176038482270524970893361906418505009916736211276505206003782324614434774\
368845263951676413529403798833032487999570292212476007661170878100238746686614\
557207183028087146942047013182302683437973475292496773048824099076046541400562\
748368693539492243779107855571638965817572914292267937502079713008868010909487\
4676593606320349815241364834793568346601194345012083`500."}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", 
       "0.66259616696957779149832535051442444366808848960224704561906577978584\
056071174699223516926924514774989935614885121821257030576092620865811596419821\
286562641819536405677710782201465623015570780243227444874188754730138670721239\
243308140655120436991858400174857998318365827957734818854420251164271493125903\
186805560535111420605552857848545496272525250801157696169079817444689402221998\
235867263446287737299298594903419447716145690957845012390669152657439840178659\
17733226981714844616741922439285429817415571587335735493072619`500.", ",", 
       RowBox[{
       "-", "0.763995013712110378332501079704677794338339806172377316503797106\
392074895048814779298705522535050991936380630359612691823505769746376326376002\
272118907263646155124891586234003057847379546704730220477753345059351518950359\
623916505446204165015027727668683770038872314823449423248765567773866230493732\
961107636469679334279305360811523243543767834136780001857623514698328622822572\
503701248405834788537385368288559279292321690449000173013449822899487016197511\
5348474703596476766958779964929526305885394979938559453494559388925`500."}], 
       ",", "3.123771452342855074849316099375204256250999294002758248498126263\
536948737883135399529063098283233126472534100108186037780664036700345640521919\
318994451653476624854256941301554741434306629938414128584847802954186401821537\
426228007713112304277320139346917991873939890379350793314427489142859023109256\
842827363200567648352701977340823432039871090323540426541642927802143574819706\
292318654127824580259148340431383739326692846595968645011482821589792758002526\
102418890371836969965981514104873335383772902550032593950572056398`500."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.25`500."}], ",", "0", ",", 
       RowBox[{
       "-", "2.056167583560283045590518958307531486523687376508498047169447786\
712509338004001092292036125774698381630005398702921488349535905858756259734918\
878682913582846039666636709703256369063758590175068496014448493612951029097202\
399800945569846204044545887137621186127607415010064545598597923557555556480074\
781431563354234539278457349241198507900559024738559667613823776047286193659782\
986297470447917992755644890102262449181806096823495626101111760876389543388366\
451827303609976935780604488647931094673428549260345035945401793251`500."}], 
       ",", 
       RowBox[{
       "-", "2.203770989125922856566186629437658316402474869290914616619164518\
126703377274907332008502434950447973268031789291311318933901992664234352558590\
060868214483629332226602073826788985184555124111239447262867167717522700458342\
265103443527346517076027144635978028301367932020406350476372443939790951139059\
713320271193645594172416185460273009551223419380453397501781672307003030532256\
212754927804551861031454649224613979749143314981421690493334124483964988001678\
2316445970643194888631537477288860742893490732431464843265847260044`500."}], 
       ",", 
       RowBox[{
       "-", "20.\
496496238404679501834320003248367158796846151960890814246362079973034169040722\
531671476230645942182599763538383559434476185855443420233802027941559938401234\
224899669748976242864699165770694243880209899029390402311553677552309433029507\
628016338148767797774149981057591334515925754085997831932063437127533822076327\
097411539283362895428154257383278381041188241382302910677564381595579245887146\
141818521267833589993586049903216360429741208502301319707907842083602394238429\
9392993805766204588236378683282685358296183880711078`500."}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "3.53665739874934992212955999659625177828742885032396390907193440005988\
241886414140622974498588579317980841984852264598088657625944511274132293099070\
444912320843226941931402524173398957494685692047198296778915501021848138140854\
586867584396469577442534409158213450665100740050096000874468306195556478947278\
961784640161670703209618303311963924909698826380285557637327761750947461895251\
171595587203818812592103202199838152871927809932289485582401868915428317748684\
70407078261251327187015500301181136868051586652531288954468311`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "12.4211794644215961962733846863668519917766335065891587092056623090806\
821012309742918547190372302437100286113320046227901821203307120716800329984598\
630138756535107798144959864545647457368646836800357499212668525881972392880274\
888739257883842056993855105614166145429543427779133022811680523561018463690301\
629586568479337264801439834937320545802639246502841978466161399588376736232660\
196826900339260396097900703297576656223361261811951556874873398464138363680229\
106053739526448750049386645503244772782907471476715167436252236`500.", " ", 
        "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "-", "5.715474895063116026879838008733122138824148537509201879424407942\
465901069041559756566875874350510107151773923457701920591686335360590573123238\
633777624649429938130730978638046243783539380519020466861142492747610291293627\
928585153612300576864401094386525090334660172214617818341654844868934297492347\
925796379169902586068992182188541418895814657065661033475570644555507762526300\
467911096401256650476477164281172449215364127005709540830100859333088223036502\
3360476651866805737094530684208242450696320268742378878857204618994`500."}], 
       ",", 
       RowBox[{
       "-", "19.\
185957736778280923631074746775181805619570515488232247443625256541167205931891\
105351741699845202864510933057124640463773899425979991622970525525296470581454\
265372053823057919371923162558093873309576613273933141320386702778277137247100\
513910371914192337445401069729951480948272470982685487752611590225686195450160\
737436911935648938744330654250496264246951741416819693716324028625705643216316\
989697553977680869710633120272997291941329895687498662004502819937959778554675\
2198041715145361908588393408424199273379618184501175`500."}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "-", "0.822467033424113218236207583323012594609474950603399218867779114\
685003735201600436916814450309879352652002159481168595339814362343502503893967\
551473165433138415866654683881302547625503436070027398405779397445180411638880\
959920378227938481617818354855048474451042966004025818239439169423022222592029\
912572625341693815711382939696479403160223609895423867045529510418914477463913\
194518988179167197102257956040904979672722438729398250440444704350555817355346\
5807309214439907743122417954591724378693714197041380143781607173003`500."}], 
       ",", "1.316944651399268272974197794332010551811163512498083714525590702\
410341759335336455526677274126259989112880813945210277517325839038182434080363\
702820774326957333665776453815135669251305441430309642743481059046656504045338\
651003360643657417462797276486798766211745761344561826113249967957614402183491\
398744049911284666130581973253355009873287288911869466551433299235256976899691\
556299209786271062150288016985639445436217247157311659858172715011379865431887\
6350995846379801366829393491951942569285314701534668935067353520628`500.", 
       ",", 
       RowBox[{
       "-", "4.031946450939663769696326788236534990416066486831662426555586127\
725137885846785598267165580539780297382223672863932834213190014336836696141690\
796256301671033615733976715759917611385495832620236601552242783745012278753499\
557642637245991825057298359636346965199630365543080009674844353670641088973755\
944533104618167779983647768624142222717061808748651416589940280087521184766912\
589974927088589716899571113240873545902124277816180128929794460168489071282445\
4503704742699720897857614052630174283013043485710029149950369966699`500."}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "-", "0.307815282316413972419219459426626333467167993614261252907892454\
910641647513525609379856728015109327958239528310360408913002652102703456848373\
746600774180368655748493382638447425500950134627143095150468454255193669290466\
490324739009962142047150321600641526456666825016777669143421580983582770639773\
231324778972966625953611967686300559358875684676293256556081440124305095539324\
459193086340082584428402890350815581559292478908999342970004100334294516985379\
8580948207000578300250970459997527562313238511110644042177666688928`500."}], 
       ",", "1.346456952898972871561845994975102469319382573246519521841402321\
129886574526796760243036527298616716734926280052318407423526563850916386727470\
342030422222734233975361377732030492074286461552881792126010195619037360425521\
594305702324675442626395944012719413592281484521303046053639606771885770012920\
275860012967105448690255221036509675420056237913220485858601113780258459305316\
016634158057848443739451482977935704203381344581999039923881777742584828565092\
4387943038779056001589676069828558525149811652566286002979269702725`500.", 
       ",", 
       RowBox[{
       "-", "0.913319222941118539049285017519501727495278358100755543038368796\
168030434372334083289565466636759163063525652472346822385765694430849465836223\
754625834775157941891141598734351440404006030146256888210315240795292678372500\
858269973515464055236670624985742686653103404329424491077454721869404943336437\
330636362969091738406574102312610373900121422569313970756161443517084074440319\
411648344229451604531362073142945164667666658800216938363979569984023885565481\
2165345896714652521164282267136136566487343482496714144123633255598`500."}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "1.76832869937467496106477999829812588914371442516198195453596720002994\
120943207070311487249294289658990420992426132299044328812972255637066146549535\
222456160421613470965701262086699478747342846023599148389457750510924069070427\
293433792198234788721267204579106725332550370025048000437234153097778239473639\
480892320080835351604809151655981962454849413190142778818663880875473730947625\
585797793601909406296051601099919076435963904966144742791200934457714158874342\
35203539130625663593507750150590568434025793326265644477234147`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.81702443742771175235001963308715607198905935070212318710647480351919\
897404840262674965527591922201927415325776842812302714636605287163163256513105\
836007544317666110464345338444042321758333481657218949645020239321892157994695\
844467209513996310501345678583770203727990506325131290231576822076156685329834\
454208065746462524961932726640096931612885079236059049719048229211238567618455\
694460411632443122147873798964689844408550020520025837286898934642828786689228\
43709981430837509462614311757886803470855804667910677619113759`500.", " ", 
        "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", 
       "0.66259616696957779149832535051442444366808848960224704561906577978584\
056071174699223516926924514774989935614885121821257030576092620865811596419821\
286562641819536405677710782201465623015570780243227444874188754730138670721239\
243308140655120436991858400174857998318365827957734818854420251164271493125903\
186805560535111420605552857848545496272525250801157696169079817444689402221998\
235867263446287737299298594903419447716145690957845012390669152657439840178659\
17733226981714844616741922439285429817415571587335735493072619`500.", ",", 
       RowBox[{
       "-", "3.089358313758554258309347069762246635631924971411623349346523018\
637466106953167060347421809679472553558136105515028357300548490039666448265186\
945537929295559259856864720832411142647327319026957012503902640329040491234643\
161618839848975826661172999804993540081844512313317429599470440120187534182770\
525745466432907184460058182484667046351107781543368399706087428936764718125172\
942482901699704125103227503575169557200492574130861076816964509299500041283315\
7083242719707200180997813577671312218443132540643091735843082238378`500."}], 
       ",", "2.450435379328894586537241046085481092271907704815250768998040961\
742112226259077506020846124832314738730379737059374002250453588091715025232319\
365977090275795732388528064240439224770150587682686237481740207597239631850963\
612204740581434194214908381128816052271715584362005839802487835518184411903359\
688771422236577230035649654333298131391959013438594108025672609432038819721219\
828084154038305161513611687619772735371916619935531289702619212705869898720310\
3446564072961527634396306122514692886055678445441232743573751746235`500."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "-", "2.857737447531558013439919004366561069412074268754600939712203971\
232950534520779878283437937175255053575886961728850960295843167680295286561619\
316888812324714969065365489319023121891769690259510233430571246373805145646813\
964292576806150288432200547193262545167330086107308909170827422434467148746173\
962898189584951293034496091094270709447907328532830516737785322277753881263150\
233955548200628325238238582140586224607682063502854770415050429666544111518251\
1680238325933402868547265342104121225348160134371189439428602309485`500."}], 
       ",", 
       RowBox[{
       "-", "0.763178294564446686418108161194220333810671533440588494528531252\
599632521155674306180156634969216731779036119358837506868067237457543858472030\
912609794202245426838025677833180286312937848265190188446573475455016455395386\
949930913072702011087318883133883940818165714510677909075574954314391109242115\
035134227709102775318486789382953503144969024396393449775297697793575598869565\
820685315488212560314154228243327753841823665155698612644279728788972497386139\
2087443625490824886256137571643246309286459364007189716850857344856`500."}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
       "-", "6.561271448597265740412699941989068221222609922273134985472000570\
784543725471056789640911063826071546260464070120259941019741082188924036408679\
235055531331613392279467199942076512934175480837134306083832964944077574125219\
185811405643876848188023660074364408790371501642022635083847593183516451252189\
552256778738021376329590328452657796020173781276802416091934601529031703995003\
288666751596782345387386580682731567831657284185389329565919454085988993357920\
070919949267959724781559824303417573166315262219586635924093277444`500."}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", 
       "0.20350002564028981460487360559392588409975655810338810940043537319596\
910364542159695975225190659336279506848770000556292243671788368248398944590867\
472332806384498206960665495162262915211519405623744656260535809965371917342259\
617402447771747479455658483465662164158993135527030123407432876744005885303972\
883016834673573865324544781981344856504079797383892617016043146548800761330967\
267544142504326648109573047204438601097459392871416787910021535438791024685941\
19135615279474501324043578122607728119360456129489433388604108`500.", ",", 
       RowBox[{
       "-", "0.479728056872137408059702947652953708884870525927365048743521676\
338042661166902232470672823881241446125632025313846712313516408542913119459604\
638755893463276684939363547517493951333765305876775884452834715254724291879770\
689929732591413992142346539040350838526157882370523967778581230272175513915553\
284380516752983873262231526719248476863322773439143253022954467588535892722402\
114035966706443834915304613801595285885410980599463201134610899870292097925117\
0886190103223131829153000434984617674829339063353890568952629780749`500."}], 
       ",", "0.973495167006602191571613899537057532921691347857641790007375491\
917500260160964946581511884375871824173409374993751912782064363269480028662186\
624928791657718573430338627452699065016218040192688222451199236454241003616861\
944630109012432481703890031770106945963278559982240330822711534802147147330039\
134906582772451850899685537956930771516828073737091024204153154537070106459194\
621905785963395004941213216165844563845391844345750558875602873473711665482617\
2123287359486610489951884247198803488285203537289344428074667822804`500.", 
       ",", "9.165152638229249888535438732819463292973179160919837649669507166\
440231039716335588029496637897411593876052353989367846634456036822506954136445\
976799022563776106643550599243796696115758534803044872568182455095790055418083\
970178720891287036468318294094657592460384814097013680671301000431447932017678\
554392364676716755649260145964118704789094580564979484133868736699240403375205\
617308702905701502643044415586128184638333194560664367499578843622884185496088\
0362950854332090058471761867807371315097621942278305016043662936765`500."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "0.45161623774784090308551143066486680054434830149198566732758489810250\
180463714314955610630346066918269581065920180453569892440419487232629779927536\
631220054348121943803986139532394506818384485420039484851814718258180546808669\
629421364181590322888646979173803153617961736519974618021215525533657007378929\
778140509201360186578391820022683260423919864504161945204030698015556566639836\
189527355438405547001384076147649692841096086517303626566641422703303876542658\
55382250668673864977685407782781124050350540407903927304196787`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.35337647843348843788821461580050439568111425153650061542435254714905\
163761383254905468104645889391918026225855277173948377192182077340678748293796\
957120762829584552183317856090121156459786970277873535560050019977166632056245\
528829685154174755077012261851121864489673601866385483025935616214304990331311\
087304672960993986648575827535980401909454102573181202793113172726152680560097\
578387524241444272460523448103354200948609287422058422054758948532908558692759\
45172277298123479122920196443716766730163511084104320015746806`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "2.15136800824850650920260633781717396016753843568621528544504921\
436502708018764927324862065927268034866651829936698836859330071098164333999938\
345559949758914212068457648764643735828406639564202923805197664095140707768022\
210540593662350593215201066185813054773903418155470328129052634619539870222115\
163481461536055758779296942500689934736956291127091277965453718934062344940646\
346985366752656679741186845778322929302358318357938934049431878054062329114905\
83742757917242087743390501124787623428966426065631130734229559490681`500."}], 
        " ", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.13870275824501787201725094250217498702385522571675445567624293\
258973960329635277110279560030898279613155959667024516827453749433045972133315\
083457382244336839366059761911151083065160799229407579875531223479485278780627\
253456269554250177892405315014438818510175122809385609315943150941478558668804\
244365716758932349219988190567968876638039604032126544356647488358716424481139\
889743774888811077198372697753630407279236689046650645592753831493869397809350\
2614033609233582404239239405244817799740370942405788988488709440465`500."}], 
        " ", "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.25334287114726330763533833740043717001940587138064523462920161962343\
392790896383798533186094113770461055839968068616819792560517304078973775289523\
420751825775394647008619023048757428432028686680354692352551090561116806475729\
672450667613592395326682061985825517786203708589678790659146129627912856067216\
975803203923613439541578812178346959747100961749659649040664191109707990255986\
675042565197451972343809782477631072229744584962896122740187203133241059856055\
29559996651900084356663382985277790088623308737571685865875164`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "1.13170502108039914055252524937711472474120571531279969520038375\
847186026062455773702804728100407765259037878751827135636728929899715985143191\
859924975025021991164548190125758230409487979474362758360922783540631445621558\
921718678261153419084444855111166290327074944395008274799716775651269882187524\
752388879607361179284410058152991621513783850817570335074029399097767829626982\
370714093850997201841401801701035457864542801907241275681332462395557184931627\
06081033883440367472345878742820554137154236113843411131251465653245`500."}], 
        " ", "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "8.53481759232858757653827047341153192889015013769867813846896269\
163009150533070535336824269174137461119312153009718513691591028441166991475940\
972030733487449878831456534867419610691743118827802594821647819996250473256929\
389976209945141549979497098098920512499832946857040705761505709831576746917299\
536277952802920773681384438230248989689699483989917825393952603859688732597183\
931750622426841312999469456782315390003581493789024857535772451744801538331746\
78074739062901253592513207225968932283392405270956773621095367773229`500."}], 
        " ", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", 
       "5.65652931209037069474440411709768463289675120029408066564231470899790\
665017489294608162601009747332876396760498722819635653795229590764319222562377\
847924335526595843143751040289370028093329614038411246082658631209359107591892\
773378333791812364053212061689115787585604721241906604495847651458945082139132\
767928226864380531921374899715704261510199252617028265375754919720442663492888\
285719434066849169230662632719797734658628357155455009462096302135990869426720\
39230217475350173048516066215827604693100583940034918611707303`500.", ",", 
       "11.9053578937381732843941756298477355239284673009422390660767222591383\
638348326123082496214513870153516257486932169193193275163781820872667530535772\
585122646488109163133445813399675066922908581715119301374151187436207707168102\
341412729395225465175208450412229082109609886668282179414200197063685778209756\
989060291741664886980269187167170541141806074078930195443175671566125733310279\
393658659258684028822653754453732085642316617145949271329106334621502913265647\
628418578560880012116237145537945632192753470050155158852974431`500."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.`500."}], ",", 
       RowBox[{
        RowBox[{
        "-", "1.20397280432593599262274621776183850295361093080602352429863356\
733007831645874351336238145027586620955399775497443494148473292842248681220478\
875930687420030703601062874044138713199990827894154800104471812907085883356592\
507816486955337766527496832868039022396896988169550270258202145569979914893369\
712252289219941164540709162767157963158036409828638911870603161011744014428787\
377343099633807031185444722918348030675799822744173348568181817955708518353014\
9684762815417028245824366692180703473288436621212184144366111543828`500."}], 
        "-", 
        RowBox[{
        "3.1415926535897932384626433832795028841971693993751058209749445923078\
164062862089986280348253421170679821480865132823066470938446095505822317253594\
081284811174502841027019385211055596446229489549303819644288109756659334461284\
756482337867831652712019091456485669234603486104543266482133936072602491412737\
245870066063155881748815209209628292540917153643678925903600113305305488204665\
213841469519415116094330572703657595919530921861173819326117931051185480744623\
799627495673518857527248912279381830119491298336733624406566431`500.\
1207578686551", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "4.21002694376645003040159728631547282261626919126049949138307857577489\
455495018682555968039254851297018279989377139813301174821271180674535031452373\
865020142434211752273451469713461160176482677601648581736052280689150551649860\
457300520701433602826099494733413631971351940683830852709756893886626423155045\
371869842708218071864562805209884744892420949065656875406613369023374088716099\
709683419521144512331908190901469297191421671276908092923554533315380914658260\
34741315262348588453330540237224489567739001825084977585058908`500.\
02201586504117", "-", 
        RowBox[{
        "3.7823921171922621510562259664437054824500944770969361789007545453044\
141256533192899256027870395354530767114320699210317254753581015792733223364640\
374389928754765519736665991380081913473396832506955044581500074619355880234382\
786017595255129739087792715485119964978276463763187259199569733082558280856726\
558428804308494758150247209289894261114597903238696208092711494834507983022034\
365513578332779835841498102890760872765749452538567200939631522811165771738512\
458076319339401911795618629947892678834645164961658538276705328`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "8.85598281980605060548468007351673696483773282144084489241536120816629\
503557739116144695290653622198295753304319565464614501411040773711126522821377\
202392267541057932952451063394095124099406632545205094320638035828273624403841\
045566078212736767118281841167228242136061963671338868238895041472516110362555\
329448587298299314147020439330446650188592541813452040571170177777772873245266\
835112844134751691116047663104440544705470831876857894895267100793281721206943\
74322125416508915302267243032244638574319737543716212083681254`500.\
1285295565976", "+", 
        RowBox[{
        "2.8907641578518289300881792399440275068413280533969042512084389296767\
651173207139685221498780564659481763203569614258132284715666127277762684335845\
990980302791203882880628430341283860626159724403316903398508889818537872019660\
694762071318305070716961562027681879853251662154908731958761082398273370729646\
531698061294806899106349374151083885328957299658834447402468840389181086370138\
389523313744554349237297797078395714966580842969299172493986667267142424599030\
145143495687457671253896931912294582308973253282022335765869024`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "6.53664709971028063973033235613487681687732323919349344041695762684663\
080300392609937713432619709336614360451299755177290027505920803868434707426272\
700188695016250133457196688815542454543581952919603130328503624784105742970744\
688020499567562252836863454557339913836180028523813839313149241528945513344885\
767494996343830633031236771018102076193445869879401178931046679297685964724447\
414314542312649713374384590364104745789061860435109600998812723220371646490232\
03432961611749244935599709973295429559306292898292131801746506`500.", "+", 
        RowBox[{
        "15.378319271524627712635474941378304602355327738052681463977097863604\
597461678268886337188686109035560381633242747019234002632384807844571613344529\
183682987516396720187712330189889692406230527459424036156066627097686536363918\
836550882383907296389792126799558463989373118222274406162546916197803495031591\
983829431329157692601402895500483170071981435446576744900632654860475744117803\
882437537904472337972213920739838848422812425036654215497462155004594391669048\
1398072275820974750939016436825345614127567066518812496264830931`500.\
1144502526653", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.55481103298007148806900377000869994809542090286701782270497173\
035895841318541108441118240123593118452623838668098067309814997732183888533260\
333829528977347357464239047644604332260643196917630319502124893917941115122509\
013825078217000711569621260057755274040700491237542437263772603765914234675216\
977462867035729396879952762271875506552158416128506177426589953434865697924559\
558975099555244308793490791014521629116946756186602582371015325975477591237401\
04561344369343296169569576209792711989614837696231559539548377618605`500."}], 
        " ", "\[ImaginaryI]"}], ",", 
       RowBox[{
       "1.74299026534075707820848020668702573269012297712467980553945989302863\
572198107932545866743464292983376675887834043631374951830997063516488506363283\
961567059041691214171496185167500722324347629282394643333233594244032761701549\
867362914755782718701986853839665014256392728131866954128751299504122772910245\
794717973587198633403288752287325047402258269343994215300178349899922671141367\
922913131037020465055916137044093465474232302987556275741529858188034730536406\
32846122728370599250919010713053238606670600372926130383825012`500.\
11831242350235", "-", 
        RowBox[{
        "0.6968885562959188251317831557987077503270267309754609303002625303545\
146495363152430818611236466869174091879136344876238343370976075286095673172012\
929947296917148560369735086861140404328359495074720524330025477379046770903739\
774052098092082423288509381276479201151337564789508607747934262365053896093232\
198459155647022758837701206257065181819959100267832371849520556485943028498648\
312331329152577408092048512176497715272343855315279114871317149286491239605348\
668095750032604399072715825577713200037599640942316037908994522`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "2.18933996883005563338372784855951697529498819279979446418384129638024\
694966409822927132603518193172995030924897344881449921450491953183951779542567\
898838524209663941192615223853260821656975589129443413925212946118788735605703\
537263564882001368103234672337400820278476249710929506465932365517831992934959\
441535959245024566297027899420597841725800178331359582222254824060886305551205\
050984773727914589270374002129237829639899366121756109668043146394615348098061\
42317380779175016859386211022865339787958232153610850055614426`500.", "+", 
        RowBox[{
        "2.3000585565912134256262673997822876171554222906147150948709990171606\
730878686291420843345615757403183270539181321571829232047636985707993875510808\
710780100395188688383269328306724291505092606187795670736497073137596964543521\
763457685143657675646496923674626036519287522375239264096055804535351515331005\
782412450436037081669450442678466564135324246052918323148685769876657170288828\
169432532832389200136610759519787530463782684069124646516397848966217009978169\
277947314516393357771440263393464439378323764515352437394982`500.\
01044869445167", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "1.49163893292561813154437830654073498034345158885760893653081486\
184612823595318055899995054647379726027375356165506941116780421054810513608369\
264147503132492130214900882239010255742762061165051467491497034378153427082831\
511630502140577471968150065516292855065918423110735398750215053781166256940425\
770032256744154404531728448789642711180701978949809435738840532514260539104773\
727564931084578417720881581200936733995819564924928993680052237968006746058444\
80531100286131171053441954160017785278516270298190358496250358671513`500."}], 
        "+", 
        RowBox[{
        "5.0340069329324874759318007251100906774297504981604402683774090315912\
415758801340251723054167281074483821913354685635401201573126012317336996447714\
766792900369072231097114826716253001256122206375971680875925674620496041991005\
263942193635404344215083299196478707872293253477415059024220140837923416793583\
708527114589651775837140673800660978398908503361299568654238352247732115084486\
039983619228666424764580245613965446524317529318263765469347890474167137216639\
44829488458612796153446527162226538354901090526975269773654841`500.\
13224025726794", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "0.55481103298007148806900377000869994809542090286701782270497173035895\
841318541108441118240123593118452623838668098067309814997732183888533260333829\
528977347357464239047644604332260643196917630319502124893917941115122509013825\
078217000711569621260057755274040700491237542437263772603765914234675216977462\
867035729396879952762271875506552158416128506177426589953434865697924559558975\
099555244308793490791014521629116946756186602582371015325975477591237401045613\
44369343296169569576209792711989614837696231559539548377618605`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.02891116104793279476848135227919709882218604414098227868005630573110\
014158502058838846226291804671904987908102658358311685698354745128577162054998\
252302167864500312305388563246043044375703285567485452759749534542833073805263\
753646968099925253370174717215802721995098304801175205066223216048757027277157\
569285767873854818723434930595704984184923591023411740835825581720052517152780\
402183123907541736877148515134662847054319946232120552385104653431520885868867\
89236117676337392944363601700884598102010891996797787347819442`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.91353015812276011627034233000909155370902594558568581158170648304683\
838516918702700587509517116992311825323227595368410516091806861820251518230337\
611174850447933578720648242396321888839872117445215390453980898139192567415990\
658479817638643997931562774034325427207932303020343308971393491959744090470890\
049413480666998566322652853170761910959019246235138613481246899601712987501941\
436777126544383106297905986443729509092066310841008816534711609897604768960644\
474515944432624231791860176151014928093269549510264507981026`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.39703255032683189111182422107749112867327434593835996849806753\
203123286255809961740198515414932807179265955941793654651692533416740980984840\
466405460428806054245056820910770362019960060360751846746776991181601609048830\
283636674000543281472051222371397108833397180088856293228930535990693995482457\
472818546678703045870931104694588005994660470834014787514618450287422536909816\
198833781337186877195695580670623446649677340773371973504954749652013660298836\
34294188190743841785349858058257594107543248167883370490723672230683`500."}], 
        " ", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.25`500."}], ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "2.51624698859528162431890243481924270861287207093194935512542884\
522994914507589363123824742142919616141740102662628336417578128752765462462214\
103760590781728137899208870919799984111855260044840170744579837898399365157219\
872926247561657274797692330792499790429368133976171632827398313349598054442813\
073151317202006044894605079266226575100383626705245726180714178827630235560240\
017775804250668120427369063756140699718284717647305550976068696994794448558224\
65816671977877585045855435642565980801591640968021602614379596115957`500.\
0532726055169"}], "+", 
        RowBox[{
        "1.8911960585961310755281129832218527412250472385484680894503772726522\
070628266596449628013935197677265383557160349605158627376790507896366611682320\
187194964377382759868332995690040956736698416253477522290750037309677940117191\
393008797627564869543896357742559982489138231881593629599784866541279140428363\
279214402154247379075123604644947130557298951619348104046355747417253991511017\
182756789166389917920749051445380436382874726269283600469815761405582885869256\
229038159669700955897809314973946339417322582480829269138352669`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "13.\
794692951052930652461499904097931990956861802872937651027624190448381128850223\
095517586842276552119732425916414989575245619036744708136430959237295497825104\
589190703995171091540252147291676778479674457917261788544766859715552447046137\
776011639737770512674160892392390079199673153813506449383695091664654469990431\
441288313584752661090373266003209689139853464897981303259230945466059970027703\
205438810185756119551009525384973813133327518283090797250588585238312721051527\
0153330587996800127907997339440368642003527610171015`500.1292578088234"}], 
        "-", 
        RowBox[{
        "4.4238774777631835662905613864183649222229065360363977759759788388314\
274217538436386387774285031699293050299785108060440028146720694680819414815826\
144477839981697778586855289384733453790420658880702227819838365856134674851943\
697911648091793874668864084402248624806275188147076201924638759811194560461308\
787655889374971489330775397047209812456991440017225603008478211012649954842594\
418159623592150485083713190956884252644164701150123555638044008356774250828274\
837547561386439939827429232799530749022260483613982301003035038`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "28.\
255570363639371189922709184168371602678372197819719991069706797911509540587572\
994344889389578539345257723980998055492586351353506580326270789910536403612356\
167757880657986238228640766504956570287690212865443705092319677455611539768805\
867434946337211998550401171829081554436710382475442653566289523111791529226040\
558002342838453049641145005983213093978588879966935454144820639708222580527775\
660629623537549831100760782591571514784264590395681102667398186795787663406463\
2129737199673084527323811978867539091561355055429369`500."}], "-", 
        RowBox[{
        "43.246887674384354158689254627461816691254850643514809851613334207581\
174970013220464778862672583003244846918692358686932099284779370918412131339944\
127269909985119634859066243140597839343900086894941102365581238670153970738799\
551724850716388360291757207743499108400016215044600400803375803793097415292943\
697863653729062722360702823357414276200415521102288672599643190317828769272368\
355074543696789541300618602916177966333964121965876775937707243426902997025047\
6516817887464365238632588250518202388194315273312826729449975317`500.\
0733223746029", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "8.12661413574860154062601079318912540262357643011611082087388948319140\
910043812591754310596907562239805726703543359899038663991996152327584477743998\
432153613148874714542514921793477452116911011383639782554379243416694944114306\
142082165720105864927000371238530412277895663726674351148826120954057671443890\
573320311572181262329455567690743582233616637081801424424559438082298021879910\
943826824899531879914585803229964854967469681495116505261218444579136331167636\
74489375061156854437651721950320598025549889048028997736521193`500.\
1404721141692", "+", 
        RowBox[{
        "1.7680823629808376452100992099588506280490223047800064261771816203104\
506443422117718001130932473311739511796744103898231033678195860607010563195205\
528728624485823434607402323258582246974827607702554003859918009310349995310792\
436815713910047214488211349243470018952742625278670186143657043705377554804123\
496721125944565058084188895244892858480137705751459113727227216014303961234647\
224835429796196607790317418966695526531861057402501599850377669913099145436998\
909703616232744100452176591315709393636316661868844181890149715`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "38.1265938299303461541084596171520173860884305830691154695329358034579\
781396042878947707941303793002646302566479457164330822490848669321776970350141\
452973150665980424837259169361932882441524304511453657427568389928392728433369\
683106077577625439888114228196687119932410072097448344680184979763531788737588\
812474908750186114081473060375798210730059161532465704708866310083017275292245\
380865576174642766772457625908181126479700321165916268444924652472211787796400\
821868944472818448745667482214284885142106772025398000619770487`500.", "+", 
        RowBox[{
        "47.096047239862592096264425961316539517696856949666389105885747994730\
972491382742826668323066618173326738740517734138051551673518160066654637081814\
631513472147252541618731412318155359785419026925306888733760026598745342159595\
645815221667861819024553571368212026921313321191684609922215686173263060308304\
467947916995907009587311863517998475643199299549032753060749882377228647988191\
534284402666622246989364500320411989175280665560544423275379825504359587397967\
9218969151224149321122009446067098513464978878867824207861943269`500.\
0410673505158", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "84.8382045630515294319425587328423626301475806138647792454029821944055\
678218106149583224927052357531057141883846665297685080843312317888011711844953\
682094014781780150642739955300101020461268187854315211895196414583599315386818\
736662392736699875188602999521541285917740015872473861167893717793921785961295\
401443453862429805363001858168652530096690953015675366947583401508991384271209\
861676926850225981522529225242786267552487478113662772666553745592620442219962\
57076150081319642415933758609722334470491864412228244270483468`500.", "+", 
        RowBox[{
        "260.23523708190500409204338661929561348674350888657859143528779943170\
632916858925807464164999785910883394155598245211870347639305462665384342843473\
442805889132633449996311373004324687588499255628954819247751217022061143471333\
999257479839925749784219629100711066607742710380180860984142927769160670303031\
302518481888109569714844920487971654541243357610769699586964411143266005786436\
289650045119770068252481501153464756556942435755642355893709745226316766320934\
18773758936672974566828676119483677539431397652225204565384974318`500.\
1285825062924", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "5.55459456248228174870901949245486198105116129559299251144323574\
085494565459084161811850824933306752225302327171725152466450535532745340519995\
722760035668294980338167836932401754053015942189958947246640454596675271881493\
525765278410241257328047685702596822529812898491362883130218141018004680865538\
819645955595442520575327538085006494104970617979624048458356224334213004239807\
827681284549553416190669301325655417787750632244825836760645746647138284174982\
65408665460074253093951178821358387010697686738250842593070463252656`500.\
0946738231244"}], "+", 
        RowBox[{
        "3.0079531766221977301072810559080935716061584869057716838894050006747\
354575691344716978246737620285893068678073305795305921436492782256069469298601\
489465272904248851539106694517904454629238322842379302559119469298497926560010\
345365761747392891888444031761018762402348791242697866597227657057103190634001\
684047759529379411963060764464324194620366833561548427892150795821256234952943\
786830768209022025865060254739227433215686912994275368259585245304816752623765\
694450023784712171801799292717176452365460843837247211048691147`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "26.\
562462330279421805659386311023036067263438338121696962412632995461472736314524\
214909684211332880951995271202249417901963335213131092765708427666903847557558\
981030823536121679461764035432816763395036372965874172441317436859959715531683\
829686927873912503922231614205092320021255983805787023214659324348890063775155\
418132630828360466571346944779487100355383658595082773866808065995657359366425\
503978153272677019364508923849132861413857174108965140285115942465729528914501\
4374402469440060241504961727741181348836930575053504`500.13385579991126"}], 
        "-", 
        RowBox[{
        "7.5006874118789539357011504386114732533255595207773593640286390665818\
880170852785606468928751484882974532579932046893531631059122727628925600410848\
175490523959642121025205170901618745542348968765189452356426453277351406519775\
738925315628390920770183958929278439626857958034049376384365605084303771308996\
663581442713785972219970929328036235636367401339368477486141695873288795099681\
242851295737010878340725859159569529836237723708820325868748940887773477791959\
428465118953918387777817111483594441049379674094812308767869497`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "8.12661413574860154062601079318912540262357643011611082087388948\
319140910043812591754310596907562239805726703543359899038663991996152327584477\
743998432153613148874714542514921793477452116911011383639782554379243416694944\
114306142082165720105864927000371238530412277895663726674351148826120954057671\
443890573320311572181262329455567690743582233616637081801424424559438082298021\
879910943826824899531879914585803229964854967469681495116505261218444579136331\
16763674489375061156854437651721950320598025549889048028997736521193`500.\
1404721141692"}], "-", 
        RowBox[{
        "1.7680823629808376452100992099588506280490223047800064261771816203104\
506443422117718001130932473311739511796744103898231033678195860607010563195205\
528728624485823434607402323258582246974827607702554003859918009310349995310792\
436815713910047214488211349243470018952742625278670186143657043705377554804123\
496721125944565058084188895244892858480137705751459113727227216014303961234647\
224835429796196607790317418966695526531861057402501599850377669913099145436998\
909703616232744100452176591315709393636316661868844181890149715`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "22.\
787776856756027924455960672682979243126541234826682438561254263061457971743940\
525240830199547939846707780272269582589763505009465852325042870113390668923790\
060874923461261347760490517351903306449327598150927091286277856967759519553286\
761418822743705559003753783377084096772301865994680611790047163219409751601483\
290595936148373514025469345983864862472608722821931917377565274577673183868981\
730051534331795842415995322248266191302164533246139753992011955897809855691751\
5732006534633667481074924940723031528098613183123967`500."}], "-", 
        RowBox[{
        "25.452719244842947654575077715511127502576387419803627381068837357327\
150531878032795897466735409343587137191489615142829283171003766716677948727959\
494359182702867565643639437271782001759691441931534135042187384550814949096024\
669389517928814831139438687476266177900039872068122318792779527511595076106746\
229694699611206137164884261612365282589233633490231413736763900172159136892717\
112934826704769829314825203760201075058623595118328086469767194158190728419736\
6167044438715739622023745396534911354182383505033236474533548094`500.\
0226907425261", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "32.\
857235752115012612160937171811796256627529297925990392865068785065928126863747\
153939308889495005281501708589877531945192091039175754592205252637519507135213\
807897652330064550612618714921390091002794981010111611378414853621621834854169\
476863753292791610584068188464672495064716690935212924584402060441529207425918\
703120053565772550283795544459303274800016816870503441473236589516600639679666\
774512964433116436069967184118695486117800755936301026814460008962027081660106\
5196902854505472480420869618864442508628101448385353`500."}], "-", 
        RowBox[{
        "79.959841163085853157125676715670293814188009286232418000593932378418\
920688619999432320053636730009018288571119447153849013068572653601590248654055\
052523818642219122449001441864560713663910491979218115459834247500386749546498\
436632548481968093630229237081449416272946305702659181810407792831079160976510\
206631254511969532754588370196878885727788630468809970603738959638600388201538\
833230418405584148106372402564878616542390159983303743161258562749358218999882\
3155581373173802212063346729155266553957843402866816715809186353`500.\
11663436941325", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "-", "0.153907641158206986209609729713313166733583996807130626453946227\
455320823756762804689928364007554663979119764155180204456501326051351728424186\
873300387090184327874246691319223712750475067313571547575234227127596834645233\
245162369504981071023575160800320763228333412508388834571710790491791385319886\
615662389486483312976805983843150279679437842338146628278040720062152547769662\
229596543170041292214201445175407790779646239454499671485002050167147258492689\
9290474103500289150125485229998763781156619255555322021088833344455`500."}], 
       ",", "0.678563890920828294478958513721017445112745432062433294906385336\
708072252053918926599393103976213366903719167779959551832675759191927785212289\
416078952227370551825243120478772371007486599079948295416244873812268281581233\
790840470847371728492309984619574394582657103802402576088571796061318383789569\
607478667773660837602184793447996149966645101315839249742976899467239408138865\
488016423058350690644060827565397413878380724770856314502284135429642716301502\
6350331005374761124464110270956096004675451281392874912641881064731`500.", 
       ",", 
       RowBox[{
       "-", "1.443540105253381452756132908320604949351408043162446131609010206\
447081752585048864926734221124852401533649080946612211580892101465124070542658\
948431074680696109650517381881789019655436710240788915126186414587475777677816\
749170169174074418864481040775146301861774625185715868662155253680679317558004\
085919658934026693414329681546949618525631846202502491511103957628728791253885\
348418600469559129741587398146055987111953304612785975965860981591477358057855\
9247304659876955106416958478630675353895163216182511986586664168907`500."}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.88416434968733748053238999914906294457185721258099097726798360001497\
060471603535155743624647144829495210496213066149522164406486127818533073274767\
611228080210806735482850631043349739373671423011799574194728875255462034535213\
646716896099117394360633602289553362666275185012524000218617076548889119736819\
740446160040417675802404575827990981227424706595071389409331940437736865473812\
792898896800954703148025800549959538217981952483072371395600467228857079437171\
17601769565312831796753875075295284217012896663132822238617069`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "1.38181582484191991875860108747702256308114145826156719539157823\
977388094532044722058703918262574578564728644424467063478309146437043969627645\
683931083508104826087762627543199482622434340009821989848138825896311074977641\
901682324914197307874327988648127080325025309685297173261806404269937651536793\
538095179514283287039519524912265206335839943603781859615322960829678616094579\
920854287205987322658116092049616587947220428768351198590117545359401809144555\
06039908388163110610352059446271579310010508114734764672894234123115`500."}], 
        " ", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.64108128141493202491684313746675437057463811203964675916583731671449\
065061950265562514008647125330337646007572723886879054701991181960541053842804\
458850845652464345224896494265391516649334754491745705054431206423693182442046\
842875186045606958279485784644504771353846069440700554277604873073870026707515\
678520297440503059037325812995179156978744653732823416981832462044888770599895\
815049820430176228128458980819548743633271745788734572247481672934319514525000\
6716504026031486720255172999397591249648595672605516980959479`500.\
0527249839828", "+", 
        RowBox[{
        "0.4835151147939571646322275653534480580202612995887113819457804701767\
224509010373717401840841455191267977265167211908235218217304692469208370129325\
271136069318569745768902712731622853996295699336138531814835704302284735695643\
241437785132875190028846054603393635024119000042098072189908400849095270079899\
020844449352783127011559251501269496985372683152790659287131951673765181182576\
404226904277913932780402340967487768118303363479359382713233513632399943753981\
712265233402157600499208848218633801858309470269817900994283995`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "1.64001309702677337954755476841142962839047354269101690701165331\
284662188182782583838258605287154851176355810700753635208083696151692511453256\
369427305069878418848037422566034297914146007012262052049930978156478323053731\
748823365307289021906820295739257098517956449858847794040163220838988032357102\
301406609929513775011325801635297653180685706487941580778842566508474063780007\
762161899554961830085483368166633033469415911632854772162614649278043784506424\
4858338202352352846737518078076601146362702650182346413311258377568`500.\
12369158470176"}], "+", 
        RowBox[{
        "0.5946712260485710618456713601807755090583181756864595718272065186023\
596269143070686269819536857591580058799872658784096202423384259282029722201267\
861978426277296977685607430302569153370191305178759053341017930392646408747155\
658266729278206307633066522155322727251722120104088625003009538828418781836170\
641074739046935914834922520067664250347652245277937073902891259707484463556965\
003125526713522091005408161994457269388807779197611655789035017730457203610027\
263470723688202738923406603016041575299727089101112523862045644`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "8.25828342530141641574835825057922278419405724062850779165123238\
329030411039305531020493028211547378860223536115382761856773797921476999967871\
900178430249717355114201316631391319909767938269116044491169452407902125500620\
993457624886271117673313637625819915624664656174825308973901074502988977398250\
551219714085765151869634566691147558906750336599458839057667321221962510017191\
733241076100440489881649669477174324207128660477952217963732003056284733161786\
85472744544280662812294194537430626467008960274860325183694039687319`500.\
07870751472734"}], "+", 
        RowBox[{
        "5.1699902527844645822584358208726925536442680311861417297236500143004\
536606524464677204074823451437034192272395244264170125838810869815223283687306\
009812542106273187969273297333740390736668971437662423480687946424884536114696\
110181157286136372622005454845684305118135617602254119514483071709914134866898\
807945776060419014908068956715965833541393669393231093174797163424503534320840\
952257612205189605383584964306150858476028892220452806276230765968600271668885\
113683540134635430286486123973934287303400855981471051022890698`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.98095160219924424267865501465870105987750308079758813340486873\
867379609439311122834432040246018081159632704048871936961182619356941683465915\
733967893904707622809575336294519723856092014894108789289184188518235932929530\
265230023549586286855311970316284697243090389978298663017570364118946999973580\
304447685160700967375378720964614146442435176445834100316208142590212897165913\
085371365864683947736529967259051712570597345306384946136791877466974809170998\
34601149557412530886744218842001101720559075423563536812728015658401`500."}], 
        "+", 
        RowBox[{
        "4.5087351832851325222972398928254704850954578828433904354183349918251\
172104643682628098275317846865579595282574035568219180640397539930322517451611\
842462046411334574221113182134319077434743299810572339631307632519287372733902\
869858643501168294784528655791516315530162841769177723079547566120701676015724\
578195096522887894693217239733852510675430824427067710743784225109189230010179\
869763966358474994382373499835814641632484965327918058911344636252471661038317\
826922255448087675252255595783601202105282980331373072699038448`500.\
14047211416914", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "28.\
428601311735008417823554191258773249158316924065571843012249618281536795039965\
939932408662132554009236851782023754839700729463780948641321718454814101896654\
356810031566447041782693332730828710398562360052435560839569336797880724529673\
082739391202179460384649920863375846933982901023364222066223590011242261715860\
908683088714764744551245042384605925934130243172578592786091531701376950123017\
448510425577911113392789740000387200592323387318239130801874561971229142161146\
1284607736945442813329882554976247153859989631055324`500.009027496832"}], "+", 
        RowBox[{
        "27.246382991437078523556519024814312392127551551452786159710234687448\
865178179717048728176421656585380729053023195775296374808755552517063585599849\
203127948928739819932937248632479607870127402624995665524564293287138481336905\
307296387589181709628956106077090088268092490783301541259190575002286094754146\
871196711599230753301649610490647736525540153296706673498706850722601004137189\
426911727011930321091939159273429287263003667909308849576222728612244231498399\
6799936666990228536410733515484044217417171330647505368400618669`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.98095160219924424267865501465870105987750308079758813340486873867379\
609439311122834432040246018081159632704048871936961182619356941683465915733967\
893904707622809575336294519723856092014894108789289184188518235932929530265230\
023549586286855311970316284697243090389978298663017570364118946999973580304447\
685160700967375378720964614146442435176445834100316208142590212897165913085371\
365864683947736529967259051712570597345306384946136791877466974809170998346011\
495574125308867442188420011017205590754235635368127280156584`500.", "-", 
        RowBox[{
        "4.\
508735183285132522297239892825470485095457882843390435418334991825117210464368\
262809827531784686557959528257403556821918064039753993032251745161184246204641\
133457422111318213431907743474329981057233963130763251928737273390286985864350\
116829478452865579151631553016284176917772307954756612070167601572457819509652\
288789469321723973385251067543082442706771074378422510918923001017986976396635\
847499438237349983581464163248496532791805891134463625247166103831782692225544\
808767525225559578360120210528298033137307269903845`500.14047211416914", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "14.1725667703252094579666381069404974998798872933461543146731026916713\
265538907301172793187199954720421627644445940141191413333806441042641255433145\
472026532310757671947105509823643804259320616972555629630792133598497030971724\
326641549905031481923251857087553278551957549525603971799162048930707676721223\
558410108473165512765782424380416141104408659558149815995071943930446213898298\
624990386314135939683888302806958208774871238300914553177247032285714495609191\
595056310675512533934447924255327439539827350099723328719168314`500.\
01980750764807", "-", 
        RowBox[{
        "12.877859867269213400970879046242792910890138315668887220170316270158\
532260959573104912927451062441755799682104333241030560188869167593151800560725\
570622663919043194146464878715725636645084725611219175466922210087687570638646\
464873363245461477529441157000293380539638435482529188637062292747228846342680\
027627172562959809072331988744548432809970599095080151660324900542514663250127\
725429590262170105343786557429871243704068001085774292028698118198016988658780\
523338414306497080886452734525364830244025160859916459702804526`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
       "1.25074801223600816267191348035632932341723415320713422223588234233402\
115718079729853179593350387837044958987387716043299138251071454040180851360409\
705147821230796314040023038665548079416058725458836851679236565294275469153214\
083692240104038067001826822237196177599231807847046082042129113670632195205839\
091589911040689728481960513930594219311802428910271683469705977557758982610575\
991125594295368124707785205370443555343133913248848384298530434634459407150592\
04555746245344015901152581440739235039056857262229924813430269`500.\
1336292263726", "+", 
        RowBox[{
        "0.3556728469545546620321295210106016469217911714372235356852749177640\
227412190700045840569601335741282234534739900064852493500129206305496142682216\
589537743059867966758345835345521441609768171597026536747471271920755460083118\
944060550073984539392452617094516960744565995256911701999593415482458061469489\
796063294727686911825306569703981480202047681301919519094715877935639826236605\
799819378194007221224321714673415848461702966966166306157305363288481650297072\
789461631079382928147965190066286556288003722328206900154934689`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.51654868584231010207623109479866101712502707549957195617660246548886\
255034113855129962943855504634808977094213929618391566730746679302655496936542\
330835873128851077087541795490591287329224725566889887419330562196280630492240\
563804143411079614153584295622123404535221373557489078299800162800444231433443\
743486564989813898713763419865797746605860115031320565077949555555013421435651\
274441698599511087364304715567956378396696457401224967422022946579969150194356\
17146263990377448108729174010962317721754983818478581989954125`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
        RowBox[{
        "-", "2.19758186705419542402329387083015602588962238109798636447987891\
668798853357613765061950402969124055924690374725883792209622567937162266171392\
727506159415269537698253684447978182064205906425147614452434225594915330858114\
543627568131498578003612822128783924249756153536903542958945279589262849413632\
251162956109923450029252210347508571223638425125215961909539224239162312915240\
960052930946793535149816163926457306708978383530841920089953501308568193993933\
20212992419324002504207723782487481862737739579912678021003769005985`500."}], 
        " ", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
       "0.45161623774784090308551143066486680054434830149198566732758489810250\
180463714314955610630346066918269581065920180453569892440419487232629779927536\
631220054348121943803986139532394506818384485420039484851814718258180546808669\
629421364181590322888646979173803153617961736519974618021215525533657007378929\
778140509201360186578391820022683260423919864504161945204030698015556566639836\
189527355438405547001384076147649692841096086517303626566641422703303876542658\
55382250668673864977685407782781124050350540407903927304196768`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.08034733590343940478120134244122334134923661975945591323331765934615\
765813931346320328758743616685526914437337770702476235701160271579898250750468\
327207176026272604649713263706493772685679559983182424714810376136426694684490\
819009260364157233148394826032907399923485278704458955780199389910524420469506\
717234332670628483872899390016826742532247473667415551716894635948662801416410\
983608400668776994082364903098055503720751386817452591054783984956308483209344\
6501281154484575972990850989157178310864838008843208678876649`500.", " ", 
        "\[ImaginaryI]"}], ",", 
       RowBox[{
       "0.44538442836226288754385323851261334392734462273542224490149009430665\
991013586780033581295375881667695631634534164718151818066416156445481754590117\
956015955218344108158268336938915497768868348887159159973472641778224626391587\
682980049765269326151849594150428189109681375771348713042391472139876624389222\
202345573104250628810612619392432262761942241661837490744886442848075423494422\
165949522099454742856908577402680432828696136533507009153154714021961528810715\
11752443361657568971208641500440388095843065400751230998699691`500.", " ", 
        "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "3.75585396889226303396282444032510113017912199297193632801967554372478\
722358391906993346305939390613823761680209943564644813048954204794257361224842\
807658508523677118533444606915088112444897811221901955538885223109595990962955\
455779799732605670139577225643499257315928272128251382505828384692042971720081\
897032653382010916031945474848283514003998949747725853696374428118102695344788\
223433776758578794806697675445367632582198212987118927136267446468484087751637\
26406844249869992483875314112459223212493859346561652548551428`500.", "+", 
        RowBox[{
        "11.910554523055542414528742396543322368211021359070123310990133413867\
969150717241273555042569166944987030467107877363608541038225256348066413382555\
191096070931794185264359576172208720669344461165999228912110331201997008554390\
650558577107741595068376970828190811303664308740181159545374780927016703474555\
595904106793726771360778538384882738793450692639231993729758009486538965005760\
187703013820260219735313094691249777827644278200242634018060171211980810320931\
5220012173440514914792415266582161441939493422851084136253807097`500.\
1299295785061", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "7.83353062180432619415070408372988081460940326350141396678512291710544\
619517833632714279909999603260035655664276833131874039817064053376352826037545\
019693295365591400033486775151605537407840641132243299731378191223091936648531\
791409313612847382276348437158041346130791193967121079887496042353617651841264\
375010821422248540805809149695960344650271634461075329999997183775313855015743\
596756701311404851157011305918209859487906382346610000181431706952867459204711\
81869375514099316379118410240163575361745159567218861657846294`500.", "+", 
        RowBox[{
        "79.818982328398099289175569226111121528621485965336384665159570271761\
384252383691618248281021197595851807690008460049547706159045680011839976860123\
769359660887321638687888102164542372134267383929338091010800203341258184528623\
071919555604955054368525654000286479902048089816180240675631368648404539013605\
350050951876067978940247684705809353665869807797945470694555458521546402106658\
554173402742145643716208006525568360167179447256342069008373079380333356649714\
0865473464291265241409348137387094798991993042229070392785457264`500.\
148433509967", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "0.814000102561159258419494422375703536399026232413552437601741492\
783876414581686387839009007626373451180273950800022251689746871534729935957783\
634698893312255379928278426619806490516608460776224949786250421432398614876693\
690384696097910869899178226339338626486566359725421081204936297315069760235412\
158915320673386942954612981791279253794260163191895355704680641725861952030453\
238690701765700173065924382921888177544043898375714856671516400861417551640987\
4376476542461117898005296174312490430912477441824517957733554416474`500."}], 
       ",", 
       RowBox[{
        RowBox[{
        "-", "0.21525193121343143959833026702569754656510303694224596549000439\
280022218245955973084905413643767521373084086320825753402408518029444183568783\
719652075798667188304624073996970709258784332668432208107779154454446479100225\
317198416997973134861991277431774050373494618423253194209780792821787799771522\
229550742018018165751142089187547623631737955053887918203944696644118760044747\
458393625061293584287836470052291340974168040813472463037912904712669688561010\
30100986487135721157937085587890396304727687499555988117839219791264`500."}], 
        "-", 
        RowBox[{
        "5.1145134844549523320241640856113169469456131450157079993867684241335\
916484148116067918199594695125484177046010338037470767866311435437057743021016\
142745175632993372477673825416476815961831037138954605323858829109633138176267\
309878110934737621958976803194843768119168971539453306177577674848511824876007\
950772669686273586811265685644453818203745788918518403677725854789631219762259\
187860573422350299434726087212428459838978708032634943590852311767599044209411\
315024934106430103364419093472978195030322194481204029437865`500.\
1501307110652", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "17.1857493912300494647652206224179723400635584510280221725410130673043\
368872789543347071710524691178967497451494277199036176370707058875642216820561\
506101143117398449204919858268520846439655042475196122395200507316424429541892\
799085862693765032976534091121645434859821018118167109606552454775740595383982\
818593510132532663848758677633753073517003832945079629963744266823871264217524\
359350683692295981927875291545265691259002815506076806081146753899311403398114\
420663520430480220482151976492967405743747549621322872983518101`500.\
10251082857013", "-", 
        RowBox[{
        "8.5482039167370189552992412497398009973850812062218857898645980913483\
239255782487274558913588955281290966003719809825276249568469868260675688452892\
323747748550125808483428996232272245177392718329761689883818196632663312232536\
537945024373483220598228989634389017920075618950128495296328820349228958169625\
422978512065132137737907450972166678859603701822747790341576065546823811820310\
141672967709344711186328639277745485611304509241261147124752181153557360938427\
554780040195334333005679363951999627710850360325945807262717689`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "55.6203377923998161916615821377549861322266367491069261835941102462689\
525290565604054404249293011106161682340258601360498570266961648997646832523540\
842230508897329824227759815504991826593115653518732482646990086286511578810726\
224969939603541023514427777197481673216948556167172398353926378527211938128875\
442046373700928193148968969023929087229256734827802957130855927170309963599322\
193574317448737637574790096947314380134209827410294222556945810928891059278685\
111388677735363647930092074278469303971482727698571441057261434`500.\
12743411911885", "+", 
        RowBox[{
        "18.626243843919553551927435047762894412443347953987705301158059601774\
641007359321124931323827507760780671403077684184432698093144176292323284208692\
049400857011523687445249277471693593541409538285522637634622328945018520950667\
260138844006335084157031425718458383993635498806431214455377431459862013808140\
110823276779586246455625869294840548277242813854187576375790110959319463095433\
976714269233679672028217693030482853063828024598210553036803468598789185520183\
2375798506021372234026850293310470777704876673462952640845513349`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "9.05306628304818006451439135773723234224379786863158954526635645733911\
362343309417248556791078426410455299310953498921069570202986756733465259666003\
288079026726976382258424400320919323895884593891955635597705155783245346463962\
822035673465602876504847557150730589715918373551033235239972276537563187469817\
851897404142959417842363501458038025776610936818891927113475038981082862674721\
565367822232465923866333399269734481441175380107332249183013678258043579006737\
18619085964319145338931896280417377955131492634460042253019383`500.\
02099495728834", "+", 
        RowBox[{
        "8.1762933637062994307266429612047575616117896250992891567261328837125\
785121879840857269124114180792289358384656013985269788627743207613901448587919\
229083349379395719221812037632473678199854835400040652721793808485461943001709\
255196148083356170561381201351010582398012646254275504005785161970866743419937\
655698186872156441507320180209137531420870174292693304282823627617993827931566\
341205935975184017110333962411452023396905510097705667861299604828107629031201\
641989638570064501409057210385313522295235729241342671076926483`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "33.1074162568127579292843256683965277171712427104276761466155042368376\
629558131242946789145006943674265995463430368943608534754072833491953745155342\
090335524956036538150578080570438433956479798965273253541238268182538230417924\
184068359992255828067398594184819376376309668958455737569245620446309055245735\
091841454018311154549865506513240438827948051821855499342731942707943924308433\
220708288063726577480769000799817239146373919704997337902935754532487295901859\
095171415373182129086233052259110573914146650179235337568831399`500.", "+", 
        RowBox[{
        "81.550848278325821469776746477835694719353096373785551054647227602578\
040709937677470576529530644683990291452371838269321409701926056314377726126516\
500929547478961520807993999202645039637461726924201160087157873717876038792973\
498329099753297488044838185125914770502117642125825927192272510072397783633484\
858990591866674678874882720586706556216558702753851563492016106615937712028221\
483746255520639474301877710304201483044994623018589394604093641298583447056070\
8637992752256384144533744107044782976529148789670048217198324311`500.\
11738674137797", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "6.15867149095674050564726286884886556728433039685727289527031767\
288966049817534810140491590606804418063573029278559957583413617772134415041316\
183427812707641807353313524345101800580594286752455705771871127294981316731999\
934428493150586072069084957185788427659684317681789721704273120297349054413351\
197492232880106579832055074756190536401942235112274205051315464533712451022069\
334928489763134049093331157184311033961351879704909723070696920415700391289988\
64805944163594252027601623958111823509602420012046625238012946715528`500."}], 
        "+", 
        RowBox[{
        "8.0903392043582981304809912069550786332152337025063542527653051538811\
347105353106440112542474701379675133286562232595733550222971591917299990693529\
100412071610141084139121210294088034229810953297666854419395595796293344184680\
680139255258276676135646746118259584908908481164763089980044687070255893465036\
884401809096661022696999944394721908886196262861053184226087001050350305755522\
202108688053788938133597071532353398991175018562784095851365480830031679091344\
870181261797557263326079823512795209560868923969890049074864624`500.\
05125753510146", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "9.25041515467556779955375161950223715007994876529461280745991701\
208176512056084694919201044925126147521772428322513268714021978102830793996753\
673069235651571574559294750383699163227157442425001310243721627967652865668381\
737460111456768552761635946867375919351165173941764593080758615168942079221349\
532581454570551785070107862517497198421843211683544441517152905295574484194300\
026081706978937692851556149102463285211025448688516935137917154991532957890705\
53336413728194959232633730177749987936292343705900863949252955352254`500.\
15047913000035"}], "+", 
        RowBox[{
        "0.1188925280380450843252581146819863796108494799351589809953364317911\
295322722512513269389737023053077314012766423297456049241506106655061645380606\
891148769425817569810919081234237787773631320080424197491966922136199648170685\
524624466340944547082275663305328708402794366666951930276208399411937053832084\
663731599588561365473727387340590175487868551369409605159143486451695463472233\
565200258879865051105608592114278495446127647899817529683410478174074288836589\
423318373495245065365499380092516437662593400693364116501874499`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "-", "0.45161623774784090308551143066486680054434830149198566732758489\
810250180463714314955610630346066918269581065920180453569892440419487232629779\
927536631220054348121943803986139532394506818384485420039484851814718258180546\
808669629421364181590322888646979173803153617961736519974618021215525533657007\
378929778140509201360186578391820022683260423919864504161945204030698015556566\
639836189527355438405547001384076147649692841096086517303626566641422703303876\
54265855382250668673864977685407782781124050350540407903927304196768`500."}], 
        " ", "\[ImaginaryI]"}], ",", 
       RowBox[{
       "2.83758850950095690229988383847906776148327510774063620312685664843953\
323817495371430871057128480569490528793177428999579565805982318982023867080292\
651872858140227545247709836881694598861185435006805872363109424365035180717606\
826998103834907513343238951688439872380399013258782071366216014826195439881934\
222102325839921598066454071044959991137247111108737638658853951877158085726131\
062421804954329978432869983246776350733027108433081110698702267530799197174236\
54035168732447909412588216274956958107995288847608729361175417`500.\
1255067064824", "-", 
        RowBox[{
        "0.9913760148118817133872031004015588415749792084612003823026922367022\
067693550637657915762950353694914523225089203746431459841245551694510569709332\
267610693473012693918610442169098072271658175706509940820278525784005091639216\
425286310196145081266646334556731719035656029838138077810989586865540812529794\
464898010278050717197876675267723404130422037931640771982725088945938563183539\
192566457008062485480310881893744764458277051405745482665062917512971312165837\
888843228658448844104193365428056970721674914774110065404856237`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "10.5170060599856093559429047660683021571626255925570014039614519078510\
038714199881814225473401679880416352190478855681090174376055524523763257364565\
148659228787190697966123830501537412819794667191742274858030797278021705703665\
620838978446869400238488774785326365140536212623377125796384718429039566281853\
305515258406303242089444129882085031860319303311845207142716476784897770872064\
114168377454136707238184761381309814694551903481387350549881796052930117766279\
129185917931284833137060718477422629155854900058340552661912617`500.\
06111634784367", "+", 
        RowBox[{
        "7.5060448626642997319889415857394550790113474092494542596049646823682\
035086764591172895931608643384948894872922995736082472485539508342816974209644\
360487060370400143163107105418561558455066498758693470169621622916617029917231\
179160000394681064625707755517966684938168827830610777945345442406377886389524\
318966701808780533963735552918331909597588060428443658712622877115441195145187\
512208343124402109702880977421222471989678201928027973059988960755901912546777\
68725744664888797335966091092934849506236016283835029042176267`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.15750786385810865087476402055507389112113507804266084275921550228873\
786535651285320825208160369890343984451436417914861895901851511392372588584184\
698187102844871934478745401934270670430920241680718215697996618095052600419167\
480817089894651689547987235838488168829668760930391631458848935178192249428472\
586667476576483318727033519399268771639878819108628709382988078792691908643654\
537293610133406939112115300584977631178889523831665633647560904823705267428226\
92190392034063483350418304391150823984720511025435347755273904`500.", "+", 
        RowBox[{
        "0.8575890447317450070389729420257830825893648951177209507651895225992\
172879720442803188285438962583436239672052334912195030910075312984699916565179\
047455072726789345476901497993039494397565059299558255578575652644891603412467\
010019609186020533519442004533624872990500001246322014642980414123803102786192\
687937493822131465963532189834219901902849155703726601880765761434185330452026\
812797268341338688829475201030621189293447793329927203457400512659381075786148\
989587644057836760367412762883326063748507317925457759110482766`500.\
14331095329953", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.98095160219924424267865501465870105987750308079758813340486873867379\
609439311122834432040246018081159632704048871936961182619356941683465915733967\
893904707622809575336294519723856092014894108789289184188518235932929530265230\
023549586286855311970316284697243090389978298663017570364118946999973580304447\
685160700967375378720964614146442435176445834100316208142590212897165913085371\
365864683947736529967259051712570597345306384946136791877466974809170998346011\
49557412530886744218842001101720559075423563536812728015658538`500.", "-", 
        RowBox[{
        "4.5087351832851325222972398928254704850954578828433904354183349918251\
172104643682628098275317846865579595282574035568219180640397539930322517451611\
842462046411334574221113182134319077434743299810572339631307632519287372733902\
869858643501168294784528655791516315530162841769177723079547566120701676015724\
578195096522887894693217239733852510675430824427067710743784225109189230010179\
869763966358474994382373499835814641632484965327918058911344636252471661038317\
82692225544808767525225559578360120210528298033137307269903845`500.\
14047211416914", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "27.9680126572180273583345345745473343614569101571689479197659678870179\
105400613599911789827544752967027714682739035961178778068135884878613519036414\
955024082619964077413192509194112307999083071407915662282143875000396564745596\
566467257599472040269422945198889402079106175739962804720834037760693289728897\
928920238841796182814725543290284819761733362442728639724606259457848169679811\
808571945521825128741114470690727874064142401371627485549890982477186244774267\
471509545523210237283335945820936781088450688887805029227102805`500.\
01537836977144", "-", 
        RowBox[{
        "25.985566889261099989638538728222884767804695854121322996886630578976\
992818952523869305939464677735768305199047396713365565822518882412425866492811\
879117269057297263705209528336603563158921888501028530016612719677612049223126\
216573843486957695700276511700419527806057094791275353595586417126923523543633\
293266639224100719013685205534721573006345702398448328075463156660781902730786\
781087417251716678995345997816817991116391450813733725493017260059876774382087\
8447164838446792136219157955013681960680073918382802066845971794`500.", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
       "0.32054064070746601245842156873337718528731905601982337958291865835724\
532530975132781257004323562665168823003786361943439527350995590980270526921402\
229425422826232172612448247132695758324667377245872852527215603211846591221023\
421437593022803479139742892322252385676923034720350277138802436536935013353757\
839260148720251529518662906497589578489372326866411708490916231022444385299947\
907524910215088114064229490409774371816635872894367286123740836467159757262500\
33582520130157433601275864996987956248242978363027584904797864`500.\
0527249839828", "+", 
        RowBox[{
        "0.2417575573969785823161137826767240290101306497943556909728902350883\
612254505186858700920420727595633988632583605954117609108652346234604185064662\
635568034659284872884451356365811426998147849668069265907417852151142367847821\
620718892566437595014423027301696817512059500021049036094954200424547635039949\
510422224676391563505779625750634748492686341576395329643565975836882590591288\
202113452138956966390201170483743884059151681739679691356616756816199971876990\
856132616701078800249604424109316900929154735134908950497141986`500.", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "3.29740996412531021194171507903468781380841957346282310156542598\
842995105889597603326532355631485938566994004840221570515449015297794153287983\
202604809179027854897706988937657180062515794441033407026882648571608334679960\
727376369334345118094749940833874783359443706815300272928548185799562140450088\
561564220773212764840142090631992689728307531660168464508976987060572848809589\
942982647416738496175046850432044871334673687309742091268948436642856524897265\
00974098924924668766626775465157086599758315586092009017262537967849`500."}], 
        "+", 
        RowBox[{
        "3.5778894787895770573866272821686102568131842985634373825314503981838\
439435188238392018387059060711546152696267314420003105226116547182030585524887\
130261670456238794805263256977144458626763250064002855368316419491433422574735\
793175624906926972233294979228212138626867979502552696169751123584341945767572\
020847184674437348857734750534313685078432688443804977804343731895624274474679\
209096661234577557004194404693879013106291725200926554146125370615386918481019\
566192513076409056835060735984580552418946593611017778011968077`500.\
0170042114708", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "3.995637322951761`*^-112", ",", 
       "1.6806141803617474`*^-111", ",", "1.561544910686384`*^-110", ",", 
       "1.4643533012130156`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "5.66293797634344`*^-112", ",", 
       "1.1194318962043898`*^-111", ",", "1.2579990463610069`*^-110"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "9.368391505501513`*^-112", ",", "3.387048454112379`*^-110",
        ",", "2.4165241615033034`*^-109", ",", "3.074339280143804`*^-108"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "1.7572693712035313`*^-111", ",", 
       "1.4074976453361917`*^-110", ",", "1.7443631796426763`*^-109"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "2.2261252803876645`*^-111", ",", 
       "1.3804129668328807`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "7.142187797673545`*^-111", ",", 
       "4.033466702644009`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "5.66293797634344`*^-112", ",", 
       "3.946559267909872`*^-111", ",", "1.3942290877717088`*^-110"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "1.1130626401938322`*^-111", ",", 
       "2.1979284522909242`*^-111"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "1.7572693712035313`*^-111", ",", 
       "5.5769370721798075`*^-111", ",", "6.533548805041476`*^-110"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "3.571093898836773`*^-111", ",", 
       "1.0417608527785817`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
       "1.2223820599117471`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "2.3420978763753783`*^-112", ",", 
       "8.467621135280948`*^-111", ",", "9.031889888639362`*^-110", ",", 
       "1.6289193587423643`*^-108"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "8.961913840279878`*^-112", ",", 
       "2.1237881181062153`*^-110", ",", "2.999361209155439`*^-109"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "9.989093307379402`*^-113", ",", "4.201535450904369`*^-112",
        ",", "7.66948408015149`*^-110", ",", "1.7628493564681864`*^-108"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "8.650218338759838`*^-111", ",", 
       "1.6734825282705915`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "1.2533113397996528`*^-109", ",", 
       "1.390510629323754`*^-108", ",", "7.631870876226053`*^-108", ",", 
       "2.73876318248404`*^-107"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "3.995637322951761`*^-112", ",", 
       "3.7375063927691625`*^-111", ",", "2.5176527339706525`*^-110", ",", 
       "1.1881627473510909`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "3.995637322951761`*^-112", ",", 
       "3.1634612188632924`*^-112", ",", "7.685919517382011`*^-112", ",", 
       "3.056405907320103`*^-112"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "6.95255314661877`*^-109", ",", 
       "1.1361215141263137`*^-107", ",", "9.410144942943037`*^-107"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "3.0109463985856485`*^-111", ",", 
       "2.4848228861596083`*^-108", ",", "5.83089035813717`*^-107"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "1.7758504670289192`*^-110", ",", 
       "2.0065632789873575`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "3.0109463985856485`*^-111", ",", 
       "1.2460934239083292`*^-108", ",", "1.5417146214287747`*^-107"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "2.83146898817172`*^-112", ",", 
       "1.0781037731849035`*^-111", ",", "2.0980685275221916`*^-111"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "5.565313200969161`*^-112", ",", 
       "8.682336646124136`*^-112"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "1.6277451300370736`*^-111", ",", 
       "1.7008549574028253`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
       "2.4644448437792007`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "2.950616973310791`*^-111", ",", 
       "6.513729000913163`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "2.950616973310791`*^-111", ",", 
       "3.5265983334272335`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
       "7.727073138033895`*^-111"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "5.670533140329983`*^-111", ",", 
       "7.760120184207226`*^-110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "8.961913840279878`*^-112", ",", 
       "2.3582061571890036`*^-110", ",", "3.4621370574926283`*^-109"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "6.628581929207298`*^-109", ",", 
       "2.2505202496787696`*^-107"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "9.368391505501513`*^-112", ",", 
       "2.2738115298742065`*^-110", ",", "1.2951894865155997`*^-108", ",", 
       "3.1127736201972524`*^-107"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "1.0569673266951535`*^-108", ",", 
       "2.6561463528138257`*^-107"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
       "2.5330629342318343`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
       "6.349321900501463`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "8.961913840279878`*^-112", ",", 
       "2.030404981473239`*^-110", ",", "4.0236229782281405`*^-109"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
       "4.9114438582823`*^-108"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "2.950616973310791`*^-111", ",", 
       "1.0450038563344367`*^-109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.`", ",", "0.`", ",", "0.`", ",", "8.138725650185368`*^-112", ",", 
       "3.4711454050913125`*^-109"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8365385307658043`*^9, 3.836562404984194*^9, 
  3.836562977608077*^9, 3.8365653217725773`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"478a866b-a0ba-4b21-be25-c958f823714f"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836562547678705*^9, 3.836562547976021*^9}, 
   3.836564823694764*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9cc6b920-ea3e-4115-88f5-7a65caea7da7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "-", "t1"}]], "Input",
 CellChangeTimes->{{3.8365625518919287`*^9, 3.836562554430853*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"590c3399-84af-434b-a6af-7d45b812abd6"],

Cell[BoxData["354.088394`9.0006566855623"], "Output",
 CellChangeTimes->{3.836562977777875*^9, 3.83656532193277*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2807f2ef-f46d-4d3e-8cca-517bf4692f70"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MIres1Ph1", "[", "i_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"resmhp1Ph1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", "j", "]"}], "]"}], 
     RowBox[{"ep", "^", 
      RowBox[{"(", 
       RowBox[{"j", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832073665553748*^9, 3.8320736742818213`*^9}, {
  3.834459888679895*^9, 3.834459891215479*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ad930ea4-da66-415e-a9f5-448715756c36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pl2mhpt1Ph1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"MIres1Ph1", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "43"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.83207372625836*^9, {3.832074911095599*^9, 3.8320749299010143`*^9}, {
   3.834459896081792*^9, 3.834459898768454*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9207ac73-9f32-49a6-8b2b-a2ee62b39e7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.`500.", "+", 
    RowBox[{
    "1.64493406684822643647241516664602518921894990120679843773555822937000747\
040320087383362890061975870530400431896233719067962872468700500778793510294633\
086627683173330936776260509525100687214005479681155879489036082327776191984075\
645587696323563670971009694890208593200805163647887833884604444518405982514525\
068338763142276587939295880632044721979084773409105902083782895492782638903797\
635833439420451591208180995934544487745879650088088940870111163471069316146184\
28879815486244835909183448757387428394082760287563214346012`500.", " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
    "0.80137126877306285693315877434096666050999086156033258786151437022789213\
719087539345763724907289017209746610519684047961232799733244885547585093122480\
526677430262785529957337781279438368149499616264104260644273552743939718731034\
310085327893673714350399201029140652073469321835504452506901489132329444120737\
134314385242633315834919018529135397068380123545519333538436473837536589554724\
647438249492052896335440508354514302362960788745212149981235090472788299332530\
80233889050411468173559585724688542084520532670278489912743`500.", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "1.89406565899449183515300646894704382985581416585777208844520837702721107\
832719548147459186289797485515773392433907479922552212525549757936124350615075\
338361240362109159396480132083028594580672880741213588390406357994555436126951\
856378288311702134708085259959141739146058536780832050959715938646130772135626\
078593121692251848163089462702415579779470187839363286701149009561651051048257\
057703000650468183333115683109046005706289799350743840945358729974065867439230\
04576766940606688321629466899731363471667293835950985676293`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.55481103298007148806900377000869994809542090286701782270497173035\
895841318541108441118240123593118452623838668098067309814997732183888533260333\
829528977347357464239047644604332260643196917630319502124893917941115122509013\
825078217000711569621260057755274040700491237542437263772603765914234675216977\
462867035729396879952762271875506552158416128506177426589953434865697924559558\
975099555244308793490791014521629116946756186602582371015325975477591237401045\
61344369343296169569576209792711989614837696231559539548377618605`500."}], 
     " ", "\[ImaginaryI]", " ", "ep"}], "+", 
    RowBox[{
    "1.01337148458905323054135334960174868007762348552258093851680647849373571\
163585535194132744376455081844223359872274467279170242069216315895101158093683\
007303101578588034476092195029713728114746721418769410204362244467225902918689\
802670454369581306728247943302071144814834358715162636584518511651424268867903\
212815694453758166315248713387838988403846998638596162656764438831961023946700\
170260789807889375239129910524288918978339851584490960748812532964239424221182\
39986607600337426653531941111160354493234950286743463499914`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
    "3.05635742894148704838546538010685118917750231292552269643601049578300882\
499864374708096189235070282291217907010346284113736552767233651039664218320852\
548414983619513217902504781170176050570435794078580596435354695281809180952220\
817304126508680796435486689720041732047133113303963999749384144981896907290082\
695596141757779613791146019598534987090724283016452252030429688324101663587307\
825708404604969551898461029763275176814747150222299143913340821125730942757220\
67458673786064930550289100465748318037622198038247266203933`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "6.28422867032985671236975709340689762714750080557842974700823903940843568\
465288475422882009939582188303985882827758670651338576443451176378739888586163\
614174204236580731026199153382040170596526079350253919403869050310335920785629\
660950542121827946239786623991957959979827072372891862340595773120256651340589\
388287157567671536113048604417176329063674245457454169284007867578403860841704\
730714739586814533385648883310996654656218845711896227835884299870088941796631\
43369181198225413788245869309293460977854506002640937031121`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.30781528231641397241921945942662633346716799361426125290789245491\
064164751352560937985672801510932795823952831036040891300265210270345684837374\
660077418036865574849338263844742550095013462714309515046845425519366929046649\
032473900996214204715032160064152645666682501677766914342158098358277063977323\
132477897296662595361196768630055935887568467629325655608144012430509553932445\
919308634008258442840289035081558155929247890899934297000410033429451698537985\
80948207000578300250970459997527562313238511110644042177666688928`500."}], 
     " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "0.28520471721659423106092471157440904991261070696418478296975336632579831\
247433244347233524950161076954782502770429063832998911610828383517764767401725\
184421120312780545277995046194008284624140545040070397121218653337675181848027\
934621951491026640405759549778057049693588572306982064218838690688779952780574\
414818578003981616975196845240993679010673262700993741299002152568312533230434\
110272786507075136462938286341575627625329799052856974017198025514845483916452\
43327856127154181388903043136299876199371137197515939493392`500.", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "1.42323643664529630875183471326301452799388882829172202440902361612979711\
331005679746182564047730879091871919945012397964817438147237492337845160578421\
370519515280376262275462154947698389582229764050222560264685486871936580385459\
532766760277187011963171437281256012719549157675186471787072523494461556991511\
288142409785212609729031057737985910686541233862720913496461231658718211578983\
111257478981111420456396697082570093060571085802673143414964280738357116178050\
23939110029813110795035052646162004279393780535794239795811`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.81400010256115925841949442237570353639902623241355243760174149278387641\
458168638783900900762637345118027395080002225168974687153472993595778363469889\
331225537992827842661980649051660846077622494978625042143239861487669369038469\
609791086989917822633933862648656635972542108120493629731506976023541215891532\
067338694295461298179127925379426016319189535570468064172586195203045323869070\
176570017306592438292188817754404389837571485667151640086141755164098743764765\
42461117898005296174312490430912477441824517957733554416474`500.", " ", 
     "ep"}], "-", 
    RowBox[{
    "1.91891222748854963223881179061181483553948210370946019497408670535217064\
466760892988269129552496578450252810125538684925406563417165247783841855502357\
385310673975745419006997580533506122350710353781133886101889716751908275971893\
036565596856938615616140335410463152948209587111432492108870205566221313752206\
701193549304892610687699390745329109375657301209181787035414357088960845614386\
682577533966121845520638114354164392239785280453844359948116839170046835447604\
12892527316612001739938470699317356253415562275810519123665`500.", " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "4.89622735352822142779979962523222430907009851410218922848388226146340993\
569713642957714296488558836221078531844943967024480663620005396801842327374372\
057428405936525060725159199185121271874335360216256745823659580119900547368248\
559810270686685842088979929929833898361806337315858352470256699976023296635528\
855805199457520293831325014331702599369673298403150305409373325325869635462101\
423352067985976041599941367970072960183774738866100689676122542355845959755886\
80554291393852123868657046831337743045102085510318875271492`500.", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "11.1470859469269511661027027973614446225310612983036704250824735660089436\
002173710846456433902384418499134905534794823267497613765982423545926552597308\
708600169058261760384822705249708933619064185050099167362112765052060037823246\
144347743688452639516764135294037988330324879995702922124760076611708781002387\
466866145572071830280871469420470131823026834379734752924967730488240990760465\
414005627483686935394922437791078555716389658175729142922679375020797130088680\
109094874676593606320349815241364834793568346601194345012083`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.66259616696957779149832535051442444366808848960224704561906577978584056\
071174699223516926924514774989935614885121821257030576092620865811596419821286\
562641819536405677710782201465623015570780243227444874188754730138670721239243\
308140655120436991858400174857998318365827957734818854420251164271493125903186\
805560535111420605552857848545496272525250801157696169079817444689402221998235\
867263446287737299298594903419447716145690957845012390669152657439840178659177\
33226981714844616741922439285429817415571587335735493072619`500.", " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
    "0.76399501371211037833250107970467779433833980617237731650379710639207489\
504881477929870552253505099193638063035961269182350576974637632637600227211890\
726364615512489158623400305784737954670473022047775334505935151895035962391650\
544620416501502772766868377003887231482344942324876556777386623049373296110763\
646967933427930536081152324354376783413678000185762351469832862282257250370124\
840583478853738536828855927929232169044900017301344982289948701619751153484747\
03596476766958779964929526305885394979938559453494559388925`500.", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "3.12377145234285507484931609937520425625099929400275824849812626353694873\
788313539952906309828323312647253410010818603778066403670034564052191931899445\
165347662485425694130155474143430662993841412858484780295418640182153742622800\
771311230427732013934691799187393989037935079331442748914285902310925684282736\
320056764835270197734082343203987109032354042654164292780214357481970629231865\
412782458025914834043138373932669284659596864501148282158979275800252610241889\
0371836969965981514104873335383772902550032593950572056398`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.25`500."}], "-", 
    RowBox[{
    "2.05616758356028304559051895830753148652368737650849804716944778671250933\
800400109229203612577469838163000539870292148834953590585875625973491887868291\
358284603966663670970325636906375859017506849601444849361295102909720239980094\
556984620404454588713762118612760741501006454559859792355755555648007478143156\
335423453927845734924119850790055902473855966761382377604728619365978298629747\
044791799275564489010226244918180609682349562610111176087638954338836645182730\
3609976935780604488647931094673428549260345035945401793251`500.", " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
    "2.20377098912592285656618662943765831640247486929091461661916451812670337\
727490733200850243495044797326803178929131131893390199266423435255859006086821\
448362933222660207382678898518455512411123944726286716771752270045834226510344\
352734651707602714463597802830136793202040635047637244393979095113905971332027\
119364559417241618546027300955122341938045339750178167230700303053225621275492\
780455186103145464922461397974914331498142169049333412448396498800167823164459\
70643194888631537477288860742893490732431464843265847260044`500.", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "20.4964962384046795018343200032483671587968461519608908142463620799730341\
690407225316714762306459421825997635383835594344761858554434202338020279415599\
384012342248996697489762428646991657706942438802098990293904023115536775523094\
330295076280163381487677977741499810575913345159257540859978319320634371275338\
220763270974115392833628954281542573832783810411882413823029106775643815955792\
458871461418185212678335899935860499032163604297412085023013197079078420836023\
942384299392993805766204588236378683282685358296183880711078`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "3.53665739874934992212955999659625177828742885032396390907193440005988241\
886414140622974498588579317980841984852264598088657625944511274132293099070444\
912320843226941931402524173398957494685692047198296778915501021848138140854586\
867584396469577442534409158213450665100740050096000874468306195556478947278961\
784640161670703209618303311963924909698826380285557637327761750947461895251171\
595587203818812592103202199838152871927809932289485582401868915428317748684704\
07078261251327187015500301181136868051586652531288954468311`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "12.4211794644215961962733846863668519917766335065891587092056623090806821\
012309742918547190372302437100286113320046227901821203307120716800329984598630\
138756535107798144959864545647457368646836800357499212668525881972392880274888\
739257883842056993855105614166145429543427779133022811680523561018463690301629\
586568479337264801439834937320545802639246502841978466161399588376736232660196\
826900339260396097900703297576656223361261811951556874873398464138363680229106\
053739526448750049386645503244772782907471476715167436252236`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "5.71547489506311602687983800873312213882414853750920187942440794246\
590106904155975656687587435051010715177392345770192059168633536059057312323863\
377762464942993813073097863804624378353938051902046686114249274761029129362792\
858515361230057686440109438652509033466017221461781834165484486893429749234792\
579637916990258606899218218854141889581465706566103347557064455550776252630046\
791109640125665047647716428117244921536412700570954083010085933308822303650233\
60476651866805737094530684208242450696320268742378878857204618994`500."}], 
     " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "19.1859577367782809236310747467751818056195705154882322474436252565411672\
059318911053517416998452028645109330571246404637738994259799916229705255252964\
705814542653720538230579193719231625580938733095766132739331413203867027782771\
372471005139103719141923374454010697299514809482724709826854877526115902256861\
954501607374369119356489387443306542504962642469517414168196937163240286257056\
432163169896975539776808697106331202729972919413298956874986620045028199379597\
785546752198041715145361908588393408424199273379618184501175`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.82246703342411321823620758332301259460947495060339921886777911468\
500373520160043691681445030987935265200215948116859533981436234350250389396755\
147316543313841586665468388130254762550343607002739840577939744518041163888095\
992037822793848161781835485504847445104296600402581823943916942302222259202991\
257262534169381571138293969647940316022360989542386704552951041891447746391319\
451898817916719710225795604090497967272243872939825044044470435055581735534658\
07309214439907743122417954591724378693714197041380143781607173003`500."}], 
     " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "1.31694465139926827297419779433201055181116351249808371452559070241034175\
933533645552667727412625998911288081394521027751732583903818243408036370282077\
432695733366577645381513566925130544143030964274348105904665650404533865100336\
064365741746279727648679876621174576134456182611324996795761440218349139874404\
991128466613058197325335500987328728891186946655143329923525697689969155629920\
978627106215028801698563944543621724715731165985817271501137986543188763509958\
46379801366829393491951942569285314701534668935067353520628`500.", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "4.03194645093966376969632678823653499041606648683166242655558612772513788\
584678559826716558053978029738222367286393283421319001433683669614169079625630\
167103361573397671575991761138549583262023660155224278374501227875349955764263\
724599182505729835963634696519963036554308000967484435367064108897375594453310\
461816777998364776862414222271706180874865141658994028008752118476691258997492\
708858971689957111324087354590212427781618012892979446016848907128244545037047\
42699720897857614052630174283013043485710029149950369966699`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.30781528231641397241921945942662633346716799361426125290789245491\
064164751352560937985672801510932795823952831036040891300265210270345684837374\
660077418036865574849338263844742550095013462714309515046845425519366929046649\
032473900996214204715032160064152645666682501677766914342158098358277063977323\
132477897296662595361196768630055935887568467629325655608144012430509553932445\
919308634008258442840289035081558155929247890899934297000410033429451698537985\
80948207000578300250970459997527562313238511110644042177666688928`500."}], 
     " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "1.34645695289897287156184599497510246931938257324651952184140232112988657\
452679676024303652729861671673492628005231840742352656385091638672747034203042\
222273423397536137773203049207428646155288179212601019561903736042552159430570\
232467544262639594401271941359228148452130304605363960677188577001292027586001\
296710544869025522103650967542005623791322048585860111378025845930531601663415\
805784844373945148297793570420338134458199903992388177774258482856509243879430\
38779056001589676069828558525149811652566286002979269702725`500.", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "0.91331922294111853904928501751950172749527835810075554303836879616803043\
437233408328956546663675916306352565247234682238576569443084946583622375462583\
477515794189114159873435144040400603014625688821031524079529267837250085826997\
351546405523667062498574268665310340432942449107745472186940494333643733063636\
296909173840657410231261037390012142256931397075616144351708407444031941164834\
422945160453136207314294516466766665880021693836397956998402388556548121653458\
96714652521164282267136136566487343482496714144123633255598`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "1.76832869937467496106477999829812588914371442516198195453596720002994120\
943207070311487249294289658990420992426132299044328812972255637066146549535222\
456160421613470965701262086699478747342846023599148389457750510924069070427293\
433792198234788721267204579106725332550370025048000437234153097778239473639480\
892320080835351604809151655981962454849413190142778818663880875473730947625585\
797793601909406296051601099919076435963904966144742791200934457714158874342352\
03539130625663593507750150590568434025793326265644477234147`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "0.81702443742771175235001963308715607198905935070212318710647480351919897\
404840262674965527591922201927415325776842812302714636605287163163256513105836\
007544317666110464345338444042321758333481657218949645020239321892157994695844\
467209513996310501345678583770203727990506325131290231576822076156685329834454\
208065746462524961932726640096931612885079236059049719048229211238567618455694\
460411632443122147873798964689844408550020520025837286898934642828786689228437\
09981430837509462614311757886803470855804667910677619113759`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.66259616696957779149832535051442444366808848960224704561906577978584056\
071174699223516926924514774989935614885121821257030576092620865811596419821286\
562641819536405677710782201465623015570780243227444874188754730138670721239243\
308140655120436991858400174857998318365827957734818854420251164271493125903186\
805560535111420605552857848545496272525250801157696169079817444689402221998235\
867263446287737299298594903419447716145690957845012390669152657439840178659177\
33226981714844616741922439285429817415571587335735493072619`500.", " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
    "3.08935831375855425830934706976224663563192497141162334934652301863746610\
695316706034742180967947255355813610551502835730054849003966644826518694553792\
929555925985686472083241114264732731902695701250390264032904049123464316161883\
984897582666117299980499354008184451231331742959947044012018753418277052574546\
643290718446005818248466704635110778154336839970608742893676471812517294248290\
169970412510322750357516955720049257413086107681696450929950004128331570832427\
19707200180997813577671312218443132540643091735843082238378`500.", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "2.45043537932889458653724104608548109227190770481525076899804096174211222\
625907750602084612483231473873037973705937400225045358809171502523231936597709\
027579573238852806424043922477015058768268623748174020759723963185096361220474\
058143419421490838112881605227171558436200583980248783551818441190335968877142\
223657723003564965433329813139195901343859410802567260943203881972121982808415\
403830516151361168761977273537191661993553128970261921270586989872031034465640\
72961527634396306122514692886055678445441232743573751746235`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "2.85773744753155801343991900436656106941207426875460093971220397123\
295053452077987828343793717525505357588696172885096029584316768029528656161931\
688881232471496906536548931902312189176969025951023343057124637380514564681396\
429257680615028843220054719326254516733008610730890917082742243446714874617396\
289818958495129303449609109427070944790732853283051673778532227775388126315023\
395554820062832523823858214058622460768206350285477041505042966654411151825116\
80238325933402868547265342104121225348160134371189439428602309485`500."}], 
     " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "0.76317829456444668641810816119422033381067153344058849452853125259963252\
115567430618015663496921673177903611935883750686806723745754385847203091260979\
420224542683802567783318028631293784826519018844657347545501645539538694993091\
307270201108731888313388394081816571451067790907557495431439110924211503513422\
770910277531848678938295350314496902439639344977529769779357559886956582068531\
548821256031415422824332775384182366515569861264427972878897249738613920874436\
25490824886256137571643246309286459364007189716850857344856`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "6.561271448597265740412699941989068221222609922273134985472000570784\
543725471056789640911063826071546260464070120259941019741082188924036408679235\
055531331613392279467199942076512934175480837134306083832964944077574125219185\
811405643876848188023660074364408790371501642022635083847593183516451252189552\
256778738021376329590328452657796020173781276802416091934601529031703995003288\
666751596782345387386580682731567831657284185389329565919454085988993357920070\
919949267959724781559824303417573166315262219586635924093277444`500."}], " ", 
    
    SuperscriptBox["ep", "4"]}], ",", 
   RowBox[{
    RowBox[{
    "0.20350002564028981460487360559392588409975655810338810940043537319596910\
364542159695975225190659336279506848770000556292243671788368248398944590867472\
332806384498206960665495162262915211519405623744656260535809965371917342259617\
402447771747479455658483465662164158993135527030123407432876744005885303972883\
016834673573865324544781981344856504079797383892617016043146548800761330967267\
544142504326648109573047204438601097459392871416787910021535438791024685941191\
35615279474501324043578122607728119360456129489433388604108`500.", " ", 
     "ep"}], "-", 
    RowBox[{
    "0.47972805687213740805970294765295370888487052592736504874352167633804266\
116690223247067282388124144612563202531384671231351640854291311945960463875589\
346327668493936354751749395133376530587677588445283471525472429187977068992973\
259141399214234653904035083852615788237052396777858123027217551391555328438051\
675298387326223152671924847686332277343914325302295446758853589272240211403596\
670644383491530461380159528588541098059946320113461089987029209792511708861901\
03223131829153000434984617674829339063353890568952629780749`500.", " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "0.97349516700660219157161389953705753292169134785764179000737549191750026\
016096494658151188437587182417340937499375191278206436326948002866218662492879\
165771857343033862745269906501621804019268822245119923645424100361686194463010\
901243248170389003177010694596327855998224033082271153480214714733003913490658\
277245185089968553795693077151682807373709102420415315453707010645919462190578\
596339500494121321616584456384539184434575055887560287347371166548261721232873\
59486610489951884247198803488285203537289344428074667822804`500.", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "9.16515263822924988853543873281946329297317916091983764966950716644023103\
971633558802949663789741159387605235398936784663445603682250695413644597679902\
256377610664355059924379669611575853480304487256818245509579005541808397017872\
089128703646831829409465759246038481409701368067130100043144793201767855439236\
467671675564926014596411870478909458056497948413386873669924040337520561730870\
290570150264304441558612818463833319456066436749957884362288418549608803629508\
54332090058471761867807371315097621942278305016043662936765`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.45161623774784090308551143066486680054434830149198566732758489810250180\
463714314955610630346066918269581065920180453569892440419487232629779927536631\
220054348121943803986139532394506818384485420039484851814718258180546808669629\
421364181590322888646979173803153617961736519974618021215525533657007378929778\
140509201360186578391820022683260423919864504161945204030698015556566639836189\
527355438405547001384076147649692841096086517303626566641422703303876542658553\
82250668673864977685407782781124050350540407903927304196787`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "0.35337647843348843788821461580050439568111425153650061542435254714905163\
761383254905468104645889391918026225855277173948377192182077340678748293796957\
120762829584552183317856090121156459786970277873535560050019977166632056245528\
829685154174755077012261851121864489673601866385483025935616214304990331311087\
304672960993986648575827535980401909454102573181202793113172726152680560097578\
387524241444272460523448103354200948609287422058422054758948532908558692759451\
72277298123479122920196443716766730163511084104320015746806`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "2.15136800824850650920260633781717396016753843568621528544504921436502708\
018764927324862065927268034866651829936698836859330071098164333999938345559949\
758914212068457648764643735828406639564202923805197664095140707768022210540593\
662350593215201066185813054773903418155470328129052634619539870222115163481461\
536055758779296942500689934736956291127091277965453718934062344940646346985366\
752656679741186845778322929302358318357938934049431878054062329114905837427579\
17242087743390501124787623428966426065631130734229559490681`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.13870275824501787201725094250217498702385522571675445567624293258\
973960329635277110279560030898279613155959667024516827453749433045972133315083\
457382244336839366059761911151083065160799229407579875531223479485278780627253\
456269554250177892405315014438818510175122809385609315943150941478558668804244\
365716758932349219988190567968876638039604032126544356647488358716424481139889\
743774888811077198372697753630407279236689046650645592753831493869397809350261\
4033609233582404239239405244817799740370942405788988488709440465`500."}], " ",
      "\[ImaginaryI]", " ", "ep"}], "+", 
    RowBox[{
    "0.25334287114726330763533833740043717001940587138064523462920161962343392\
790896383798533186094113770461055839968068616819792560517304078973775289523420\
751825775394647008619023048757428432028686680354692352551090561116806475729672\
450667613592395326682061985825517786203708589678790659146129627912856067216975\
803203923613439541578812178346959747100961749659649040664191109707990255986675\
042565197451972343809782477631072229744584962896122740187203133241059856055295\
59996651900084356663382985277790088623308737571685865875164`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
    "1.13170502108039914055252524937711472474120571531279969520038375847186026\
062455773702804728100407765259037878751827135636728929899715985143191859924975\
025021991164548190125758230409487979474362758360922783540631445621558921718678\
261153419084444855111166290327074944395008274799716775651269882187524752388879\
607361179284410058152991621513783850817570335074029399097767829626982370714093\
850997201841401801701035457864542801907241275681332462395557184931627060810338\
83440367472345878742820554137154236113843411131251465653245`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "8.53481759232858757653827047341153192889015013769867813846896269163009150\
533070535336824269174137461119312153009718513691591028441166991475940972030733\
487449878831456534867419610691743118827802594821647819996250473256929389976209\
945141549979497098098920512499832946857040705761505709831576746917299536277952\
802920773681384438230248989689699483989917825393952603859688732597183931750622\
426841312999469456782315390003581493789024857535772451744801538331746780747390\
62901253592513207225968932283392405270956773621095367773229`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "5.65652931209037069474440411709768463289675120029408066564231470899790665\
017489294608162601009747332876396760498722819635653795229590764319222562377847\
924335526595843143751040289370028093329614038411246082658631209359107591892773\
378333791812364053212061689115787585604721241906604495847651458945082139132767\
928226864380531921374899715704261510199252617028265375754919720442663492888285\
719434066849169230662632719797734658628357155455009462096302135990869426720392\
30217475350173048516066215827604693100583940034918611707303`500.", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "11.9053578937381732843941756298477355239284673009422390660767222591383638\
348326123082496214513870153516257486932169193193275163781820872667530535772585\
122646488109163133445813399675066922908581715119301374151187436207707168102341\
412729395225465175208450412229082109609886668282179414200197063685778209756989\
060291741664886980269187167170541141806074078930195443175671566125733310279393\
658659258684028822653754453732085642316617145949271329106334621502913265647628\
418578560880012116237145537945632192753470050155158852974431`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.`500."}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.203972804325935992622746217761838502953610930806023524298633567330078\
316458743513362381450275866209553997754974434941484732928422486812204788759306\
874200307036010628740441387131999908278941548001044718129070858833565925078164\
869553377665274968328680390223968969881695502702582021455699799148933697122522\
892199411645407091627671579631580364098286389118706031610117440144287873773430\
996338070311854447229183480306757998227441733485681818179557085183530149684762\
815417028245824366692180703473288436621212184144366111543828`500.", "+", 
       RowBox[{
       "3.14159265358979323846264338327950288419716939937510582097494459230781\
640628620899862803482534211706798214808651328230664709384460955058223172535940\
812848111745028410270193852110555964462294895493038196442881097566593344612847\
564823378678316527120190914564856692346034861045432664821339360726024914127372\
458700660631558817488152092096282925409171536436789259036001133053054882046652\
138414695194151160943305727036575959195309218611738193261179310511854807446237\
99627495673518857527248912279381830119491298336733624406566431`500.\
1207578686551", " ", "\[ImaginaryI]"}]}], ")"}], " ", "ep"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4.210026943766450030401597286315472822616269191260499491383078575774894\
554950186825559680392548512970182799893771398133011748212711806745350314523738\
650201424342117522734514697134611601764826776016485817360522806891505516498604\
573005207014336028260994947334136319713519406838308527097568938866264231550453\
718698427082180718645628052098847448924209490656568754066133690233740887160997\
096834195211445123319081909014692971914216712769080929235545333153809146582603\
4741315262348588453330540237224489567739001825084977585058908`500.\
02201586504117", "-", 
       RowBox[{
       "3.78239211719226215105622596644370548245009447709693617890075454530441\
412565331928992560278703953545307671143206992103172547535810157927332233646403\
743899287547655197366659913800819134733968325069550445815000746193558802343827\
860175952551297390877927154851199649782764637631872591995697330825582808567265\
584288043084947581502472092898942611145979032386962080927114948345079830220343\
655135783327798358414981028907608727657494525385672009396315228111657717385124\
58076319339401911795618629947892678834645164961658538276705328`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "8.855982819806050605484680073516736964837732821440844892415361208166295\
035577391161446952906536221982957533043195654646145014110407737111265228213772\
023922675410579329524510633940951240994066325452050943206380358282736244038410\
455660782127367671182818411672282421360619636713388682388950414725161103625553\
294485872982993141470204393304466501885925418134520405711701777777728732452668\
351128441347516911160476631044405447054708318768578948952671007932817212069437\
4322125416508915302267243032244638574319737543716212083681254`500.\
1285295565976", "+", 
       RowBox[{
       "2.89076415785182893008817923994402750684132805339690425120843892967676\
511732071396852214987805646594817632035696142581322847156661272777626843358459\
909803027912038828806284303412838606261597244033169033985088898185378720196606\
947620713183050707169615620276818798532516621549087319587610823982733707296465\
316980612948068991063493741510838853289572996588344474024688403891810863701383\
895233137445543492372977970783957149665808429692991724939866672671424245990301\
45143495687457671253896931912294582308973253282022335765869024`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.536647099710280639730332356134876816877323239193493440416957626846630\
803003926099377134326197093366143604512997551772900275059208038684347074262727\
001886950162501334571966888155424545435819529196031303285036247841057429707446\
880204995675622528368634545573399138361800285238138393131492415289455133448857\
674949963438306330312367710181020761934458698794011789310466792976859647244474\
143145423126497133743845903641047457890618604351096009988127232203716464902320\
3432961611749244935599709973295429559306292898292131801746506`500.", "+", 
       RowBox[{
       "15.3783192715246277126354749413783046023553277380526814639770978636045\
974616782688863371886861090355603816332427470192340026323848078445716133445291\
836829875163967201877123301898896924062305274594240361560666270976865363639188\
365508823839072963897921267995584639893731182222744061625469161978034950315919\
838294313291576926014028955004831700719814354465767449006326548604757441178038\
824375379044723379722139207398388484228124250366542154974621550045943916690481\
398072275820974750939016436825345614127567066518812496264830931`500.\
1144502526653", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.55481103298007148806900377000869994809542090286701782270497173035\
895841318541108441118240123593118452623838668098067309814997732183888533260333\
829528977347357464239047644604332260643196917630319502124893917941115122509013\
825078217000711569621260057755274040700491237542437263772603765914234675216977\
462867035729396879952762271875506552158416128506177426589953434865697924559558\
975099555244308793490791014521629116946756186602582371015325975477591237401045\
61344369343296169569576209792711989614837696231559539548377618605`500."}], 
     " ", "\[ImaginaryI]", " ", "ep"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.742990265340757078208480206687025732690122977124679805539459893028635\
721981079325458667434642929833766758878340436313749518309970635164885063632839\
615670590416912141714961851675007223243476292823946433332335942440327617015498\
673629147557827187019868538396650142563927281318669541287512995041227729102457\
947179735871986334032887522873250474022582693439942153001783498999226711413679\
229131310370204650559161370440934654742323029875562757415298581880347305364063\
2846122728370599250919010713053238606670600372926130383825012`500.\
11831242350235", "-", 
       RowBox[{
       "0.69688855629591882513178315579870775032702673097546093030026253035451\
464953631524308186112364668691740918791363448762383433709760752860956731720129\
299472969171485603697350868611404043283594950747205243300254773790467709037397\
740520980920824232885093812764792011513375647895086077479342623650538960932321\
984591556470227588377012062570651818199591002678323718495205564859430284986483\
123313291525774080920485121764977152723438553152791148713171492864912396053486\
68095750032604399072715825577713200037599640942316037908994522`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.189339968830055633383727848559516975294988192799794464183841296380246\
949664098229271326035181931729950309248973448814499214504919531839517795425678\
988385242096639411926152238532608216569755891294434139252129461187887356057035\
372635648820013681032346723374008202784762497109295064659323655178319929349594\
415359592450245662970278994205978417258001783313595822222548240608863055512050\
509847737279145892703740021292378296398993661217561096680431463946153480980614\
2317380779175016859386211022865339787958232153610850055614426`500.", "+", 
       RowBox[{
       "2.30005855659121342562626739978228761715542229061471509487099901716067\
308786862914208433456157574031832705391813215718292320476369857079938755108087\
107801003951886883832693283067242915050926061877956707364970731375969645435217\
634576851436576756464969236746260365192875223752392640960558045353515153310057\
824124504360370816694504426784665641353242460529183231486857698766571702888281\
694325328323892001366107595197875304637826840691246465163978489662170099781692\
77947314516393357771440263393464439378323764515352437394982`500.\
01044869445167", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.491638932925618131544378306540734980343451588857608936530814861846128\
235953180558999950546473797260273753561655069411167804210548105136083692641475\
031324921302149008822390102557427620611650514674914970343781534270828315116305\
021405774719681500655162928550659184231107353987502150537811662569404257700322\
567441544045317284487896427111807019789498094357388405325142605391047737275649\
310845784177208815812009367339958195649249289936800522379680067460584448053110\
0286131171053441954160017785278516270298190358496250358671513`500.", "-", 
       RowBox[{
       "5.03400693293248747593180072511009067742975049816044026837740903159124\
157588013402517230541672810744838219133546856354012015731260123173369964477147\
667929003690722310971148267162530012561222063759716808759256746204960419910052\
639421936354043442150832991964787078722932534774150590242201408379234167935837\
085271145896517758371406738006609783989085033612995686542383522477321150844860\
399836192286664247645802456139654465243175293182637654693478904741671372166394\
4829488458612796153446527162226538354901090526975269773654841`500.\
13224025726794", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.55481103298007148806900377000869994809542090286701782270497173035895841\
318541108441118240123593118452623838668098067309814997732183888533260333829528\
977347357464239047644604332260643196917630319502124893917941115122509013825078\
217000711569621260057755274040700491237542437263772603765914234675216977462867\
035729396879952762271875506552158416128506177426589953434865697924559558975099\
555244308793490791014521629116946756186602582371015325975477591237401045613443\
69343296169569576209792711989614837696231559539548377618605`500.", " ", 
     "\[ImaginaryI]", " ", "ep"}], "+", 
    RowBox[{
    "0.02891116104793279476848135227919709882218604414098227868005630573110014\
158502058838846226291804671904987908102658358311685698354745128577162054998252\
302167864500312305388563246043044375703285567485452759749534542833073805263753\
646968099925253370174717215802721995098304801175205066223216048757027277157569\
285767873854818723434930595704984184923591023411740835825581720052517152780402\
183123907541736877148515134662847054319946232120552385104653431520885868867892\
36117676337392944363601700884598102010891996797787347819442`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "0.91353015812276011627034233000909155370902594558568581158170648304683838\
516918702700587509517116992311825323227595368410516091806861820251518230337611\
174850447933578720648242396321888839872117445215390453980898139192567415990658\
479817638643997931562774034325427207932303020343308971393491959744090470890049\
413480666998566322652853170761910959019246235138613481246899601712987501941436\
777126544383106297905986443729509092066310841008816534711609897604768960644474\
515944432624231791860176151014928093269549510264507981026`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "0.39703255032683189111182422107749112867327434593835996849806753203123286\
255809961740198515414932807179265955941793654651692533416740980984840466405460\
428806054245056820910770362019960060360751846746776991181601609048830283636674\
000543281472051222371397108833397180088856293228930535990693995482457472818546\
678703045870931104694588005994660470834014787514618450287422536909816198833781\
337186877195695580670623446649677340773371973504954749652013660298836342941881\
90743841785349858058257594107543248167883370490723672230683`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.25`500."}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.516246988595281624318902434819242708612872070931949355125428845229949\
145075893631238247421429196161417401026626283364175781287527654624622141037605\
907817281378992088709197999841118552600448401707445798378983993651572198729262\
475616572747976923307924997904293681339761716328273983133495980544428130731513\
172020060448946050792662265751003836267052457261807141788276302355602400177758\
042506681204273690637561406997182847176473055509760686969947944485582246581667\
1977877585045855435642565980801591640968021602614379596115957`500.\
0532726055169", "-", 
       RowBox[{
       "1.89119605859613107552811298322185274122504723854846808945037727265220\
706282665964496280139351976772653835571603496051586273767905078963666116823201\
871949643773827598683329956900409567366984162534775222907500373096779401171913\
930087976275648695438963577425599824891382318815936295997848665412791404283632\
792144021542473790751236046449471305572989516193481040463557474172539915110171\
827567891663899179207490514453804363828747262692836004698157614055828858692562\
29038159669700955897809314973946339417322582480829269138352669`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "13.79469295105293065246149990409793199095686180287293765102762419044838\
112885022309551758684227655211973242591641498957524561903674470813643095923729\
549782510458919070399517109154025214729167677847967445791726178854476685971555\
244704613777601163973777051267416089239239007919967315381350644938369509166465\
446999043144128831358475266109037326600320968913985346489798130325923094546605\
997002770320543881018575611955100952538497381313332751828309079725058858523831\
27210515270153330587996800127907997339440368642003527610171015`500.\
1292578088234", "+", 
       RowBox[{
       "4.42387747776318356629056138641836492222290653603639777597597883883142\
742175384363863877742850316992930502997851080604400281467206946808194148158261\
444778399816977785868552893847334537904206588807022278198383658561346748519436\
979116480917938746688640844022486248062751881470762019246387598111945604613087\
876558893749714893307753970472098124569914400172256030084782110126499548425944\
181596235921504850837131909568842526441647011501235556380440083567742508282748\
37547561386439939827429232799530749022260483613982301003035038`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "28.25557036363937118992270918416837160267837219781971999106970679791150\
954058757299434488938957853934525772398099805549258635135350658032627078991053\
640361235616775788065798623822864076650495657028769021286544370509231967745561\
153976880586743494633721199855040117182908155443671038247544265356628952311179\
152922604055800234283845304964114500598321309397858887996693545414482063970822\
258052777566062962353754983110076078259157151478426459039568110266739818679578\
76634064632129737199673084527323811978867539091561355055429369`500.", "+", 
       RowBox[{
       "43.2468876743843541586892546274618166912548506435148098516133342075811\
749700132204647788626725830032448469186923586869320992847793709184121313399441\
272699099851196348590662431405978393439000868949411023655812386701539707387995\
517248507163883602917572077434991084000162150446004008033758037930974152929436\
978636537290627223607028233574142762004155211022886725996431903178287692723683\
550745436967895413006186029161779663339641219658767759377072434269029970250476\
516817887464365238632588250518202388194315273312826729449975317`500.\
0733223746029", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "8.126614135748601540626010793189125402623576430116110820873889483191409\
100438125917543105969075622398057267035433598990386639919961523275844777439984\
321536131488747145425149217934774521169110113836397825543792434166949441143061\
420821657201058649270003712385304122778956637266743511488261209540576714438905\
733203115721812623294555676907435822336166370818014244245594380822980218799109\
438268248995318799145858032299648549674696814951165052612184445791363311676367\
4489375061156854437651721950320598025549889048028997736521193`500.\
1404721141692", "+", 
       RowBox[{
       "1.76808236298083764521009920995885062804902230478000642617718162031045\
064434221177180011309324733117395117967441038982310336781958606070105631952055\
287286244858234346074023232585822469748276077025540038599180093103499953107924\
368157139100472144882113492434700189527426252786701861436570437053775548041234\
967211259445650580841888952448928584801377057514591137272272160143039612346472\
248354297961966077903174189666955265318610574025015998503776699130991454369989\
09703616232744100452176591315709393636316661868844181890149715`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "38.12659382993034615410845961715201738608843058306911546953293580345797\
813960428789477079413037930026463025664794571643308224908486693217769703501414\
529731506659804248372591693619328824415243045114536574275683899283927284333696\
831060775776254398881142281966871199324100720974483446801849797635317887375888\
124749087501861140814730603757982107300591615324657047088663100830172752922453\
808655761746427667724576259081811264797003211659162684449246524722117877964008\
21868944472818448745667482214284885142106772025398000619770487`500.", "+", 
       RowBox[{
       "47.0960472398625920962644259613165395176968569496663891058857479947309\
724913827428266683230666181733267387405177341380515516735181600666546370818146\
315134721472525416187314123181553597854190269253068887337600265987453421595956\
458152216678618190245535713682120269213133211916846099222156861732630603083044\
679479169959070095873118635179984756431992995490327530607498823772286479881915\
342844026666222469893645003204119891752806655605444232753798255043595873979679\
218969151224149321122009446067098513464978878867824207861943269`500.\
0410673505158", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "84.83820456305152943194255873284236263014758061386477924540298219440556\
782181061495832249270523575310571418838466652976850808433123178880117118449536\
820940147817801506427399553001010204612681878543152118951964145835993153868187\
366623927366998751886029995215412859177400158724738611678937177939217859612954\
014434538624298053630018581686525300966909530156753669475834015089913842712098\
616769268502259815225292252427862675524874781136627726665537455926204422199625\
7076150081319642415933758609722334470491864412228244270483468`500.", "+", 
       RowBox[{
       "260.235237081905004092043386619295613486743508886578591435287799431706\
329168589258074641649997859108833941555982452118703476393054626653843428434734\
428058891326334499963113730043246875884992556289548192477512170220611434713339\
992574798399257497842196291007110666077427103801808609841429277691606703030313\
025184818881095697148449204879716545412433576107696995869644111432660057864362\
896500451197700682524815011534647565569424357556423558937097452263167663209341\
8773758936672974566828676119483677539431397652225204565384974318`500.\
1285825062924", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "5.554594562482281748709019492454861981051161295592992511443235740\
854945654590841618118508249333067522253023271717251524664505355327453405199957\
227600356682949803381678369324017540530159421899589472466404545966752718814935\
257652784102412573280476857025968225298128984913628831302181410180046808655388\
196459555954425205753275380850064941049706179796240484583562243342130042398078\
276812845495534161906693013256554177877506322448258367606457466471382841749826\
5408665460074253093951178821358387010697686738250842593070463252656`500.\
0946738231244"}], "+", 
       RowBox[{
       "3.00795317662219773010728105590809357160615848690577168388940500067473\
545756913447169782467376202858930686780733057953059214364927822560694692986014\
894652729042488515391066945179044546292383228423793025591194692984979265600103\
453657617473928918884440317610187624023487912426978665972276570571031906340016\
840477595293794119630607644643241946203668335615484278921507958212562349529437\
868307682090220258650602547392274332156869129942753682595852453048167526237656\
94450023784712171801799292717176452365460843837247211048691147`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "26.56246233027942180565938631102303606726343833812169696241263299546147\
273631452421490968421133288095199527120224941790196333521313109276570842766690\
384755755898103082353612167946176403543281676339503637296587417244131743685995\
971553168382968692787391250392223161420509232002125598380578702321465932434889\
006377515541813263082836046657134694477948710035538365859508277386680806599565\
735936642550397815327267701936450892384913286141385717410896514028511594246572\
95289145014374402469440060241504961727741181348836930575053504`500.\
13385579991126", "+", 
       RowBox[{
       "7.50068741187895393570115043861147325332555952077735936402863906658188\
801708527856064689287514848829745325799320468935316310591227276289256004108481\
754905239596421210252051709016187455423489687651894523564264532773514065197757\
389253156283909207701839589292784396268579580340493763843656050843037713089966\
635814427137859722199709293280362356363674013393684774861416958732887950996812\
428512957370108783407258591595695298362377237088203258687489408877734777919594\
28465118953918387777817111483594441049379674094812308767869497`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "8.126614135748601540626010793189125402623576430116110820873889483\
191409100438125917543105969075622398057267035433598990386639919961523275844777\
439984321536131488747145425149217934774521169110113836397825543792434166949441\
143061420821657201058649270003712385304122778956637266743511488261209540576714\
438905733203115721812623294555676907435822336166370818014244245594380822980218\
799109438268248995318799145858032299648549674696814951165052612184445791363311\
6763674489375061156854437651721950320598025549889048028997736521193`500.\
1404721141692"}], "-", 
       RowBox[{
       "1.76808236298083764521009920995885062804902230478000642617718162031045\
064434221177180011309324733117395117967441038982310336781958606070105631952055\
287286244858234346074023232585822469748276077025540038599180093103499953107924\
368157139100472144882113492434700189527426252786701861436570437053775548041234\
967211259445650580841888952448928584801377057514591137272272160143039612346472\
248354297961966077903174189666955265318610574025015998503776699130991454369989\
09703616232744100452176591315709393636316661868844181890149715`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "22.78777685675602792445596067268297924312654123482668243856125426306145\
797174394052524083019954793984670778027226958258976350500946585232504287011339\
066892379006087492346126134776049051735190330644932759815092709128627785696775\
951955328676141882274370555900375378337708409677230186599468061179004716321940\
975160148329059593614837351402546934598386486247260872282193191737756527457767\
318386898173005153433179584241599532224826619130216453324613975399201195589780\
98556917515732006534633667481074924940723031528098613183123967`500.", "+", 
       RowBox[{
       "25.4527192448429476545750777155111275025763874198036273810688373573271\
505318780327958974667354093435871371914896151428292831710037667166779487279594\
943591827028675656436394372717820017596914419315341350421873845508149490960246\
693895179288148311394386874762661779000398720681223187927795275115950761067462\
296946996112061371648842616123652825892336334902314137367639001721591368927171\
129348267047698293148252037602010750586235951183280864697671941581907284197366\
167044438715739622023745396534911354182383505033236474533548094`500.\
0226907425261", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "32.85723575211501261216093717181179625662752929792599039286506878506592\
812686374715393930888949500528150170858987753194519209103917575459220525263751\
950713521380789765233006455061261871492139009100279498101011161137841485362162\
183485416947686375329279161058406818846467249506471669093521292458440206044152\
920742591870312005356577255028379554445930327480001681687050344147323658951660\
063967966677451296443311643606996718411869548611780075593630102681446000896202\
70816601065196902854505472480420869618864442508628101448385353`500.", "+", 
       RowBox[{
       "79.9598411630858531571256767156702938141880092862324180005939323784189\
206886199994323200536367300090182885711194471538490130685726536015902486540550\
525238186422191224490014418645607136639104919792181154598342475003867495464984\
366325484819680936302292370814494162729463057026591818104077928310791609765102\
066312545119695327545883701968788857277886304688099706037389596386003882015388\
332304184055841481063724025648786165423901599833037431612585627493582189998823\
155581373173802212063346729155266553957843402866816715809186353`500.\
11663436941325", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.15390764115820698620960972971331316673358399680713062645394622745\
532082375676280468992836400755466397911976415518020445650132605135172842418687\
330038709018432787424669131922371275047506731357154757523422712759683464523324\
516236950498107102357516080032076322833341250838883457171079049179138531988661\
566238948648331297680598384315027967943784233814662827804072006215254776966222\
959654317004129221420144517540779077964623945449967148500205016714725849268992\
90474103500289150125485229998763781156619255555322021088833344455`500."}], 
     " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "0.67856389092082829447895851372101744511274543206243329490638533670807225\
205391892659939310397621336690371916777995955183267575919192778521228941607895\
222737055182524312047877237100748659907994829541624487381226828158123379084047\
084737172849230998461957439458265710380240257608857179606131838378956960747866\
777366083760218479344799614996664510131583924974297689946723940813886548801642\
305835069064406082756539741387838072477085631450228413542964271630150263503310\
05374761124464110270956096004675451281392874912641881064731`500.", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "1.44354010525338145275613290832060494935140804316244613160901020644708175\
258504886492673422112485240153364908094661221158089210146512407054265894843107\
468069610965051738188178901965543671024078891512618641458747577767781674917016\
917407441886448104077514630186177462518571586866215525368067931755800408591965\
893402669341432968154694961852563184620250249151110395762872879125388534841860\
046955912974158739814605598711195330461278597596586098159147735805785592473046\
59876955106416958478630675353895163216182511986586664168907`500.", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.88416434968733748053238999914906294457185721258099097726798360001497060\
471603535155743624647144829495210496213066149522164406486127818533073274767611\
228080210806735482850631043349739373671423011799574194728875255462034535213646\
716896099117394360633602289553362666275185012524000218617076548889119736819740\
446160040417675802404575827990981227424706595071389409331940437736865473812792\
898896800954703148025800549959538217981952483072371395600467228857079437171176\
01769565312831796753875075295284217012896663132822238617069`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "1.38181582484191991875860108747702256308114145826156719539157823977388094\
532044722058703918262574578564728644424467063478309146437043969627645683931083\
508104826087762627543199482622434340009821989848138825896311074977641901682324\
914197307874327988648127080325025309685297173261806404269937651536793538095179\
514283287039519524912265206335839943603781859615322960829678616094579920854287\
205987322658116092049616587947220428768351198590117545359401809144555060399083\
88163110610352059446271579310010508114734764672894234123115`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.641081281414932024916843137466754370574638112039646759165837316714490\
650619502655625140086471253303376460075727238868790547019911819605410538428044\
588508456524643452248964942653915166493347544917457050544312064236931824420468\
428751860456069582794857846445047713538460694407005542776048730738700267075156\
785202974405030590373258129951791569787446537328234169818324620448887705998958\
150498204301762281284589808195487436332717457887345722474816729343195145250006\
716504026031486720255172999397591249648595672605516980959479`500.\
0527249839828", "+", 
       RowBox[{
       "0.48351511479395716463222756535344805802026129958871138194578047017672\
245090103737174018408414551912679772651672119082352182173046924692083701293252\
711360693185697457689027127316228539962956993361385318148357043022847356956432\
414377851328751900288460546033936350241190000420980721899084008490952700798990\
208444493527831270115592515012694969853726831527906592871319516737651811825764\
042269042779139327804023409674877681183033634793593827132335136323999437539817\
12265233402157600499208848218633801858309470269817900994283995`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.640013097026773379547554768411429628390473542691016907011653312846621\
881827825838382586052871548511763558107007536352080836961516925114532563694273\
050698784188480374225660342979141460070122620520499309781564783230537317488233\
653072890219068202957392570985179564498588477940401632208389880323571023014066\
099295137750113258016352976531806857064879415807788425665084740637800077621618\
995549618300854833681666330334694159116328547721626146492780437845064244858338\
202352352846737518078076601146362702650182346413311258377568`500.\
12369158470176", "-", 
       RowBox[{
       "0.59467122604857106184567136018077550905831817568645957182720651860235\
962691430706862698195368575915800587998726587840962024233842592820297222012678\
619784262772969776856074303025691533701913051787590533410179303926464087471556\
582667292782063076330665221553227272517221201040886250030095388284187818361706\
410747390469359148349225200676642503476522452779370739028912597074844635569650\
031255267135220910054081619944572693888077791976116557890350177304572036100272\
63470723688202738923406603016041575299727089101112523862045644`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "8.2582834253014164157483582505792227841940572406285077916512323832\
903041103930553102049302821154737886022353611538276185677379792147699996787190\
017843024971735511420131663139131990976793826911604449116945240790212550062099\
345762488627111767331363762581991562466465617482530897390107450298897739825055\
121971408576515186963456669114755890675033659945883905766732122196251001719173\
324107610044048988164966947717432420712866047795221796373200305628473316178685\
472744544280662812294194537430626467008960274860325183694039687319`500.\
07870751472734"}], "+", 
      RowBox[{
      "5.169990252784464582258435820872692553644268031186141729723650014300453\
660652446467720407482345143703419227239524426417012583881086981522328368730600\
981254210627318796927329733374039073666897143766242348068794642488453611469611\
018115728613637262200545484568430511813561760225411951448307170991413486689880\
794577606041901490806895671596583354139366939323109317479716342450353432084095\
225761220518960538358496430615085847602889222045280627623076596860027166888511\
3683540134635430286486123973934287303400855981471051022890698`500.", " ", 
       "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ep", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "0.980951602199244242678655014658701059877503080797588133404868738\
673796094393111228344320402460180811596327040488719369611826193569416834659157\
339678939047076228095753362945197238560920148941087892891841885182359329295302\
652300235495862868553119703162846972430903899782986630175703641189469999735803\
044476851607009673753787209646141464424351764458341003162081425902128971659130\
853713658646839477365299672590517125705973453063849461367918774669748091709983\
4601149557412530886744218842001101720559075423563536812728015658401`500."}], 
       "+", 
       RowBox[{
       "4.50873518328513252229723989282547048509545788284339043541833499182511\
721046436826280982753178468655795952825740355682191806403975399303225174516118\
424620464113345742211131821343190774347432998105723396313076325192873727339028\
698586435011682947845286557915163155301628417691777230795475661207016760157245\
781950965228878946932172397338525106754308244270677107437842251091892300101798\
697639663584749943823734998358146416324849653279180589113446362524716610383178\
26922255448087675252255595783601202105282980331373072699038448`500.\
14047211416914", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "28.42860131173500841782355419125877324915831692406557184301224961828153\
679503996593993240866213255400923685178202375483970072946378094864132171845481\
410189665435681003156644704178269333273082871039856236005243556083956933679788\
072452967308273939120217946038464992086337584693398290102336422206622359001124\
226171586090868308871476474455124504238460592593413024317257859278609153170137\
695012301744851042557791111339278974000038720059232338731823913080187456197122\
91421611461284607736945442813329882554976247153859989631055324`500.\
009027496832", "-", 
       RowBox[{
       "27.2463829914370785235565190248143123921275515514527861597102346874488\
651781797170487281764216565853807290530231957752963748087555525170635855998492\
031279489287398199329372486324796078701274026249956655245642932871384813369053\
072963875891817096289561060770900882680924907833015412591905750022860947541468\
711967115992307533016496104906477365255401532967066734987068507226010041371894\
269117270119303210919391592734292872630036679093088495762227286122442314983996\
799936666990228536410733515484044217417171330647505368400618669`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.980951602199244242678655014658701059877503080797588133404868738673796\
094393111228344320402460180811596327040488719369611826193569416834659157339678\
939047076228095753362945197238560920148941087892891841885182359329295302652300\
235495862868553119703162846972430903899782986630175703641189469999735803044476\
851607009673753787209646141464424351764458341003162081425902128971659130853713\
658646839477365299672590517125705973453063849461367918774669748091709983460114\
95574125308867442188420011017205590754235635368127280156584`500.", "-", 
       RowBox[{
       "4.50873518328513252229723989282547048509545788284339043541833499182511\
721046436826280982753178468655795952825740355682191806403975399303225174516118\
424620464113345742211131821343190774347432998105723396313076325192873727339028\
698586435011682947845286557915163155301628417691777230795475661207016760157245\
781950965228878946932172397338525106754308244270677107437842251091892300101798\
697639663584749943823734998358146416324849653279180589113446362524716610383178\
2692225544808767525225559578360120210528298033137307269903845`500.\
14047211416914", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "14.17256677032520945796663810694049749987988729334615431467310269167132\
655389073011727931871999547204216276444459401411914133338064410426412554331454\
720265323107576719471055098236438042593206169725556296307921335984970309717243\
266415499050314819232518570875532785519575495256039717991620489307076767212235\
584101084731655127657824243804161411044086595581498159950719439304462138982986\
249903863141359396838883028069582087748712383009145531772470322857144956091915\
95056310675512533934447924255327439539827350099723328719168314`500.\
01980750764807", "-", 
       RowBox[{
       "12.8778598672692134009708790462427929108901383156688872201703162701585\
322609595731049129274510624417557996821043332410305601888691675931518005607255\
706226639190431941464648787157256366450847256112191754669222100876875706386464\
648733632454614775294411570002933805396384354825291886370622927472288463426800\
276271725629598090723319887445484328099705990950801516603249005425146632501277\
254295902621701053437865574298712437040680010857742920286981181980169886587805\
23338414306497080886452734525364830244025160859916459702804526`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "1.2507480122360081626719134803563293234172341532071342222358823423340211\
571807972985317959335038783704495898738771604329913825107145404018085136040970\
514782123079631404002303866554807941605872545883685167923656529427546915321408\
369224010403806700182682223719617759923180784704608204212911367063219520583909\
158991104068972848196051393059421931180242891027168346970597755775898261057599\
112559429536812470778520537044355534313391324884838429853043463445940715059204\
555746245344015901152581440739235039056857262229924813430269`500.\
1336292263726", "+", 
      RowBox[{
      "0.355672846954554662032129521010601646921791171437223535685274917764022\
741219070004584056960133574128223453473990006485249350012920630549614268221658\
953774305986796675834583534552144160976817159702653674747127192075546008311894\
406055007398453939245261709451696074456599525691170199959341548245806146948979\
606329472768691182530656970398148020204768130191951909471587793563982623660579\
981937819400722122432171467341584846170296696616630615730536328848165029707278\
9461631079382928147965190066286556288003722328206900154934689`500.", " ", 
       "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ep", "4"]}], ",", 
   RowBox[{
    RowBox[{
    "0.51654868584231010207623109479866101712502707549957195617660246548886255\
034113855129962943855504634808977094213929618391566730746679302655496936542330\
835873128851077087541795490591287329224725566889887419330562196280630492240563\
804143411079614153584295622123404535221373557489078299800162800444231433443743\
486564989813898713763419865797746605860115031320565077949555555013421435651274\
441698599511087364304715567956378396696457401224967422022946579969150194356171\
46263990377448108729174010962317721754983818478581989954125`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
    "2.19758186705419542402329387083015602588962238109798636447987891668798853\
357613765061950402969124055924690374725883792209622567937162266171392727506159\
415269537698253684447978182064205906425147614452434225594915330858114543627568\
131498578003612822128783924249756153536903542958945279589262849413632251162956\
109923450029252210347508571223638425125215961909539224239162312915240960052930\
946793535149816163926457306708978383530841920089953501308568193993933202129924\
19324002504207723782487481862737739579912678021003769005985`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.45161623774784090308551143066486680054434830149198566732758489810250180\
463714314955610630346066918269581065920180453569892440419487232629779927536631\
220054348121943803986139532394506818384485420039484851814718258180546808669629\
421364181590322888646979173803153617961736519974618021215525533657007378929778\
140509201360186578391820022683260423919864504161945204030698015556566639836189\
527355438405547001384076147649692841096086517303626566641422703303876542658553\
82250668673864977685407782781124050350540407903927304196768`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
    "0.08034733590343940478120134244122334134923661975945591323331765934615765\
813931346320328758743616685526914437337770702476235701160271579898250750468327\
207176026272604649713263706493772685679559983182424714810376136426694684490819\
009260364157233148394826032907399923485278704458955780199389910524420469506717\
234332670628483872899390016826742532247473667415551716894635948662801416410983\
608400668776994082364903098055503720751386817452591054783984956308483209344650\
1281154484575972990850989157178310864838008843208678876649`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
    "0.44538442836226288754385323851261334392734462273542224490149009430665991\
013586780033581295375881667695631634534164718151818066416156445481754590117956\
015955218344108158268336938915497768868348887159159973472641778224626391587682\
980049765269326151849594150428189109681375771348713042391472139876624389222202\
345573104250628810612619392432262761942241661837490744886442848075423494422165\
949522099454742856908577402680432828696136533507009153154714021961528810715117\
52443361657568971208641500440388095843065400751230998699691`500.", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.755853968892263033962824440325101130179121992971936328019675543724787\
223583919069933463059393906138237616802099435646448130489542047942573612248428\
076585085236771185334446069150881124448978112219019555388852231095959909629554\
557797997326056701395772256434992573159282721282513825058283846920429717200818\
970326533820109160319454748482835140039989497477258536963744281181026953447882\
234337767585787948066976754453676325821982129871189271362674464684840877516372\
6406844249869992483875314112459223212493859346561652548551428`500.", "+", 
       RowBox[{
       "11.9105545230555424145287423965433223682110213590701233109901334138679\
691507172412735550425691669449870304671078773636085410382252563480664133825551\
910960709317941852643595761722087206693444611659992289121103312019970085543906\
505585771077415950683769708281908113036643087401811595453747809270167034745555\
959041067937267713607785383848827387934506926392319937297580094865389650057601\
877030138202602197353130946912497778276442782002426340180601712119808103209315\
220012173440514914792415266582161441939493422851084136253807097`500.\
1299295785061", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "7.833530621804326194150704083729880814609403263501413966785122917105446\
195178336327142799099996032600356556642768331318740398170640533763528260375450\
196932953655914000334867751516055374078406411322432997313781912230919366485317\
914093136128473822763484371580413461307911939671210798874960423536176518412643\
750108214222485408058091496959603446502716344610753299999971837753138550157435\
967567013114048511570113059182098594879063823466100001814317069528674592047118\
1869375514099316379118410240163575361745159567218861657846294`500.", "+", 
       RowBox[{
       "79.8189823283980992891755692261111215286214859653363846651595702717613\
842523836916182482810211975958518076900084600495477061590456800118399768601237\
693596608873216386878881021645423721342673839293380910108002033412581845286230\
719195556049550543685256540002864799020480898161802406756313686484045390136053\
500509518760679789402476847058093536658698077979454706945554585215464021066585\
541734027421456437162080065255683601671794472563420690083730793803333566497140\
865473464291265241409348137387094798991993042229070392785457264`500.\
148433509967", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.81400010256115925841949442237570353639902623241355243760174149278\
387641458168638783900900762637345118027395080002225168974687153472993595778363\
469889331225537992827842661980649051660846077622494978625042143239861487669369\
038469609791086989917822633933862648656635972542108120493629731506976023541215\
891532067338694295461298179127925379426016319189535570468064172586195203045323\
869070176570017306592438292188817754404389837571485667151640086141755164098743\
76476542461117898005296174312490430912477441824517957733554416474`500."}], 
     " ", "ep"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.215251931213431439598330267025697546565103036942245965490004392800222\
182459559730849054136437675213730840863208257534024085180294441835687837196520\
757986671883046240739969707092587843326684322081077791544544464791002253171984\
169979731348619912774317740503734946184232531942097807928217877997715222295507\
420180181657511420891875476236317379550538879182039446966441187600447474583936\
250612935842878364700522913409741680408134724630379129047126696885610103010098\
6487135721157937085587890396304727687499555988117839219791264`500.", "+", 
       RowBox[{
       "5.11451348445495233202416408561131694694561314501570799938676842413359\
164841481160679181995946951254841770460103380374707678663114354370577430210161\
427451756329933724776738254164768159618310371389546053238588291096331381762673\
098781109347376219589768031948437681191689715394533061775776748485118248760079\
507726696862735868112656856444538182037457889185184036777258547896312197622591\
878605734223502994347260872124284598389787080326349435908523117675990442094113\
15024934106430103364419093472978195030322194481204029437865`500.\
1501307110652", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "17.18574939123004946476522062241797234006355845102802217254101306730433\
688727895433470717105246911789674974514942771990361763707070588756422168205615\
061011431173984492049198582685208464396550424751961223952005073164244295418927\
990858626937650329765340911216454348598210181181671096065524547757405953839828\
185935101325326638487586776337530735170038329450796299637442668238712642175243\
593506836922959819278752915452656912590028155060768060811467538993114033981144\
20663520430480220482151976492967405743747549621322872983518101`500.\
10251082857013", "-", 
       RowBox[{
       "8.54820391673701895529924124973980099738508120622188578986459809134832\
392557824872745589135889552812909660037198098252762495684698682606756884528923\
237477485501258084834289962322722451773927183297616898838181966326633122325365\
379450243734832205982289896343890179200756189501284952963288203492289581696254\
229785120651321377379074509721666788596037018227477903415760655468238118203101\
416729677093447111863286392777454856113045092412611471247521811535573609384275\
54780040195334333005679363951999627710850360325945807262717689`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "55.62033779239981619166158213775498613222663674910692618359411024626895\
252905656040544042492930111061616823402586013604985702669616489976468325235408\
422305088973298242277598155049918265931156535187324826469900862865115788107262\
249699396035410235144277771974816732169485561671723983539263785272119381288754\
420463737009281931489689690239290872292567348278029571308559271703099635993221\
935743174487376375747900969473143801342098274102942225569458109288910592786851\
11388677735363647930092074278469303971482727698571441057261434`500.\
12743411911885", "+", 
       RowBox[{
       "18.6262438439195535519274350477628944124433479539877053011580596017746\
410073593211249313238275077607806714030776841844326980931441762923232842086920\
494008570115236874452492774716935935414095382855226376346223289450185209506672\
601388440063350841570314257184583839936354988064312144553774314598620138081401\
108232767795862464556258692948405482772428138541875763757901109593194630954339\
767142692336796720282176930304828530638280245982105530368034685987891855201832\
375798506021372234026850293310470777704876673462952640845513349`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "9.053066283048180064514391357737232342243797868631589545266356457339113\
623433094172485567910784264104552993109534989210695702029867567334652596660032\
880790267269763822584244003209193238958845938919556355977051557832453464639628\
220356734656028765048475571507305897159183735510332352399722765375631874698178\
518974041429594178423635014580380257766109368188919271134750389810828626747215\
653678222324659238663333992697344814411753801073322491830136782580435790067371\
8619085964319145338931896280417377955131492634460042253019383`500.\
02099495728834", "+", 
       RowBox[{
       "8.17629336370629943072664296120475756161178962509928915672613288371257\
851218798408572691241141807922893583846560139852697886277432076139014485879192\
290833493793957192218120376324736781998548354000406527217938084854619430017092\
551961480833561705613812013510105823980126462542755040057851619708667434199376\
556981868721564415073201802091375314208701742926933042828236276179938279315663\
412059359751840171103339624114520233969055100977056678612996048281076290312016\
41989638570064501409057210385313522295235729241342671076926483`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "33.10741625681275792928432566839652771717124271042767614661550423683766\
295581312429467891450069436742659954634303689436085347540728334919537451553420\
903355249560365381505780805704384339564797989652732535412382681825382304179241\
840683599922558280673985941848193763763096689584557375692456204463090552457350\
918414540183111545498655065132404388279480518218554993427319427079439243084332\
207082880637265774807690007998172391463739197049973379029357545324872959018590\
95171415373182129086233052259110573914146650179235337568831399`500.", "+", 
       RowBox[{
       "81.5508482783258214697767464778356947193530963737855510546472276025780\
407099376774705765295306446839902914523718382693214097019260563143777261265165\
009295474789615208079939992026450396374617269242011600871578737178760387929734\
983290997532974880448381851259147705021176421258259271922725100723977836334848\
589905918666746788748827205867065562165587027538515634920161066159377120282214\
837462555206394743018777103042014830449946230185893946040936412985834470560708\
637992752256384144533744107044782976529148789670048217198324311`500.\
11738674137797", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "6.1586714909567405056472628688488655672843303968572728952703176728\
896604981753481014049159060680441806357302927855995758341361777213441504131618\
342781270764180735331352434510180058059428675245570577187112729498131673199993\
442849315058607206908495718578842765968431768178972170427312029734905441335119\
749223288010657983205507475619053640194223511227420505131546453371245102206933\
492848976313404909333115718431103396135187970490972307069692041570039128998864\
805944163594252027601623958111823509602420012046625238012946715528`500."}], 
      "+", 
      RowBox[{
      "8.090339204358298130480991206955078633215233702506354252765305153881134\
710535310644011254247470137967513328656223259573355022297159191729999069352910\
041207161014108413912121029408803422981095329766685441939559579629334418468068\
013925525827667613564674611825958490890848116476308998004468707025589346503688\
440180909666102269699994439472190888619626286105318422608700105035030575552220\
210868805378893813359707153235339899117501856278409585136548083003167909134487\
0181261797557263326079823512795209560868923969890049074864624`500.\
05125753510146", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ep", "4"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "9.2504151546755677995537516195022371500799487652946128074599170120\
817651205608469491920104492512614752177242832251326871402197810283079399675367\
306923565157157455929475038369916322715744242500131024372162796765286566838173\
746011145676855276163594686737591935116517394176459308075861516894207922134953\
258145457055178507010786251749719842184321168354444151715290529557448419430002\
608170697893769285155614910246328521102544868851693513791715499153295789070553\
336413728194959232633730177749987936292343705900863949252955352254`500.\
15047913000035"}], "+", 
      RowBox[{
      "0.118892528038045084325258114681986379610849479935158980995336431791129\
532272251251326938973702305307731401276642329745604924150610665506164538060689\
114876942581756981091908123423778777363132008042419749196692213619964817068552\
462446634094454708227566330532870840279436666695193027620839941193705383208466\
373159958856136547372738734059017548786855136940960515914348645169546347223356\
520025887986505110560859211427849544612764789981752968341047817407428883658942\
3318373495245065365499380092516437662593400693364116501874499`500.", " ", 
       "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ep", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.45161623774784090308551143066486680054434830149198566732758489810\
250180463714314955610630346066918269581065920180453569892440419487232629779927\
536631220054348121943803986139532394506818384485420039484851814718258180546808\
669629421364181590322888646979173803153617961736519974618021215525533657007378\
929778140509201360186578391820022683260423919864504161945204030698015556566639\
836189527355438405547001384076147649692841096086517303626566641422703303876542\
65855382250668673864977685407782781124050350540407903927304196768`500."}], 
     " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["ep", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.837588509500956902299883838479067761483275107740636203126856648439533\
238174953714308710571284805694905287931774289995795658059823189820238670802926\
518728581402275452477098368816945988611854350068058723631094243650351807176068\
269981038349075133432389516884398723803990132587820713662160148261954398819342\
221023258399215980664540710449599911372471111087376386588539518771580857261310\
624218049543299784328699832467763507330271084330811106987022675307991971742365\
4035168732447909412588216274956958107995288847608729361175417`500.\
1255067064824", "-", 
       RowBox[{
       "0.99137601481188171338720310040155884157497920846120038230269223670220\
676935506376579157629503536949145232250892037464314598412455516945105697093322\
676106934730126939186104421690980722716581757065099408202785257840050916392164\
252863101961450812666463345567317190356560298381380778109895868655408125297944\
648980102780507171978766752677234041304220379316407719827250889459385631835391\
925664570080624854803108818937447644582770514057454826650629175129713121658378\
88843228658448844104193365428056970721674914774110065404856237`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "10.51700605998560935594290476606830215716262559255700140396145190785100\
387141998818142254734016798804163521904788556810901743760555245237632573645651\
486592287871906979661238305015374128197946671917422748580307972780217057036656\
208389784468694002384887747853263651405362126233771257963847184290395662818533\
055152584063032420894441298820850318603193033118452071427164767848977708720641\
141683774541367072381847613813098146945519034813873505498817960529301177662791\
29185917931284833137060718477422629155854900058340552661912617`500.\
06111634784367", "+", 
       RowBox[{
       "7.50604486266429973198894158573945507901134740924945425960496468236820\
350867645911728959316086433849488948729229957360824724855395083428169742096443\
604870603704001431631071054185615584550664987586934701696216229166170299172311\
791600003946810646257077555179666849381688278306107779453454424063778863895243\
189667018087805339637355529183319095975880604284436587126228771154411951451875\
122083431244021097028809774212224719896782019280279730599889607559019125467776\
8725744664888797335966091092934849506236016283835029042176267`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.1575078638581086508747640205550738911211350780426608427592155022887378\
653565128532082520816036989034398445143641791486189590185151139237258858418469\
818710284487193447874540193427067043092024168071821569799661809505260041916748\
081708989465168954798723583848816882966876093039163145884893517819224942847258\
666747657648331872703351939926877163987881910862870938298807879269190864365453\
729361013340693911211530058497763117888952383166563364756090482370526742822692\
190392034063483350418304391150823984720511025435347755273904`500.", "+", 
      RowBox[{
      "0.857589044731745007038972942025783082589364895117720950765189522599217\
287972044280318828543896258343623967205233491219503091007531298469991656517904\
745507272678934547690149799303949439756505929955825557857565264489160341246701\
001960918602053351944200453362487299050000124632201464298041412380310278619268\
793749382213146596353218983421990190284915570372660188076576143418533045202681\
279726834133868882947520103062118929344779332992720345740051265938107578614898\
9587644057836760367412762883326063748507317925457759110482766`500.\
14331095329953", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["ep", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.980951602199244242678655014658701059877503080797588133404868738673796\
094393111228344320402460180811596327040488719369611826193569416834659157339678\
939047076228095753362945197238560920148941087892891841885182359329295302652300\
235495862868553119703162846972430903899782986630175703641189469999735803044476\
851607009673753787209646141464424351764458341003162081425902128971659130853713\
658646839477365299672590517125705973453063849461367918774669748091709983460114\
9557412530886744218842001101720559075423563536812728015658538`500.", "-", 
       RowBox[{
       "4.50873518328513252229723989282547048509545788284339043541833499182511\
721046436826280982753178468655795952825740355682191806403975399303225174516118\
424620464113345742211131821343190774347432998105723396313076325192873727339028\
698586435011682947845286557915163155301628417691777230795475661207016760157245\
781950965228878946932172397338525106754308244270677107437842251091892300101798\
697639663584749943823734998358146416324849653279180589113446362524716610383178\
2692225544808767525225559578360120210528298033137307269903845`500.\
14047211416914", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "27.96801265721802735833453457454733436145691015716894791976596788701791\
054006135999117898275447529670277146827390359611787780681358848786135190364149\
550240826199640774131925091941123079990830714079156622821438750003965647455965\
664672575994720402694229451988894020791061757399628047208340377606932897288979\
289202388417961828147255432902848197617333624427286397246062594578481696798118\
085719455218251287411144706907278740641424013716274855498909824771862447742674\
71509545523210237283335945820936781088450688887805029227102805`500.\
01537836977144", "-", 
       RowBox[{
       "25.9855668892610999896385387282228847678046958541213229968866305789769\
928189525238693059394646777357683051990473967133655658225188824124258664928118\
791172690572972637052095283366035631589218885010285300166127196776120492231262\
165738434869576957002765117004195278060570947912753535955864171269235235436332\
932666392241007190136852055347215730063457023984483280754631566607819027307867\
810874172517166789953459978168179911163914508137337254930172600598767743820878\
447164838446792136219157955013681960680073918382802066845971794`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.320540640707466012458421568733377185287319056019823379582918658357245\
325309751327812570043235626651688230037863619434395273509955909802705269214022\
294254228262321726124482471326957583246673772458728525272156032118465912210234\
214375930228034791397428923222523856769230347203502771388024365369350133537578\
392601487202515295186629064975895784893723268664117084909162310224443852999479\
075249102150881140642294904097743718166358728943672861237408364671597572625003\
3582520130157433601275864996987956248242978363027584904797864`500.\
0527249839828", "+", 
       RowBox[{
       "0.24175755739697858231611378267672402901013064979435569097289023508836\
122545051868587009204207275956339886325836059541176091086523462346041850646626\
355680346592848728844513563658114269981478496680692659074178521511423678478216\
207188925664375950144230273016968175120595000210490360949542004245476350399495\
104222246763915635057796257506347484926863415763953296435659758368825905912882\
021134521389569663902011704837438840591516817396796913566167568161999718769908\
56132616701078800249604424109316900929154735134908950497141986`500.", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.297409964125310211941715079034687813808419573462823101565425988429951\
058895976033265323556314859385669940048402215705154490152977941532879832026048\
091790278548977069889376571800625157944410334070268826485716083346799607273763\
693343451180947499408338747833594437068153002729285481857995621404500885615642\
207732127648401420906319926897283075316601684645089769870605728488095899429826\
474167384961750468504320448713346736873097420912689484366428565248972650097409\
8924924668766626775465157086599758315586092009017262537967849`500.", "-", 
       RowBox[{
       "3.57788947878957705738662728216861025681318429856343738253145039818384\
394351882383920183870590607115461526962673144200031052261165471820305855248871\
302616704562387948052632569771444586267632500640028553683164194914334225747357\
931756249069269722332949792282121386268679795025526961697511235843419457675720\
208471846744373488577347505343136850784326884438049778043437318956242744746792\
090966612345775570041944046938790131062917252009265541461253706153869184810195\
66192513076409056835060735984580552418946593611017778011968077`500.\
0170042114708", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["ep", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.832073727980929*^9, 3.8320749310605793`*^9, 
  3.832136019765963*^9, 3.832318534044527*^9, 3.8344599001008577`*^9, 
  3.836539029156563*^9, 3.836562977862382*^9, 3.8365653220210876`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6be5f68b-5119-443b-9fb7-75dfdb555eac"]
}, Closed]]
},
WindowSize->{790, 667},
WindowMargins->{{Automatic, 79}, {113, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 443, 9, 31, "Input",ExpressionUUID->"25156e2f-60bc-485b-a4d2-c222f3863119"],
Cell[CellGroupData[{
Cell[1048, 35, 283, 5, 25, "Print",ExpressionUUID->"97d13f9c-7394-45d1-9555-158890a3e1cb"],
Cell[1334, 42, 307, 6, 25, "Print",ExpressionUUID->"84c2878f-6b5d-408f-8b06-7a46eae7c501"],
Cell[1644, 50, 320, 6, 25, "Print",ExpressionUUID->"c88373c3-007c-40b3-9c89-2c2eff6db2f1"]
}, Open  ]]
}, Open  ]],
Cell[1991, 60, 702, 20, 63, "Input",ExpressionUUID->"8cd0c1fc-5ef6-40bc-981c-34c888322f9d"],
Cell[CellGroupData[{
Cell[2718, 84, 2299, 54, 400, "Input",ExpressionUUID->"4d3d6423-1cb4-4891-8261-e3e459192408"],
Cell[CellGroupData[{
Cell[5042, 142, 397, 10, 25, "Print",ExpressionUUID->"a0429db1-daf4-4611-ad5e-7eebfc9c59bf"],
Cell[5442, 154, 553, 14, 25, "Print",ExpressionUUID->"710ae74a-68b2-4428-8af4-6723f6ee5f59"],
Cell[5998, 170, 575, 16, 25, "Print",ExpressionUUID->"0ab43e3b-4265-4878-84b5-0aff5223f346"],
Cell[6576, 188, 561, 12, 25, "Print",ExpressionUUID->"d3e20377-7025-4342-a150-9dc18f66dad0"],
Cell[7140, 202, 561, 12, 25, "Print",ExpressionUUID->"fb9bf0c0-30bf-4771-8abe-6f452257f744"],
Cell[7704, 216, 561, 12, 25, "Print",ExpressionUUID->"74ab029d-2ab1-455b-88ce-27c2e16aaae9"],
Cell[8268, 230, 561, 12, 25, "Print",ExpressionUUID->"4cd49d94-2300-4e87-a7b2-569b8d21ce94"],
Cell[8832, 244, 559, 12, 25, "Print",ExpressionUUID->"bf3c8f28-32af-49d6-b535-97bd6db1a002"],
Cell[9394, 258, 561, 12, 25, "Print",ExpressionUUID->"94422511-34c9-448a-b7f0-9be5bc920449"],
Cell[9958, 272, 559, 12, 25, "Print",ExpressionUUID->"9e50b3e6-48ed-4480-acc3-dcf5b15acb4a"],
Cell[10520, 286, 559, 12, 25, "Print",ExpressionUUID->"2f857e50-ecf8-4112-8d47-26a66d47ce25"],
Cell[11082, 300, 559, 12, 25, "Print",ExpressionUUID->"28be01cd-6344-4abd-be5b-e292d5d31335"],
Cell[11644, 314, 559, 12, 25, "Print",ExpressionUUID->"cac2d6ba-616a-44a3-af64-0642fe8f5e4c"],
Cell[12206, 328, 559, 12, 25, "Print",ExpressionUUID->"e0466288-3976-441e-b3b0-ed3b37586a96"],
Cell[12768, 342, 561, 12, 25, "Print",ExpressionUUID->"07a281d0-bc71-4348-afe5-cba1f2968fc2"],
Cell[13332, 356, 460, 11, 25, "Print",ExpressionUUID->"dc57843a-dc18-4095-9a53-9645ed0cc373"],
Cell[13795, 369, 419, 10, 25, "Print",ExpressionUUID->"7251ee9b-952d-43df-acbb-8c03d936f033"],
Cell[14217, 381, 405, 10, 25, "Print",ExpressionUUID->"5f289046-ba71-495f-b0ba-6e6772ec247a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14671, 397, 375, 8, 51, "Input",ExpressionUUID->"9fbd288c-599b-47d1-8b7f-7e6ddc2701c2"],
Cell[15049, 407, 10132, 309, 541, "Output",ExpressionUUID->"d308d71a-7a56-483d-9595-31e9a11e6ffa"]
}, Closed]],
Cell[25196, 719, 505, 13, 74, "Input",ExpressionUUID->"8ca1962b-2f8a-4c1c-b356-94f5316a9785"],
Cell[CellGroupData[{
Cell[25726, 736, 374, 9, 31, "Input",ExpressionUUID->"30ce99a1-d4ed-4637-81d0-03bdde8e4474"],
Cell[26103, 747, 14711, 421, 864, "Output",ExpressionUUID->"2f4a2690-5280-494c-b89a-244232c9fc4a"]
}, Closed]],
Cell[CellGroupData[{
Cell[40851, 1173, 570, 14, 76, "Input",ExpressionUUID->"3d1a4d25-0503-4a13-83bd-9bdd35096dbc"],
Cell[CellGroupData[{
Cell[41446, 1191, 477, 10, 25, "Print",ExpressionUUID->"e9651036-1596-4bd7-91b7-a5de5711b860"],
Cell[41926, 1203, 1099, 31, 25, "Print",ExpressionUUID->"29ba6f44-c9d6-40dc-8cf2-c688409124cc"],
Cell[43028, 1236, 514, 13, 25, "Print",ExpressionUUID->"d04c8524-5585-4501-a194-ee3525b1f54f"],
Cell[43545, 1251, 52415, 1483, 1030, "Print",ExpressionUUID->"c2b99d40-e4df-4a66-81bf-8af3bfa107c9"]
}, Open  ]],
Cell[95975, 2737, 77863, 1917, 6710, "Output",ExpressionUUID->"f69818c8-fd31-4155-bf00-b21226300544"]
}, Closed]],
Cell[173853, 4657, 323, 6, 27, "Input",ExpressionUUID->"31a1a855-0452-430c-b6d5-2f7756258042"],
Cell[CellGroupData[{
Cell[174201, 4667, 520, 14, 72, "Input",ExpressionUUID->"b3ff1835-7e6e-4939-8824-67e2b587bce1"],
Cell[CellGroupData[{
Cell[174746, 4685, 1076, 24, 48, "Print",ExpressionUUID->"1960502b-305b-4512-b345-f3a4cd3a57b4"],
Cell[175825, 4711, 493, 12, 25, "Print",ExpressionUUID->"c625fda3-84f6-49b9-a4c0-0dc5b0954b99"],
Cell[176321, 4725, 497, 12, 25, "Print",ExpressionUUID->"ec1d4f7a-679b-4267-ab9c-f717370ac9d9"],
Cell[176821, 4739, 651, 16, 25, "Print",ExpressionUUID->"4322b93e-fdf2-4a2b-b354-1043771a118e"],
Cell[177475, 4757, 874, 18, 48, "Print",ExpressionUUID->"948f38cd-1d41-403d-b6a0-6e8ce67d01d8"],
Cell[178352, 4777, 894, 18, 48, "Print",ExpressionUUID->"925a4a81-d2a2-40d8-adeb-513542dc7259"],
Cell[179249, 4797, 443, 10, 25, "Print",ExpressionUUID->"866a13e5-b5d7-4dbc-881e-b1c596460b02"],
Cell[179695, 4809, 500, 11, 25, "Print",ExpressionUUID->"27d18167-2384-461d-a3c1-4915a0c305c2"],
Cell[180198, 4822, 1323, 31, 42, "Print",ExpressionUUID->"b5d2dc32-61b3-4b41-89b0-9cdac9acb34d"],
Cell[181524, 4855, 478, 10, 25, "Print",ExpressionUUID->"b87bf5a0-ff12-4031-9435-65774a2479b7"],
Cell[182005, 4867, 1100, 31, 25, "Print",ExpressionUUID->"0d4dc9b2-807a-48c7-9fc3-864ba5ab15ee"],
Cell[183108, 4900, 553, 13, 25, "Print",ExpressionUUID->"6e1e83c1-f41d-41ac-971c-77158406b764"],
Cell[183664, 4915, 769, 17, 25, "Print",ExpressionUUID->"ffa3e34b-8c43-40a3-ac1a-6d10a9771ed5"],
Cell[184436, 4934, 537, 13, 25, "Print",ExpressionUUID->"89f70b6d-4fbb-4425-8a52-959e29e76d11"],
Cell[184976, 4949, 549, 12, 25, "Print",ExpressionUUID->"cbc362b1-da4b-4c1b-9d4b-be4ec6459411"],
Cell[185528, 4963, 565, 13, 27, "Print",ExpressionUUID->"0a075237-b293-4222-b2da-afedafa6d8f6"],
Cell[186096, 4978, 548, 12, 25, "Print",ExpressionUUID->"5c7ca3d5-153e-4a44-97bb-0fd3f1239c05"],
Cell[186647, 4992, 563, 13, 27, "Print",ExpressionUUID->"93f9baee-e4e8-47a7-8907-0c6bdfa97628"],
Cell[187213, 5007, 551, 12, 25, "Print",ExpressionUUID->"ad5d738b-8481-47b2-8334-24ade686cf11"],
Cell[187767, 5021, 563, 13, 27, "Print",ExpressionUUID->"f80537bd-02d9-4713-af8a-9278c8fb489a"],
Cell[188333, 5036, 549, 12, 25, "Print",ExpressionUUID->"521baf00-75dd-4755-a3f4-45dc9a0a5f7d"],
Cell[188885, 5050, 565, 13, 27, "Print",ExpressionUUID->"4f9d6a41-e085-4686-b4eb-f614efbf7d97"],
Cell[189453, 5065, 549, 12, 25, "Print",ExpressionUUID->"80e5d257-ba80-4d62-a4cb-14a23d7d4b3a"],
Cell[190005, 5079, 563, 13, 27, "Print",ExpressionUUID->"bcdd8b4c-e72f-47c7-9b60-4035dde2d536"],
Cell[190571, 5094, 551, 12, 25, "Print",ExpressionUUID->"058330c4-7c43-41cf-98f5-75768333a040"],
Cell[191125, 5108, 565, 13, 27, "Print",ExpressionUUID->"c4843148-0865-4535-b093-ad8f015d3c8f"],
Cell[191693, 5123, 551, 12, 25, "Print",ExpressionUUID->"d72c7843-5066-4d34-a0e9-a08f72511de6"],
Cell[192247, 5137, 567, 13, 27, "Print",ExpressionUUID->"ce14108d-445e-4dce-a844-3b790351b9a8"],
Cell[192817, 5152, 551, 12, 25, "Print",ExpressionUUID->"993ec32e-d90f-4c53-8763-29df7e096c11"],
Cell[193371, 5166, 569, 13, 27, "Print",ExpressionUUID->"efe4f9b6-1909-4c62-94e3-742ac0d0f883"],
Cell[193943, 5181, 551, 12, 25, "Print",ExpressionUUID->"94c0ff88-01a7-41c8-903d-14e6389c8fb6"],
Cell[194497, 5195, 567, 13, 27, "Print",ExpressionUUID->"a22ebf68-1a7f-4965-b1c8-87fb87ee2f43"],
Cell[195067, 5210, 551, 12, 25, "Print",ExpressionUUID->"f16cae36-e6a7-464b-9696-5aff323a83db"],
Cell[195621, 5224, 563, 13, 27, "Print",ExpressionUUID->"77db74f2-ddaf-4042-ae26-fe2f0d91f35a"],
Cell[196187, 5239, 551, 12, 25, "Print",ExpressionUUID->"118147bd-1d32-493e-9c4d-597ff89739c7"],
Cell[196741, 5253, 563, 13, 27, "Print",ExpressionUUID->"bf5e5cd2-9665-43ba-a6ec-4fd16d915153"],
Cell[197307, 5268, 551, 12, 25, "Print",ExpressionUUID->"fdbf2a12-a3e2-49d9-9f80-d10ecf9d54da"],
Cell[197861, 5282, 565, 13, 27, "Print",ExpressionUUID->"34db840f-7abf-4785-8e43-3ceb25e115c1"],
Cell[198429, 5297, 551, 12, 25, "Print",ExpressionUUID->"7ebf7d66-08a1-4194-a4be-724e276f5ae6"],
Cell[198983, 5311, 569, 13, 27, "Print",ExpressionUUID->"f5bf433f-8453-4e9a-862d-79eb0be94975"],
Cell[199555, 5326, 551, 12, 25, "Print",ExpressionUUID->"5a1ac436-50b4-42c7-adf4-32c4443a5a57"],
Cell[200109, 5340, 562, 12, 27, "Print",ExpressionUUID->"d4ac7bb1-ce46-420f-b2d3-695e5769bd27"],
Cell[200674, 5354, 520, 11, 25, "Print",ExpressionUUID->"2fee3e6f-e646-4227-a7fb-afbf36c7fc0c"],
Cell[201197, 5367, 562, 12, 25, "Print",ExpressionUUID->"c3315a14-73e3-4ec4-bb53-31ef497f4c36"],
Cell[201762, 5381, 562, 12, 25, "Print",ExpressionUUID->"a70aaf9b-fd46-4511-ba0f-9f5bf2c4b901"],
Cell[202327, 5395, 562, 12, 25, "Print",ExpressionUUID->"d2b2e4c7-b69f-438e-993d-aac12988116e"],
Cell[202892, 5409, 562, 12, 25, "Print",ExpressionUUID->"7350c1d8-a2b5-4a4c-b12a-e909f64ad315"],
Cell[203457, 5423, 562, 12, 25, "Print",ExpressionUUID->"b3d42285-f0ce-42d3-ad0d-e47c706723ee"],
Cell[204022, 5437, 493, 11, 25, "Print",ExpressionUUID->"6dbd42e0-c8eb-4411-9474-d6568c123fee"],
Cell[204518, 5450, 564, 13, 25, "Print",ExpressionUUID->"ce7c04b3-0667-4752-8101-a3225811dca3"],
Cell[205085, 5465, 525, 12, 27, "Print",ExpressionUUID->"22628c39-20c0-4b4c-991c-a767cc6fa1ef"],
Cell[205613, 5479, 500, 11, 27, "Print",ExpressionUUID->"ce542819-fa1c-4a41-bbd5-c33314bf2f68"],
Cell[206116, 5492, 1493, 34, 64, "Print",ExpressionUUID->"2acc12b9-4dcd-4c5d-bd6d-8b6117238c1c"],
Cell[207612, 5528, 554, 13, 25, "Print",ExpressionUUID->"72051c97-329b-4ad6-9bed-96abd41eeceb"],
Cell[208169, 5543, 747, 15, 25, "Print",ExpressionUUID->"3dff3067-da18-4068-b1cf-0f4f6dcc20ee"],
Cell[208919, 5560, 537, 13, 25, "Print",ExpressionUUID->"3f431c45-c2ee-4308-a8a5-9a4600dcd535"],
Cell[209459, 5575, 553, 12, 25, "Print",ExpressionUUID->"835c2e7c-9d5b-48fc-a3b4-880427ef94ea"],
Cell[210015, 5589, 563, 13, 27, "Print",ExpressionUUID->"72f96ef6-ab89-48bd-92d3-b1a9b245977d"],
Cell[210581, 5604, 551, 12, 25, "Print",ExpressionUUID->"5bffd0be-6f81-4720-96be-b2f6db38e433"],
Cell[211135, 5618, 565, 13, 27, "Print",ExpressionUUID->"2ad33515-ba9c-4ea2-80c2-c8651af52e54"],
Cell[211703, 5633, 551, 12, 25, "Print",ExpressionUUID->"168fc794-ec33-4e3d-a44b-33af97c66e34"],
Cell[212257, 5647, 557, 12, 27, "Print",ExpressionUUID->"8f49e312-fc02-48ff-8efa-527db152d49d"],
Cell[212817, 5661, 551, 12, 25, "Print",ExpressionUUID->"32cbfedf-669e-43d8-a2b7-d000a0527a2d"],
Cell[213371, 5675, 563, 13, 27, "Print",ExpressionUUID->"7d0ff1f2-418f-40e5-8a3b-4076bc8ce3a6"],
Cell[213937, 5690, 553, 12, 25, "Print",ExpressionUUID->"613a003c-2576-427f-8176-478810302c07"],
Cell[214493, 5704, 563, 13, 27, "Print",ExpressionUUID->"cab310fb-cad9-4fe2-bea6-fe3c91f7a17d"],
Cell[215059, 5719, 551, 12, 25, "Print",ExpressionUUID->"fbae67c8-0252-4bd8-b1f7-b0f528a67b2c"],
Cell[215613, 5733, 565, 13, 27, "Print",ExpressionUUID->"f45286be-73e8-4dc5-b0cf-d7226dfc9e8a"],
Cell[216181, 5748, 553, 12, 25, "Print",ExpressionUUID->"aa59a2d5-09ce-4c56-9da3-49dcc2e0ad51"],
Cell[216737, 5762, 562, 12, 27, "Print",ExpressionUUID->"ebbebbe3-de8d-49b1-935a-fcb6655624c3"],
Cell[217302, 5776, 551, 12, 25, "Print",ExpressionUUID->"9ea78159-20aa-427b-a09f-cb83e1317663"],
Cell[217856, 5790, 562, 12, 27, "Print",ExpressionUUID->"18d324bf-d038-4b87-8c77-f32a330797aa"],
Cell[218421, 5804, 518, 11, 25, "Print",ExpressionUUID->"589e2eff-839e-459e-97ad-9f001989a51d"],
Cell[218942, 5817, 562, 12, 25, "Print",ExpressionUUID->"d8dd0c49-410c-4133-b9ac-d782529154ae"],
Cell[219507, 5831, 562, 12, 25, "Print",ExpressionUUID->"defe2844-7b8b-4f17-967b-97097b46f2b9"],
Cell[220072, 5845, 562, 12, 25, "Print",ExpressionUUID->"1b72e176-d4e8-4054-a8f0-189bc2ac7c59"],
Cell[220637, 5859, 562, 12, 25, "Print",ExpressionUUID->"94e8d529-31b7-449b-b3e9-ab20aef66e60"],
Cell[221202, 5873, 562, 12, 25, "Print",ExpressionUUID->"e0fb169e-ac26-4770-9e2b-fe1af8edc6f8"],
Cell[221767, 5887, 493, 11, 25, "Print",ExpressionUUID->"743e976b-9d6b-4758-a719-d67c709e491d"],
Cell[222263, 5900, 560, 13, 25, "Print",ExpressionUUID->"b132bd7b-4682-485b-a939-00cbc60c5875"],
Cell[222826, 5915, 535, 13, 27, "Print",ExpressionUUID->"334b0c78-8f60-410f-9fe8-b0ec82fad95c"],
Cell[223364, 5930, 505, 12, 27, "Print",ExpressionUUID->"d1147066-2a28-423b-a274-f30ecfaa52f3"],
Cell[223872, 5944, 1497, 36, 64, "Print",ExpressionUUID->"92d3cb69-2adb-4806-b37a-70dda63b76a8"],
Cell[225372, 5982, 556, 13, 25, "Print",ExpressionUUID->"03a54b66-974a-4193-84ec-633f6c3afcc2"],
Cell[225931, 5997, 745, 15, 25, "Print",ExpressionUUID->"e242220e-ec05-4cb1-a201-bfe54f43933f"],
Cell[226679, 6014, 539, 13, 25, "Print",ExpressionUUID->"112bbcc5-35a4-4ce0-ad54-22ec1bec2c15"],
Cell[227221, 6029, 551, 12, 25, "Print",ExpressionUUID->"287e8959-bc15-4f58-be7d-f024a1fa2a48"],
Cell[227775, 6043, 567, 13, 27, "Print",ExpressionUUID->"1f367849-93f2-4135-87bc-5f0f614e6159"],
Cell[228345, 6058, 551, 12, 25, "Print",ExpressionUUID->"ba4db762-ba01-45b3-9697-9ac5585a5619"],
Cell[228899, 6072, 569, 13, 27, "Print",ExpressionUUID->"c0411ea1-536b-448e-b1e1-ef4dc2608d4d"],
Cell[229471, 6087, 553, 12, 25, "Print",ExpressionUUID->"283a80cf-a24c-415f-a33d-c44200c71cc6"],
Cell[230027, 6101, 567, 13, 27, "Print",ExpressionUUID->"17a448ee-02a2-495b-bc65-5e1d06359fed"],
Cell[230597, 6116, 553, 12, 25, "Print",ExpressionUUID->"a6d5c1f5-882e-4452-aa08-edd91bc193bc"],
Cell[231153, 6130, 567, 13, 27, "Print",ExpressionUUID->"c9c785af-c989-4b7a-ab96-315426fa13ba"],
Cell[231723, 6145, 551, 12, 25, "Print",ExpressionUUID->"f93df493-7277-4c1f-a043-a5899f94a219"],
Cell[232277, 6159, 569, 13, 27, "Print",ExpressionUUID->"635f21c1-64e1-4a23-b591-4c36c2d8de45"],
Cell[232849, 6174, 518, 11, 25, "Print",ExpressionUUID->"782235ea-dd42-49a3-af82-bec1653a1074"],
Cell[233370, 6187, 562, 12, 25, "Print",ExpressionUUID->"83e95bb8-8697-4961-86a5-230d3aec1696"],
Cell[233935, 6201, 562, 12, 25, "Print",ExpressionUUID->"4a807ec4-bc58-4040-b832-9cc515bb5fa9"],
Cell[234500, 6215, 562, 12, 25, "Print",ExpressionUUID->"6e0b5080-9340-462e-a199-cbcbacfaee0c"],
Cell[235065, 6229, 562, 12, 25, "Print",ExpressionUUID->"e1bc898a-7e02-4220-822d-15b148d18a5f"],
Cell[235630, 6243, 562, 12, 25, "Print",ExpressionUUID->"c1f69e65-f317-471d-86ee-8bee0e02d3c9"],
Cell[236195, 6257, 488, 11, 25, "Print",ExpressionUUID->"19931439-84d0-4be3-9799-e605f7901ec1"],
Cell[236686, 6270, 560, 13, 25, "Print",ExpressionUUID->"051a87d2-17e4-4351-9086-2819ca52524f"],
Cell[237249, 6285, 529, 12, 27, "Print",ExpressionUUID->"2aba5e93-9c69-455d-ae52-e7466b430d2e"],
Cell[237781, 6299, 510, 12, 27, "Print",ExpressionUUID->"64bcc04f-7a26-4b67-9723-8ea753f4f320"],
Cell[238294, 6313, 1500, 36, 64, "Print",ExpressionUUID->"f964f034-7140-478d-8e73-927c36d92bf3"],
Cell[239797, 6351, 554, 13, 25, "Print",ExpressionUUID->"7c7d480c-b4f0-44f0-8fa5-e5cb6d896308"],
Cell[240354, 6366, 743, 15, 25, "Print",ExpressionUUID->"c2d16f2e-0d70-4f10-9d02-67ce95dc37c7"],
Cell[241100, 6383, 537, 13, 25, "Print",ExpressionUUID->"afa8daf4-22bf-4dd3-87a0-3b9823a03bc3"],
Cell[241640, 6398, 553, 12, 25, "Print",ExpressionUUID->"84e0e28b-d95b-4656-884f-2150bd89e75b"],
Cell[242196, 6412, 564, 12, 27, "Print",ExpressionUUID->"50db0b3e-26d3-4994-b0ea-f8a96759b1cf"],
Cell[242763, 6426, 520, 11, 25, "Print",ExpressionUUID->"f0dd3509-d7bf-48b4-8f54-68fcffc06d2e"],
Cell[243286, 6439, 562, 12, 25, "Print",ExpressionUUID->"78553a76-e3af-4cd3-bc24-c23f616957dd"],
Cell[243851, 6453, 564, 12, 25, "Print",ExpressionUUID->"6212fe77-26aa-4640-a05a-eed8e5302548"],
Cell[244418, 6467, 562, 12, 25, "Print",ExpressionUUID->"7fa8afd7-6379-4f25-b625-d8c05d0e2037"],
Cell[244983, 6481, 562, 12, 25, "Print",ExpressionUUID->"7f547f2d-0131-4a2f-a23d-c6db61a1e832"],
Cell[245548, 6495, 564, 12, 25, "Print",ExpressionUUID->"0b6bc425-b74f-4fc8-9dca-52cb02b07ffa"],
Cell[246115, 6509, 489, 11, 25, "Print",ExpressionUUID->"ce013c34-c35d-444e-9bf1-ef51394f718d"],
Cell[246607, 6522, 560, 13, 25, "Print",ExpressionUUID->"13794753-5afc-4470-b915-3a4b89606097"],
Cell[247170, 6537, 529, 12, 27, "Print",ExpressionUUID->"3bed2d06-4c31-4269-8151-bfaa02b0269a"],
Cell[247702, 6551, 510, 12, 27, "Print",ExpressionUUID->"3e1eeaa8-8e67-4fd7-8d81-d7e5bd5b4fd1"],
Cell[248215, 6565, 1488, 36, 64, "Print",ExpressionUUID->"f285c1ef-9b94-4ad3-b83c-0917e47edf94"],
Cell[249706, 6603, 554, 13, 25, "Print",ExpressionUUID->"9c16e9c1-f3e4-484a-b14d-5287a009bcd1"],
Cell[250263, 6618, 741, 15, 25, "Print",ExpressionUUID->"830c0bd1-46d4-45ed-ac06-f8b99ec9ec7a"],
Cell[251007, 6635, 537, 13, 25, "Print",ExpressionUUID->"c26b8f0a-2fdc-4879-a182-3b08c944ffc8"],
Cell[251547, 6650, 551, 12, 25, "Print",ExpressionUUID->"2d898981-d382-49d2-946d-1b115034389c"],
Cell[252101, 6664, 562, 12, 27, "Print",ExpressionUUID->"f0a5ff13-c54b-42d4-ad96-1a879f5aea10"],
Cell[252666, 6678, 520, 11, 25, "Print",ExpressionUUID->"1cba0245-c830-48d1-a85a-f73b355ac252"],
Cell[253189, 6691, 562, 12, 25, "Print",ExpressionUUID->"b61d0f4d-03b7-45db-bb70-0511b3b0275e"],
Cell[253754, 6705, 564, 12, 25, "Print",ExpressionUUID->"835c7c6d-f3a9-4aba-a053-652e5493d009"],
Cell[254321, 6719, 562, 12, 25, "Print",ExpressionUUID->"ab3b0761-96f8-469b-be81-2a5fc70497f3"],
Cell[254886, 6733, 562, 12, 25, "Print",ExpressionUUID->"d8f662dc-4bb8-44e9-9cac-d2c07d83755c"],
Cell[255451, 6747, 561, 12, 25, "Print",ExpressionUUID->"836553ce-d08c-4265-8164-9d00e8ed5e26"],
Cell[256015, 6761, 486, 11, 25, "Print",ExpressionUUID->"e8007908-25f8-48a4-8588-e65ba5cb9c29"],
Cell[256504, 6774, 560, 13, 25, "Print",ExpressionUUID->"81441a5b-d79b-4a84-b6d8-8bf6744afc23"],
Cell[257067, 6789, 535, 13, 27, "Print",ExpressionUUID->"c9092515-f1b6-442b-85bf-0fbf62ca9d73"],
Cell[257605, 6804, 510, 12, 27, "Print",ExpressionUUID->"e73e53d9-2b62-40a4-987f-11cf1311158b"],
Cell[258118, 6818, 1497, 36, 64, "Print",ExpressionUUID->"5f34ee4c-f72b-4bd0-9953-9d2a17705a4e"],
Cell[259618, 6856, 554, 13, 25, "Print",ExpressionUUID->"293027aa-0aac-4451-9a5d-3a6580e47acc"],
Cell[260175, 6871, 738, 15, 25, "Print",ExpressionUUID->"b8014ec7-c226-4082-af5b-22fb5e0d679e"],
Cell[260916, 6888, 537, 13, 25, "Print",ExpressionUUID->"853306a6-f40d-4eba-9111-5d728e2e4131"],
Cell[261456, 6903, 551, 12, 25, "Print",ExpressionUUID->"a82de9b2-5fee-4edc-84fd-d70b1b130548"],
Cell[262010, 6917, 565, 13, 27, "Print",ExpressionUUID->"7681d4f4-d558-4857-8e1c-c5bbda73edab"],
Cell[262578, 6932, 520, 11, 25, "Print",ExpressionUUID->"02908171-160b-4ddc-84b8-fa2ac92cd604"],
Cell[263101, 6945, 562, 12, 25, "Print",ExpressionUUID->"13ab47c6-0932-437a-8853-38ca39d25c46"],
Cell[263666, 6959, 562, 12, 25, "Print",ExpressionUUID->"28ef6651-1c50-4237-95ba-62cd84c47d79"],
Cell[264231, 6973, 562, 12, 25, "Print",ExpressionUUID->"a752e124-e050-4c48-98f3-567ee8016dbe"],
Cell[264796, 6987, 562, 12, 25, "Print",ExpressionUUID->"e3ed6947-6ebf-4656-a397-ab442db91715"],
Cell[265361, 7001, 562, 12, 25, "Print",ExpressionUUID->"5cb3fafc-89ff-4a05-ba9e-f53e9b90dc6f"],
Cell[265926, 7015, 484, 11, 25, "Print",ExpressionUUID->"79d11a57-021d-4a89-8f7c-c3bb5b6dbf94"],
Cell[266413, 7028, 562, 13, 25, "Print",ExpressionUUID->"90b0c489-1d1a-4d2e-95ce-dd31bc1ae5b6"],
Cell[266978, 7043, 527, 12, 27, "Print",ExpressionUUID->"8d312f12-234d-4407-a100-2cb5b47ac854"],
Cell[267508, 7057, 503, 11, 27, "Print",ExpressionUUID->"5efa5136-1930-4789-bdcb-f2296da52f86"],
Cell[268014, 7070, 1500, 36, 64, "Print",ExpressionUUID->"41426cb8-c67d-40f6-86c9-1a68f8d304f5"],
Cell[269517, 7108, 556, 13, 25, "Print",ExpressionUUID->"68b16d83-b6dc-440a-9fbe-494605d698b6"],
Cell[270076, 7123, 737, 15, 25, "Print",ExpressionUUID->"686b0d3d-e110-40c2-bb3a-b09c632cdbe4"],
Cell[270816, 7140, 539, 13, 25, "Print",ExpressionUUID->"e1919556-1008-45ef-b345-30596cd3353d"],
Cell[271358, 7155, 551, 12, 25, "Print",ExpressionUUID->"1bf27dc4-dd6e-4d6e-b8ad-69d337a98301"],
Cell[271912, 7169, 571, 13, 27, "Print",ExpressionUUID->"c5a9270b-d3a0-42b4-bfac-85a5f950842a"],
Cell[272486, 7184, 518, 11, 25, "Print",ExpressionUUID->"c80267c9-cd37-4770-bdfc-0495bc29cc9f"],
Cell[273007, 7197, 564, 12, 25, "Print",ExpressionUUID->"fddae32e-14bb-4edd-97f3-8a25453d79a1"],
Cell[273574, 7211, 562, 12, 25, "Print",ExpressionUUID->"2e162bab-81cf-47f2-b50e-2490bf1921a6"],
Cell[274139, 7225, 562, 12, 25, "Print",ExpressionUUID->"9e78a82b-0ca0-4753-8553-57b0f297ac3a"],
Cell[274704, 7239, 562, 12, 25, "Print",ExpressionUUID->"90c31497-62a0-4b7e-955e-e6477f4529d4"],
Cell[275269, 7253, 564, 12, 25, "Print",ExpressionUUID->"c81549ef-4385-476c-af6e-69f2dbcb850d"],
Cell[275836, 7267, 453, 11, 25, "Print",ExpressionUUID->"cd64ea2b-b991-4dd7-b194-9f4abd740044"],
Cell[276292, 7280, 560, 13, 25, "Print",ExpressionUUID->"00a6d35e-4d03-4334-b1dd-39d3455c2fd8"],
Cell[276855, 7295, 527, 12, 27, "Print",ExpressionUUID->"e3327643-25d2-4d32-b8a8-82ce40b0cabb"],
Cell[277385, 7309, 504, 12, 27, "Print",ExpressionUUID->"a3b3f365-2404-49e4-8aab-98bda81160a3"],
Cell[277892, 7323, 646, 15, 25, "Print",ExpressionUUID->"c91a14d9-a20f-44be-bc44-eeeec6d00dd6"]
}, Open  ]],
Cell[278553, 7341, 101785, 1658, 26715, "Output",ExpressionUUID->"478a866b-a0ba-4b21-be25-c958f823714f"]
}, Closed]],
Cell[380353, 9002, 274, 6, 27, "Input",ExpressionUUID->"9cc6b920-ea3e-4115-88f5-7a65caea7da7"],
Cell[CellGroupData[{
Cell[380652, 9012, 198, 3, 31, "Input",ExpressionUUID->"590c3399-84af-434b-a6af-7d45b812abd6"],
Cell[380853, 9017, 195, 2, 35, "Output",ExpressionUUID->"2807f2ef-f46d-4d3e-8cca-517bf4692f70"]
}, Open  ]],
Cell[381063, 9022, 689, 19, 31, "Input",ExpressionUUID->"ad930ea4-da66-415e-a9f5-448715756c36"],
Cell[CellGroupData[{
Cell[381777, 9045, 436, 10, 31, "Input",ExpressionUUID->"9207ac73-9f32-49a6-8b2b-a2ee62b39e7c"],
Cell[382216, 9057, 96438, 1571, 26086, "Output",ExpressionUUID->"6be5f68b-5119-443b-9fb7-75dfdb555eac"]
}, Closed]]
}
]
*)



==> anc/DiffExp/bspl2.m <==
{1 + (Pi^2*\[Epsilon]^2)/6 + (7*Pi^4*\[Epsilon]^4)/360 - 
  (2*\[Epsilon]^3*Zeta[3])/3, 0, 0, 0, 0, -1/4 - (5*Pi^2*\[Epsilon]^2)/24 - 
  (101*Pi^4*\[Epsilon]^4)/480 - (11*\[Epsilon]^3*Zeta[3])/6, 0, 0, 
 -(Pi^2*\[Epsilon]^2)/12 + (\[Epsilon]^4*(13*Pi^4 - 180*Pi^2*Log[2]^2 - 
     90*Log[2]^4 - 2160*PolyLog[4, 1/2]))/180 + 
  (\[Epsilon]^3*(2*Pi^2*Log[2] - 7*Zeta[3]))/4, 0, 0, 0, 0, 0, 0, 0, 0, 
 (\[Epsilon]^4*(7*Pi^4 - 40*Pi^2*Log[2]^2 - 20*Log[2]^4 - 
     480*PolyLog[4, 1/2]))/20 + (\[Epsilon]^3*(2*Pi^2*Log[2] - 3*Zeta[3]))/2, 
 (-1 + (Pi^4*\[Epsilon]^4)/30 + (8*\[Epsilon]^3*Zeta[3])/3)/(-s)^\[Epsilon], 
 0, 0, (1/4 - (Pi^2*\[Epsilon]^2)/24 - (67*Pi^4*\[Epsilon]^4)/480 - 
    (14*\[Epsilon]^3*Zeta[3])/3)/(-s)^(2*\[Epsilon]) + 
  (-1/2 + (Pi^4*\[Epsilon]^4)/60 + (4*\[Epsilon]^3*Zeta[3])/3)/
   (-s)^\[Epsilon], (Pi^2*\[Epsilon]^2 + 2*Pi^2*\[Epsilon]^3*Log[2] + 
   2*Pi^2*\[Epsilon]^4*(Pi^2 + Log[2]^2))/(-s)^(2*\[Epsilon]), 0, 
 (-(Pi^2*\[Epsilon]^2) - 2*Pi^2*\[Epsilon]^3*Log[2] - 
   (Pi^2*\[Epsilon]^4*(Pi^2 + 4*Log[2]^2))/2)/(-s)^\[Epsilon], 0, 0, 0, 0, 0, 
 0, 0, 0, 0, ((Pi^2*\[Epsilon]^2)/2 + Pi^2*\[Epsilon]^3*Log[2] + 
    Pi^2*\[Epsilon]^4*(Pi^2 + Log[2]^2))/(-s)^(2*\[Epsilon]) + 
  (-(Pi^2*\[Epsilon]^2)/2 - Pi^2*\[Epsilon]^3*Log[2] - 
    (Pi^2*\[Epsilon]^4*(Pi^2 + 4*Log[2]^2))/4)/(-s)^\[Epsilon], 0, 
 ((Pi^2*\[Epsilon]^2)/2 + Pi^2*\[Epsilon]^3*Log[2] + 
    Pi^2*\[Epsilon]^4*(Pi^2 + Log[2]^2))/(-s)^(2*\[Epsilon]) + 
  (-(Pi^2*\[Epsilon]^2)/2 - Pi^2*\[Epsilon]^3*Log[2] - 
    (Pi^2*\[Epsilon]^4*(Pi^2 + 4*Log[2]^2))/4)/(-s)^\[Epsilon], 0, 0, 0, 0, 
 0, 0}


==> anc/DiffExp/matrices-pl2/dm2_1.m <==
{{-2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), (-2*(2*m2 + s))/(m2*(4*m2 - s)), 
  (3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 0, 0, 
  (-2*(2*m2 + t))/(m2*(4*m2 - t)), (3*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 0, (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 
  (-4*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), (-4*(3*m2 - s))/(m2*(4*m2 - s)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 0, 0, 0, 
  (2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), (-4*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 
  (-4*(3*m2 - t))/(m2*(4*m2 - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), (-2*(2*m2 - s))/(m2*(4*m2 - s)), 0, 
  0, 0, 0, 0, (12*s)/(m2*(4*m2 - s)), -((4*m2 + s)/(m2*(4*m2 - s))), 
  (-6*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (-4*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), (-4*(3*m2 - s))/(m2*(4*m2 - s)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  (-2*(2*m2 - t))/(m2*(4*m2 - t)), 0, 0, 0, (12*t)/(m2*(4*m2 - t)), 0, 0, 
  -((4*m2 + t)/(m2*(4*m2 - t))), (-6*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-4*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 
  Sqrt[-t]/(m2*Sqrt[4*m2 - t]), (-4*(3*m2 - t))/(m2*(4*m2 - t)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (Sqrt[-s]*Sqrt[-s - t])/(4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - s - t]), 
  0, (Sqrt[-s - t]*Sqrt[-t])/(4*m2*Sqrt[4*m2 - t]*Sqrt[4*m2 - s - t]), 0, 0, 
  (Sqrt[-s]*Sqrt[-s - t])/(4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - s - t]), 
  (Sqrt[-s - t]*Sqrt[-t])/(4*m2*Sqrt[4*m2 - t]*Sqrt[4*m2 - s - t]), 0, 0, 
  -(Sqrt[-s]*Sqrt[-s - t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - s - t]), 0, 
  -(Sqrt[-s - t]*Sqrt[-t])/(2*m2*Sqrt[4*m2 - t]*Sqrt[4*m2 - s - t]), 
  (-6*(2*m2 - s - t))/(m2*(4*m2 - s - t)), 
  -((Sqrt[-s - t]*Sqrt[-t])/(m2*Sqrt[4*m2 - t]*Sqrt[4*m2 - s - t])), 0, 
  -((Sqrt[-s]*Sqrt[-s - t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - s - t])), 
  (2*Sqrt[-s - t])/(m2*Sqrt[4*m2 - s - t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), -(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 
  (2*m2 - s - t)/(m2*(4*m2 - s - t)), Sqrt[-t]/(4*m2*Sqrt[4*m2 - t]), 
  Sqrt[-t]/(m2*Sqrt[4*m2 - t]), (3*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 
  (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, (3*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  Sqrt[-t]/(2*m2*Sqrt[4*m2 - t]), 0, (3*Sqrt[-s - t]*Sqrt[-t])/
   (m2*Sqrt[4*m2 - t]*Sqrt[4*m2 - s - t]), 
  (-2*(24*m2^2 - 10*m2*s - 10*m2*t + s*t + t^2))/
   (m2*(4*m2 - t)*(4*m2 - s - t)), (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 
  (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 
  (-8*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, (-4*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  (-4*(4*m2^2*s - m2*s^2 + 4*m2^2*t - 8*m2*s*t + s^2*t - m2*t^2 + s*t^2))/
   (m2*(4*m2 - s)*(4*m2 - t)*(4*m2 - s - t)), 
  (-4*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*m2 - s - t)/(m2*(4*m2 - s - t)), Sqrt[-s]/(4*m2*Sqrt[4*m2 - s]), 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, (3*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, 
  (3*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (3*Sqrt[-s]*Sqrt[-s - t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - s - t]), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), (2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  (-2*(24*m2^2 - 10*m2*s + s^2 - 10*m2*t + s*t))/
   (m2*(4*m2 - s)*(4*m2 - s - t)), (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(8*m2 - 3*s - 3*t)/(4*m2*(4*m2 - s - t)), Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 
  -m2^(-1), Sqrt[-t]/(2*m2*Sqrt[4*m2 - t]), -m2^(-1), 
  (8*m2 - 3*s - 3*t)/(m2*(4*m2 - s - t)), (3*Sqrt[-s])/(2*m2*Sqrt[4*m2 - s]), 
  (3*Sqrt[-t])/(2*m2*Sqrt[4*m2 - t]), -16/(4*m2 - s - t), 2/(4*m2 - s - t), 
  0, 2/(4*m2 - s - t), 0, (-6*Sqrt[-s - t])/(m2*Sqrt[4*m2 - s - t]), 
  (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), -((s + t)/(m2*(4*m2 - s - t))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), -4/(4*m2 - s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((8*m2 - s)/(m2*(4*m2 - s))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/(2*m2), 0, 0, 0, Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 
  -Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (4*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 0, 0, 0, 
  s/(m2*(4*m2 - s)), m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 
  -((8*m2 - 3*s)/(m2*(4*m2 - s))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 
  (-2*(2*m2 - s))/(m2*(4*m2 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (6*s)/(m2*(4*m2 - s)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 
  -(s/(m2*(4*m2 - s))), (-3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), -((8*m2 - 3*s)/(m2*(4*m2 - s))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 
  0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/(2*m2), 0, 0, 0, -Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 
  (-2*(2*m2 - s))/(m2*(4*m2 - s)), -Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (-3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 
  0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), (-2*(2*m2 - s))/(m2*(4*m2 - s)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 0, 0, 
  0, (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 
  (2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 4/(4*m2 - s - t), 0, 0, 0, 0, 0, 
  -((48*m2^2 - 24*m2*s + 3*s^2 - 16*m2*t + 3*s*t)/
    (m2*(4*m2 - s)*(4*m2 - s - t))), (2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 
  -(Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, 0, (-6*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 
  0, 0, 0, 0, (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 
  (-3*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  (-2*(32*m2^3 - 16*m2^2*s + 2*m2*s^2 - 6*m2*s*t + s^2*t - 2*m2*t^2 + s*t^2))/
   (m2*(4*m2 - s)*(4*m2 - t)*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), -2/(4*m2 - s - t), 0, 
  -(32*m2^2 - 12*m2*s + s^2 - 12*m2*t + s*t)/(2*m2*(4*m2 - s)*
    (4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*m2*s - 3*s^2 - 4*m2*t - 3*s*t)/(2*m2*(4*m2 - s)*(4*m2 - s - t)), 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (32*m2^3 - 12*m2^2*s + m2*s^2 - 12*m2^2*t + 9*m2*s*t - 
    s^2*t - s*t^2)/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*
    (4*m2 - s - t)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-8*s)/((4*m2 - t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 
  (4*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), (2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (2*(8*m2^2 + 2*m2*s - 6*m2*t + s*t + t^2))/
   (m2*(4*m2 - t)*(4*m2 - s - t)), 
  -((Sqrt[-s]*Sqrt[-t]*(-24*m2^2 + 3*m2*s + 19*m2*t - 3*s*t - 3*t^2))/
    (m2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t))), 0, 0, 0, 
  0, 0, 0}, {(Sqrt[-s]*(m2 - 3*t))/(2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]), 0, 0, 
  (Sqrt[-s]*Sqrt[-t]*(-24*m2^2 + 3*m2*s + 19*m2*t - 3*s*t - 3*t^2))/
   (2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  (-3*Sqrt[-s]*(m2 - 3*t))/(2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]), 
  (3*Sqrt[-s]*(m2 - 3*t))/(m2*Sqrt[4*m2^3 - s*(m2 - t)^2]), 0, 
  (-3*Sqrt[-s]*Sqrt[-t]*(-24*m2^2 + 3*m2*s + 19*m2*t - 3*s*t - 3*t^2))/
   (2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[-s]*(m2 - 3*t))/(m2*Sqrt[4*m2^3 - s*(m2 - t)^2])), 
  -((8*m2^3 - 2*m2^2*s - 6*m2*s*t + s^2*t + s*t^2)/
    (m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t))), 
  (-2*(8*m2^3 - 2*m2^2*s - 6*m2*s*t + s^2*t + s*t^2))/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 
  -(32*m2^3 - 12*m2^2*s + m2*s^2 - 12*m2^2*t + 9*m2*s*t - s^2*t - s*t^2)/
   (2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*(32*m2^3 - 12*m2^2*s + m2*s^2 - 12*m2^2*t + 9*m2*s*t - 
     s^2*t - s*t^2))/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*
    (4*m2 - s - t)), (Sqrt[-s]*Sqrt[-t]*(-24*m2^2 + 3*m2*s + 19*m2*t - 
     3*s*t - 3*t^2))/(2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), -(16*m2 - 5*s - 5*t)/(2*m2*(4*m2 - s - t)), 0, 0, 0, 0, 
  0, 0}, {-Sqrt[-t]/(2*m2*Sqrt[4*m2 - t]), (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 
  Sqrt[-t]/(m2*Sqrt[4*m2 - t]), (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  -(Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, (4*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 
  -(Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), -(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 0, 0, 0, 0, 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 0, 0, 0, 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, 0, -(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), -(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 0, 0, 0, 0, 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 
  -(Sqrt[-s]*Sqrt[-t]*(-24*m2^2 + 3*m2*s + 19*m2*t - 3*s*t - 3*t^2))/
   (2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  -((16*m2^2 - 8*m2*s - 8*m2*t + s*t + t^2)/(m2*(4*m2 - t)*(4*m2 - s - t))), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), 0, 0, 0, 0}, {0, 2/(4*m2 - s - t), 0, 
  -(Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, 0, 0, (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (4*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, m2^(-1), 0, 
  (-3*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (3*Sqrt[-s]*Sqrt[-s - t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - s - t]), (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, -8/(4*m2 - s - t), 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 0, 2/(4*m2 - s - t), 0, 0, 
  0, -Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, -Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 
  0, 0, 0, -(32*m2^2 - 12*m2*s + s^2 - 12*m2*t + s*t)/
   (2*m2*(4*m2 - s)*(4*m2 - s - t)), 0, 
  (32*m2^3 - 12*m2^2*s + m2*s^2 - 12*m2^2*t + 9*m2*s*t - s^2*t - s*t^2)/
   (2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 
  (-2*(2*m2 - s))/(m2*(4*m2 - s)), 0, 0, 0, 0}, 
 {-(Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(2*m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), Sqrt[-t]/(m2*Sqrt[4*m2 - t]), 0, 0, 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  -(Sqrt[-t]/(m2*Sqrt[4*m2 - t])), 0, (4*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), 0, -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
    (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t))), 0, 0, 0, 
  (-2*s)/(m2*(4*m2 - s)), 0, (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 
  (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, 0, 0, 
  (2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), (-4*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 0, 0, 
  (-8*s)/((4*m2 - t)*(-4*m2 + s + t)), 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, 
  0, (2*(8*m2^2*s - 2*m2*s^2 - 8*m2^2*t + 8*m2*s*t - s^2*t + 2*m2*t^2 - 
     s*t^2))/(m2*(4*m2 - s)*(4*m2 - t)*(4*m2 - s - t)), 
  (2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 0, (2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t))}, 
 {0, (-2*(4*m2 - s - 2*t))/((4*m2 - s)*(4*m2 - s - t)), 0, 0, 0, 0, 
  (2*(4*m2 - s - 2*t))/((4*m2 - s)*(4*m2 - s - t)), 0, 0, 
  -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), -4/(4*m2 - s - t), 0, 0, 0, 0, 
  (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), (8*(4*m2 - s - 2*t))/
   ((4*m2 - s)*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 
  (-4*(4*m2 - s - 2*t))/((4*m2 - s)*(4*m2 - s - t)), 0, 
  (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, (8*(4*m2 - s - 2*t))/
   ((4*m2 - s)*(4*m2 - s - t)), 0, -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 
  -4/(4*m2 - s - t), 0, 0, 4/(4*m2 - s - t), 0, 
  (-2*(8*m2^3 - 2*m2^2*s - 6*m2*s*t + s^2*t + s*t^2))/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 
  -8/(4*m2 - s - t), (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  (-2*(16*m2^2 - 8*m2*s + s^2 - 6*m2*t + s*t))/
   (m2*(4*m2 - s)*(4*m2 - s - t)), 0, (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s])}, 
 {0, Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, 0, 0, 
  Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, 0, (5*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  0, 0, 0, 0, (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, 0, -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 
  Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 0, (-3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  4/(4*m2 - s - t), (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 4/(4*m2 - s - t), 
  (-8*t)/((4*m2 - s)*(4*m2 - s - t)), -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 
  (3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/
   (m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*(4*m2 - s - t)), 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 0, 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 
  (s + t)/(m2*(4*m2 - s - t)), -8/(4*m2 - s - t)}, 
 {0, Sqrt[-s]/(m2*Sqrt[4*m2 - s]), 1/(2*m2), Sqrt[-t]/(2*m2*Sqrt[4*m2 - t]), 
  0, 0, -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), (3*Sqrt[-t])/(2*m2*Sqrt[4*m2 - t]), 
  0, 0, (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 
  (-3*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), (-6*Sqrt[-s - t])/
   (m2*Sqrt[4*m2 - s - t]), (-2*Sqrt[-t])/(m2*Sqrt[4*m2 - t]), 
  (Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), (-4*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 0, 0, 
  Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, 
  Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 0, (-3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  2/(4*m2 - s - t), (2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  (4*t)/((4*m2 - s)*(4*m2 - s - t)), (-4*t)/((4*m2 - s)*(4*m2 - s - t)), 
  -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), (3*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  (-2*Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
    (4*m2 - s - t)), -Sqrt[-s]/(2*m2*Sqrt[4*m2 - s]), 0, 
  (Sqrt[-s]*(m2 - 3*t))/(2*m2*Sqrt[4*m2^3 - s*(m2 - t)^2]), 0, 
  (-2*Sqrt[-s])/(m2*Sqrt[4*m2 - s]), 
  -((Sqrt[-s]*(8*m2 - s - t)*Sqrt[-t])/(m2*Sqrt[4*m2 - s]*Sqrt[4*m2 - t]*
     (4*m2 - s - t))), -(Sqrt[-s]/(m2*Sqrt[4*m2 - s])), 0, 
  -((8*m2 - s - t)/(m2*(4*m2 - s - t)))}}


==> anc/DiffExp/matrices-pl2/ds_1.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[4*m2 - s]*Sqrt[-s])), (-4*(m2 - s))/((4*m2 - s)*s), 
  3/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -2/(Sqrt[4*m2 - s]*Sqrt[-s]), s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 0, 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  -4/(Sqrt[4*m2 - s]*Sqrt[-s]), (2*(-2*m2 + s))/(s*(-4*m2 + s)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -2/(Sqrt[4*m2 - s]*Sqrt[-s]), (2*(2*m2 - s))/((4*m2 - s)*s), 0, 0, 0, 0, 
  0, -12/(4*m2 - s), -((4*m2 - 3*s)/((4*m2 - s)*s)), 
  -6/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -4/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), (2*(-2*m2 + s))/(s*(-4*m2 + s)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*m2 - 2*s - t)/(4*Sqrt[4*m2 - s]*Sqrt[-s]*Sqrt[-s - t]*
    Sqrt[4*m2 - s - t]), 0, (Sqrt[4*m2 - t]*Sqrt[-t])/
   (4*s*Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 0, 0, 
  (4*m2 - 2*s - t)/(4*Sqrt[4*m2 - s]*Sqrt[-s]*Sqrt[-s - t]*
    Sqrt[4*m2 - s - t]), (Sqrt[4*m2 - t]*Sqrt[-t])/
   (4*s*Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 0, 0, 
  -(4*m2 - 2*s - t)/(2*Sqrt[4*m2 - s]*Sqrt[-s]*Sqrt[-s - t]*
    Sqrt[4*m2 - s - t]), 0, -(Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*s*Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 
  (2*(-6*m2*s + 3*s^2 + 4*m2*t + 2*s*t - t^2))/(s*(s + t)*(-4*m2 + s + t)), 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(s*Sqrt[-s - t]*Sqrt[4*m2 - s - t])), 0, 
  -((4*m2 - 2*s - t)/(Sqrt[4*m2 - s]*Sqrt[-s]*Sqrt[-s - t]*
     Sqrt[4*m2 - s - t])), 2/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (Sqrt[4*m2 - t]*Sqrt[-t])/(4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  -(-4*m2 + 2*s + t)/(2*s*(-4*m2 + s + t)), 0, 0, 
  (3*Sqrt[4*m2 - t]*Sqrt[-t])/(4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, 0, (3*Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*
    (4*m2 - s - t)), 0, 0, (3*Sqrt[4*m2 - t]*Sqrt[-t])/
   (s*Sqrt[-s - t]*Sqrt[4*m2 - s - t]), (2*(-4*m2 + 2*s + t))/
   (s*(-4*m2 + s + t)), 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, (-2*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 
  (-8*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  (Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  (Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 
  -4/(Sqrt[4*m2 - s]*Sqrt[-s]), (-2*(8*m2^2 - 6*m2*s + s^2 - 2*m2*t + 2*s*t))/
   (s*(-4*m2 + s)*(-4*m2 + s + t)), 0, (-2*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(2*(4*m2 - s - t)), 
  1/(4*Sqrt[4*m2 - s]*Sqrt[-s]), (Sqrt[4*m2 - t]*Sqrt[-t])/
   (4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  (3*Sqrt[4*m2 - t]*Sqrt[-t])/(4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  (3*Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  (3*(4*m2 - 2*s - t))/(Sqrt[4*m2 - s]*Sqrt[-s]*Sqrt[-s - t]*
    Sqrt[4*m2 - s - t]), -((Sqrt[4*m2 - t]*Sqrt[-t])/
    (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  (-2*(8*m2^2 - 6*m2*s + s^2 - 2*m2*t + 2*s*t))/
   ((4*m2 - s)*s*(4*m2 - s - t)), -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-4*m2 + 2*s + t)/(4*s*(-4*m2 + s + t)), 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 
  1/(2*s), 0, 1/(2*s), -((-4*m2 + 2*s + t)/(s*(-4*m2 + s + t))), 
  3/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, (-2*(4*m2 + s - t))/(s*(-4*m2 + s + t)), 
  -1/(2*(4*m2 - s - t)), 0, (4*m2 - t)/(2*s*(-4*m2 + s + t)), 0, 
  -6/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 0, (Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  -((-4*m2 + 2*s + t)/(s*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), (-2*(2*m2 - s))/((4*m2 - s)*s), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (4*m2 - s)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(2*s), 0, 0, -2/s, 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 
  -1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 4/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 0, 0, 0, 
  -((8*m2 - s)/((4*m2 - s)*s)), -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  -(4*m2 - s)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, (-4*m2)/((4*m2 - s)*s), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -6/(4*m2 - s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, -((8*m2 - 3*s)/((4*m2 - s)*s)), 
  -3/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  -(4*m2 - s)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 
  -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -1/(2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*s), 0, 0, 0, -1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), (-4*m2)/((4*m2 - s)*s), 
  -1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -3/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, 
  -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  (-4*m2)/((4*m2 - s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 0, 0, 0, 
  -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, (2*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), -(4*m2 - s - t)^(-1), 0, 0, 0, 0, 0, 
  -(t/((4*m2 - s)*(4*m2 - s - t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), -(Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 
  (-6*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, (Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 
  -(t/((4*m2 - s)*(4*m2 - s - t))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, (Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, (Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 1/(2*(4*m2 - s - t)), 0, 
  -(-16*m2^2 + 4*m2*s + 4*m2*t + s*t)/(2*s*(-4*m2 + s)*(-4*m2 + s + t)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-48*m2^2 + 12*m2*s + 12*m2*t + s*t)/
   (2*s*(-4*m2 + s)*(-4*m2 + s + t)), (Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  -(16*m2^3 - 4*m2^2*s - 4*m2^2*t + 3*m2*s*t - s*t^2)/
   (2*Sqrt[4*m2 - s]*s*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, -2/(4*m2 - s - t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 
  (2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  (2*(4*m2 - t))/(s*(-4*m2 + s + t)), 
  -(((3*m2 - t)*Sqrt[4*m2 - t]*Sqrt[-t])/
    (Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 
  0}, {(m2 - t)/(2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]), 0, 0, 
  ((3*m2 - t)*Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(-4*m2 + s + t)), 
  (-3*(m2 - t))/(2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]), 
  (3*(m2 - t))/(Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]), 0, 
  (-3*(3*m2 - t)*Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((m2 - t)/(Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2])), 
  (4*m2^2 - m2*s - 8*m2*t + s*t + 2*t^2)/(2*Sqrt[4*m2 - s]*
    Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 
  (4*m2^2 - m2*s - 8*m2*t + s*t + 2*t^2)/(Sqrt[4*m2 - s]*
    Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 
  (16*m2^3 - 4*m2^2*s - 4*m2^2*t + 3*m2*s*t - s*t^2)/
   (2*Sqrt[4*m2 - s]*s*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*(16*m2^3 - 4*m2^2*s - 4*m2^2*t + 3*m2*s*t - s*t^2))/
   (2*Sqrt[4*m2 - s]*s*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 
  ((3*m2 - t)*Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(-4*m2 + s + t)), 
  (4*m2 - t)/(2*s*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0}, 
 {0, (Sqrt[4*m2 - t]*Sqrt[-t])/(4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, 0, 0, -(Sqrt[4*m2 - t]*Sqrt[-t])/(4*Sqrt[4*m2 - s]*Sqrt[-s]*
    (4*m2 - s - t)), 0, 0, 0, -(Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  0, 0, 0, 0, 0, (Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*
    (4*m2 - s - t)), 0, 0, 0, 0, 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  0, 0, 0, 0, (Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*
    (4*m2 - s - t)), 0, -((3*m2 - t)*Sqrt[4*m2 - t]*Sqrt[-t])/
   (2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]*(-4*m2 + s + t)), 
  (4*m2 - t)/(s*(-4*m2 + s + t)), 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  0, 0, 0}, {0, -1/(2*(4*m2 - s - t)), 0, -(Sqrt[4*m2 - t]*Sqrt[-t])/
   (4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 
  (Sqrt[4*m2 - t]*Sqrt[-t])/(4*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 
  -s^(-1), 0, (-3*Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*
    (4*m2 - s - t)), (3*(4*m2 - 2*s - t))/(Sqrt[4*m2 - s]*Sqrt[-s]*
    Sqrt[-s - t]*Sqrt[4*m2 - s - t]), (Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 2/(4*m2 - s - t), 
  -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 0, 0, -1/(2*(4*m2 - s - t)), 0, 0, 
  0, -1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, -1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  0, 0, -(-16*m2^2 + 4*m2*s + 4*m2*t + s*t)/(2*s*(-4*m2 + s)*
    (-4*m2 + s + t)), 0, -(16*m2^3 - 4*m2^2*s - 4*m2^2*t + 3*m2*s*t - s*t^2)/
   (2*Sqrt[4*m2 - s]*s*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 
  (-4*m2)/((4*m2 - s)*s), 0, 0, 0, 0}, 
 {-(Sqrt[4*m2 - t]*Sqrt[-t])/(2*Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, 0, (Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  (-2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  0, (4*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  (Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  0, 0, 2/(4*m2 - s), 0, (-2*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 0, 
  (-2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 0, 
  (-2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  (2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 0, 0, 
  -2/(4*m2 - s - t), 0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 
  (-2*(8*m2^2 - 2*m2*s - 2*m2*t + s*t))/((4*m2 - s)*s*(4*m2 - s - t)), 0, 0, 
  (2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))}, 
 {0, (4*m2 - s - 2*t)/(2*(4*m2 - s)*(4*m2 - s - t)), 0, 0, 0, 0, 
  -(4*m2 - s - 2*t)/(2*(4*m2 - s)*(4*m2 - s - t)), 0, 0, 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), (4*m2 - s - t)^(-1), 0, 0, 0, 0, 0, 
  (-2*(4*m2 - s - 2*t))/((4*m2 - s)*(4*m2 - s - t)), 0, 0, 0, 0, 0, 0, 
  (4*m2 - s - 2*t)/((4*m2 - s)*(4*m2 - s - t)), 0, 
  2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, (-2*(4*m2 - s - 2*t))/
   ((4*m2 - s)*(4*m2 - s - t)), 0, -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 
  (4*m2 - s - t)^(-1), 0, 0, -(4*m2 - s - t)^(-1), 0, 
  (4*m2^2 - m2*s - 8*m2*t + s*t + 2*t^2)/(Sqrt[4*m2 - s]*
    Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)), 0, 2/(4*m2 - s - t), 0, 
  -((16*m2^2 - 8*m2*s + s^2 - 4*m2*t + 2*s*t)/((4*m2 - s)*s*(4*m2 - s - t))), 
  0, -2/(Sqrt[4*m2 - s]*Sqrt[-s])}, {0, 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  0, 0, 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 0, 5/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  0, 0, 0, 0, (Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*
    (4*m2 - s - t)), -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  1/(Sqrt[4*m2 - s]*Sqrt[-s]), 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 1/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  -3/(Sqrt[4*m2 - s]*Sqrt[-s]), -(4*m2 - s - t)^(-1), 
  2/(Sqrt[4*m2 - s]*Sqrt[-s]), -(4*m2 - s - t)^(-1), 
  (2*t)/((4*m2 - s)*(4*m2 - s - t)), -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 
  3/(Sqrt[4*m2 - s]*Sqrt[-s]), (-2*Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  0, 0, -2/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  -((Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), (4*m2 - t)/(s*(-4*m2 + s + t)), 
  2/(4*m2 - s - t)}, {0, 1/(Sqrt[4*m2 - s]*Sqrt[-s]), -1/(2*s), 0, 0, 0, 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 0, 0, 0, 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  -6/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 0, (Sqrt[4*m2 - t]*Sqrt[-t])/
   (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), -4/(Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  0, 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, 
  1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 0, -3/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  -1/(2*(4*m2 - s - t)), 2/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  -(t/((4*m2 - s)*(4*m2 - s - t))), t/((4*m2 - s)*(4*m2 - s - t)), 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 3/(Sqrt[4*m2 - s]*Sqrt[-s]), 
  (-2*Sqrt[4*m2 - t]*Sqrt[-t])/(Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t)), 
  -1/(2*Sqrt[4*m2 - s]*Sqrt[-s]), 0, 
  (m2 - t)/(2*Sqrt[-s]*Sqrt[4*m2^3 - s*(m2 - t)^2]), 0, 
  -2/(Sqrt[4*m2 - s]*Sqrt[-s]), -((Sqrt[4*m2 - t]*Sqrt[-t])/
    (Sqrt[4*m2 - s]*Sqrt[-s]*(4*m2 - s - t))), 
  -(1/(Sqrt[4*m2 - s]*Sqrt[-s])), 0, 
  -((-4*m2 + 2*s + t)/(s*(-4*m2 + s + t)))}}


==> anc/DiffExp/matrices-pl2/dt_1.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 0, 0, (-4*(m2 - t))/((4*m2 - t)*t), 
  3/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -2/(Sqrt[4*m2 - t]*Sqrt[-t]), t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 0, 0, 0, 2/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  -4/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, (2*(-2*m2 + t))/(t*(-4*m2 + t)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -2/(Sqrt[4*m2 - t]*Sqrt[-t]), (2*(2*m2 - t))/((4*m2 - t)*t), 0, 0, 
  0, -12/(4*m2 - t), 0, 0, -((4*m2 - 3*t)/((4*m2 - t)*t)), 
  -6/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -4/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 
  1/(Sqrt[4*m2 - t]*Sqrt[-t]), (2*(-2*m2 + t))/(t*(-4*m2 + t)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*t), 0, 
  (4*m2 - s - 2*t)/(4*Sqrt[4*m2 - t]*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*
    Sqrt[-t]), 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/
   (4*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*t), (4*m2 - s - 2*t)/
   (4*Sqrt[4*m2 - t]*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*Sqrt[-t]), 0, 0, 
  -(Sqrt[4*m2 - s]*Sqrt[-s])/(2*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*t), 0, 
  -(4*m2 - s - 2*t)/(2*Sqrt[4*m2 - t]*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*
    Sqrt[-t]), (2*(4*m2*s - s^2 - 6*m2*t + 2*s*t + 3*t^2))/
   (t*(s + t)*(-4*m2 + s + t)), 
  -((4*m2 - s - 2*t)/(Sqrt[4*m2 - t]*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*
     Sqrt[-t])), 0, -((Sqrt[4*m2 - s]*Sqrt[-s])/
    (Sqrt[-s - t]*Sqrt[4*m2 - s - t]*t)), 
  2/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  -(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 1/(2*(4*m2 - s - t)), 
  1/(4*Sqrt[4*m2 - t]*Sqrt[-t]), 1/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  (3*Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, (3*Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 1/(2*Sqrt[4*m2 - t]*Sqrt[-t]), 
  0, (3*(4*m2 - s - 2*t))/(Sqrt[4*m2 - t]*Sqrt[-s - t]*Sqrt[4*m2 - s - t]*
    Sqrt[-t]), (-2*(8*m2^2 - 2*m2*s - 6*m2*t + 2*s*t + t^2))/
   ((4*m2 - t)*(4*m2 - s - t)*t), 0, 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 
  -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[4*m2 - s]*Sqrt[-s])/(2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, (-2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  (-8*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  0, (-2*(8*m2^2 - 2*m2*s - 6*m2*t + 2*s*t + t^2))/
   (t*(-4*m2 + t)*(-4*m2 + s + t)), -4/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  (-2*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(-4*m2 + s + 2*t)/(2*t*(-4*m2 + s + t)), 0, 
  (Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  0, (3*Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  0, 0, 0, 0, (3*Sqrt[4*m2 - s]*Sqrt[-s])/(2*Sqrt[4*m2 - t]*(4*m2 - s - t)*
    Sqrt[-t]), (3*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]*
    t), -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*
     Sqrt[-t])), 2/(Sqrt[4*m2 - t]*Sqrt[-t]), (2*(-4*m2 + s + 2*t))/
   (t*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-(-4*m2 + s + 2*t)/(4*t*(-4*m2 + s + t)), 0, 
  1/(2*t), 1/(2*Sqrt[4*m2 - t]*Sqrt[-t]), 1/(2*t), 
  -((-4*m2 + s + 2*t)/(t*(-4*m2 + s + t))), 0, 3/(2*Sqrt[4*m2 - t]*Sqrt[-t]), 
  (-2*(4*m2 - s + t))/(t*(-4*m2 + s + t)), -(4*m2 - s)/(2*(4*m2 - s - t)*t), 
  0, -1/(2*(4*m2 - s - t)), 0, -6/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]), 
  -2/(Sqrt[4*m2 - t]*Sqrt[-t]), (Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  -((-4*m2 + s + 2*t)/(t*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((4*m2 - s)/((4*m2 - s - t)*t)), 0, 0, 0, 0, 0, 
  (-4*m2 + s + 2*t)/(t*(-4*m2 + s + t)), 2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 0, 
  (-6*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  0, (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  0, 0, 0, 0, 0, 0, 0, -(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 0, 0, 0, 0, 
  (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  0, 0, 0, 0, -3/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  -((16*m2^2 - 4*m2*s - 16*m2*t + 4*s*t + 3*t^2)/
    (t*(-4*m2 + t)*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/(2*Sqrt[4*m2 - t]*(4*m2 - s - t)*
    Sqrt[-t]), 0, 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (4*m2 - s)/(2*(4*m2 - s - t)*t), 0, 
  (-4*m2 + s + 2*t)/(2*t*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(-4*m2 + s + 2*t)/(2*t*(-4*m2 + s + t)), (Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  -(Sqrt[4*m2 - s]*(4*m2^2 - m2*s - 2*m2*t + s*t))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)*t), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*s)/((4*m2 - t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 
  4/(Sqrt[4*m2 - t]*Sqrt[-t]), (-2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 
  (2*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  (-2*(8*m2^2 - 2*m2*s - 6*m2*t + 2*s*t + t^2))/((4*m2 - t)*(4*m2 - s - t)*
    t), -((Sqrt[-s]*(-12*m2^2 + 3*m2*s + 12*m2*t - 3*s*t - 2*t^2))/
    (Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 0, 
  0, 0, 0, 0, 0}, {Sqrt[-s]/Sqrt[4*m2^3 - s*(m2 - t)^2], 0, 0, 
  (Sqrt[-s]*(-12*m2^2 + 3*m2*s + 12*m2*t - 3*s*t - 2*t^2))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  (-3*Sqrt[-s])/Sqrt[4*m2^3 - s*(m2 - t)^2], 
  (6*Sqrt[-s])/Sqrt[4*m2^3 - s*(m2 - t)^2], 0, 
  (-3*Sqrt[-s]*(-12*m2^2 + 3*m2*s + 12*m2*t - 3*s*t - 2*t^2))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Sqrt[-s])/
   Sqrt[4*m2^3 - s*(m2 - t)^2], (Sqrt[4*m2 - s]*(4*m2^2 - m2*s - s*t))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)*t), 
  (Sqrt[4*m2 - s]*(4*m2^2 - m2*s - s*t))/(Sqrt[4*m2^3 - s*(m2 - t)^2]*
    (4*m2 - s - t)*t), (Sqrt[4*m2 - s]*(4*m2^2 - m2*s - 2*m2*t + s*t))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)*t), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*Sqrt[4*m2 - s]*(4*m2^2 - m2*s - 2*m2*t + s*t))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)*t), 
  (Sqrt[-s]*(-12*m2^2 + 3*m2*s + 12*m2*t - 3*s*t - 2*t^2))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  (4*m2 - s - 2*t)/(2*(4*m2 - s - t)*t), 0, 0, 0, 0, 0, 0}, 
 {-1/(2*Sqrt[4*m2 - t]*Sqrt[-t]), (Sqrt[4*m2 - s]*Sqrt[-s])/
   (4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  1/(Sqrt[4*m2 - t]*Sqrt[-t]), -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  -(Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  4/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, -(Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  -(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 0, 0, 0, 0, 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 
  -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 0, 
  -(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 
  -(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 0, 0, 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/
   (2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  -(Sqrt[-s]*(-12*m2^2 + 3*m2*s + 12*m2*t - 3*s*t - 2*t^2))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  s/((4*m2 - t)*(-4*m2 + s + t)), 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 0, 
  0, 0, 0}, {0, -(4*m2 - s)/(2*(4*m2 - s - t)*t), 0, 
  -(Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/(4*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  0, 0, 0, 0, (-3*Sqrt[4*m2 - s]*Sqrt[-s])/(2*Sqrt[4*m2 - t]*(4*m2 - s - t)*
    Sqrt[-t]), (3*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]*
    t), (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  0, (2*(4*m2 - s))/((4*m2 - s - t)*t), 0, 0, 0, 0, 0, 0, 
  -(4*m2 - s)/(2*(4*m2 - s - t)*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*m2 - s - 2*t)/(2*(4*m2 - s - t)*t), 0, 
  -(Sqrt[4*m2 - s]*(4*m2^2 - m2*s - 2*m2*t + s*t))/
   (2*Sqrt[4*m2^3 - s*(m2 - t)^2]*(4*m2 - s - t)*t), 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[4*m2 - s]*Sqrt[-s])/(2*Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  1/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), (-2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), -(1/(Sqrt[4*m2 - t]*Sqrt[-t])), 
  0, (4*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 
  (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 0, 
  0, 0, 0, 0, (-2*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*
    Sqrt[-t]), 0, -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 
  2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, (-2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 
  -4/(Sqrt[4*m2 - t]*Sqrt[-t]), (-2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), (2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  (2*s)/((4*m2 - t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 
  (-2*(8*m2^2 - 2*m2*s - 6*m2*t + 2*s*t + t^2))/
   (t*(-4*m2 + t)*(-4*m2 + s + t)), 2/(Sqrt[4*m2 - t]*Sqrt[-t]), 0, 
  (2*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])}, 
 {0, (-4*m2 + s + 2*t)/(2*t*(-4*m2 + s + t)), 0, 0, 0, 0, 
  -(-4*m2 + s + 2*t)/(2*t*(-4*m2 + s + t)), 0, 0, 0, 
  (4*m2 - s)/((4*m2 - s - t)*t), 0, 0, 0, 0, -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  (-2*(-4*m2 + s + 2*t))/(t*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
  (-4*m2 + s + 2*t)/(t*(-4*m2 + s + t)), 0, 0, 0, 0, 
  (-2*(-4*m2 + s + 2*t))/(t*(-4*m2 + s + t)), 0, 0, 
  (4*m2 - s)/((4*m2 - s - t)*t), 0, 0, -((4*m2 - s)/((4*m2 - s - t)*t)), 0, 
  (Sqrt[4*m2 - s]*(4*m2^2 - m2*s - s*t))/(Sqrt[4*m2^3 - s*(m2 - t)^2]*
    (4*m2 - s - t)*t), 0, (2*(4*m2 - s))/((4*m2 - s - t)*t), 
  -2/(Sqrt[4*m2 - t]*Sqrt[-t]), (4*m2 - s - 2*t)/((4*m2 - s - t)*t), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((4*m2 - s)/((4*m2 - s - t)*t)), 0, -((4*m2 - s)/((4*m2 - s - t)*t)), 
  2/(4*m2 - s - t), 0, 0, (-2*Sqrt[4*m2 - s]*Sqrt[-s])/
   (Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 0, 0, 0, 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 0, 
  -((4*m2 - s)/((4*m2 - s - t)*t)), (2*(4*m2 - s))/((4*m2 - s - t)*t)}, 
 {0, 0, 0, 1/(2*Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 
  3/(2*Sqrt[4*m2 - t]*Sqrt[-t]), 0, 0, 0, 0, -3/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  -6/(Sqrt[-s - t]*Sqrt[4*m2 - s - t]), -2/(Sqrt[4*m2 - t]*Sqrt[-t]), 
  (Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(4*m2 - s)/(2*(4*m2 - s - t)*t), 0, 
  -(4*m2 - s - t)^(-1), (4*m2 - s - t)^(-1), 0, 0, 
  (-2*Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t]), 0, 
  0, Sqrt[-s]/Sqrt[4*m2^3 - s*(m2 - t)^2], 0, 0, 
  -((Sqrt[4*m2 - s]*Sqrt[-s])/(Sqrt[4*m2 - t]*(4*m2 - s - t)*Sqrt[-t])), 0, 
  0, (4*m2 - s)/((4*m2 - s - t)*t)}}


==> anc/Ep3n37.txt <==
((-77*I)/3)*Pi^3 + 8*Pi^2*G[0, y] + 4*Pi^2*G[0, ly[2]] + 4*Pi^2*G[0, ly[3]] - 
 (6*I)*Pi*G[0, ly[2]]*G[0, ly[3]] + 4*Pi^2*G[0, ly[4]] - 
 (6*I)*Pi*G[0, ly[2]]*G[0, ly[4]] - (6*I)*Pi*G[0, ly[3]]*G[0, ly[4]] - 
 4*Pi^2*G[0, ly[5]] - (6*I)*Pi*G[0, ly[2]]*G[0, ly[5]] - 
 (6*I)*Pi*G[0, ly[3]]*G[0, ly[5]] - (6*I)*Pi*G[0, ly[4]]*G[0, ly[5]] - 
 16*Pi^2*G[0, ly[6]] + (20*I)*Pi*G[0, ly[2]]*G[0, ly[6]] + 
 (20*I)*Pi*G[0, ly[3]]*G[0, ly[6]] + (20*I)*Pi*G[0, ly[4]]*G[0, ly[6]] + 
 (20*I)*Pi*G[0, ly[5]]*G[0, ly[6]] - 24*Pi^2*G[0, ly[7]] + 
 32*Pi^2*G[0, ly[8]] + 32*Pi^2*G[0, ly[9]] - 8*Pi^2*G[0, ly[10]] - 
 8*Pi^2*G[0, ly[11]] - 8*Pi^2*G[0, ly[18]] - 8*Pi^2*G[0, ly[19]] - 
 8*Pi^2*G[0, ly[20]] - 8*Pi^2*G[0, ly[21]] - 8*Pi^2*G[0, ly[22]] - 
 8*Pi^2*G[0, ly[23]] + 8*Pi^2*G[0, ly[24]] + 8*Pi^2*G[0, ly[25]] + 
 8*Pi^2*G[0, ly[26]] + 8*Pi^2*G[0, ly[27]] - (Pi^2*G[lw[1], w])/12 + 
 (Pi^2*G[lw[2], w])/12 + (13*Pi^2*G[lw[3], w])/12 + (7*Pi^2*G[lw[4], w])/6 - 
 (7*Pi^2*G[lw[5], w])/6 + (4*Pi^2*G[lw[8], w])/3 - 
 (4*I)*Pi*G[0, y]*G[lw[8], w] + Pi^2*G[lw[9], w] + 
 (4*I)*Pi*G[0, y]*G[lw[9], w] - (4*Pi^2*G[lw[10], w])/3 + 
 (4*I)*Pi*G[0, y]*G[lw[10], w] - Pi^2*G[lw[11], w] - 
 (4*I)*Pi*G[0, y]*G[lw[11], w] - (26*Pi^2*G[ly[1], y])/3 + 
 (2*I)*Pi*G[lw[8], w]*G[ly[1], y] - (2*I)*Pi*G[lw[9], w]*G[ly[1], y] - 
 (2*I)*Pi*G[lw[10], w]*G[ly[1], y] + (2*I)*Pi*G[lw[11], w]*G[ly[1], y] + 
 (61*Pi^2*G[ly[2], y])/12 - (2*I)*Pi*G[0, ly[2]]*G[ly[2], y] - 
 (2*I)*Pi*G[0, ly[3]]*G[ly[2], y] - (2*I)*Pi*G[0, ly[4]]*G[ly[2], y] - 
 (2*I)*Pi*G[0, ly[5]]*G[ly[2], y] + (8*I)*Pi*G[0, ly[6]]*G[ly[2], y] + 
 (2*I)*Pi*G[lw[1], w]*G[ly[2], y] - (2*I)*Pi*G[lw[2], w]*G[ly[2], y] - 
 (2*I)*Pi*G[lw[4], w]*G[ly[2], y] + (2*I)*Pi*G[lw[5], w]*G[ly[2], y] - 
 (2*I)*Pi*G[lw[8], w]*G[ly[2], y] - (2*I)*Pi*G[lw[9], w]*G[ly[2], y] + 
 (2*I)*Pi*G[lw[10], w]*G[ly[2], y] + (2*I)*Pi*G[lw[11], w]*G[ly[2], y] + 
 4*Pi^2*G[ly[2], ly[6]] - (2*I)*Pi*G[lw[1], w]*G[ly[2], ly[6]] + 
 (2*I)*Pi*G[lw[2], w]*G[ly[2], ly[6]] + (2*I)*Pi*G[lw[3], w]*
  G[ly[2], ly[6]] + (4*I)*Pi*G[lw[4], w]*G[ly[2], ly[6]] - 
 (4*I)*Pi*G[lw[5], w]*G[ly[2], ly[6]] + (4*I)*Pi*G[lw[8], w]*
  G[ly[2], ly[6]] + (4*I)*Pi*G[lw[9], w]*G[ly[2], ly[6]] - 
 (4*I)*Pi*G[lw[10], w]*G[ly[2], ly[6]] - (4*I)*Pi*G[lw[11], w]*
  G[ly[2], ly[6]] + 12*Pi^2*G[ly[2], ly[7]] - 16*Pi^2*G[ly[2], ly[8]] - 
 16*Pi^2*G[ly[2], ly[9]] + 4*Pi^2*G[ly[2], ly[10]] + 
 4*Pi^2*G[ly[2], ly[11]] + 4*Pi^2*G[ly[2], ly[18]] + 
 4*Pi^2*G[ly[2], ly[19]] + 4*Pi^2*G[ly[2], ly[20]] + 
 4*Pi^2*G[ly[2], ly[21]] + 4*Pi^2*G[ly[2], ly[22]] + 
 4*Pi^2*G[ly[2], ly[23]] - 4*Pi^2*G[ly[2], ly[24]] - 
 4*Pi^2*G[ly[2], ly[25]] - 4*Pi^2*G[ly[2], ly[26]] - 
 4*Pi^2*G[ly[2], ly[27]] + (61*Pi^2*G[ly[3], y])/12 - 
 (2*I)*Pi*G[0, ly[2]]*G[ly[3], y] - (2*I)*Pi*G[0, ly[3]]*G[ly[3], y] - 
 (2*I)*Pi*G[0, ly[4]]*G[ly[3], y] - (2*I)*Pi*G[0, ly[5]]*G[ly[3], y] + 
 (8*I)*Pi*G[0, ly[6]]*G[ly[3], y] + (2*I)*Pi*G[lw[1], w]*G[ly[3], y] - 
 (2*I)*Pi*G[lw[2], w]*G[ly[3], y] - (2*I)*Pi*G[lw[4], w]*G[ly[3], y] + 
 (2*I)*Pi*G[lw[5], w]*G[ly[3], y] - (2*I)*Pi*G[lw[8], w]*G[ly[3], y] - 
 (2*I)*Pi*G[lw[9], w]*G[ly[3], y] + (2*I)*Pi*G[lw[10], w]*G[ly[3], y] + 
 (2*I)*Pi*G[lw[11], w]*G[ly[3], y] + 4*Pi^2*G[ly[3], ly[6]] - 
 (2*I)*Pi*G[lw[1], w]*G[ly[3], ly[6]] + (2*I)*Pi*G[lw[2], w]*
  G[ly[3], ly[6]] + (2*I)*Pi*G[lw[3], w]*G[ly[3], ly[6]] + 
 (4*I)*Pi*G[lw[4], w]*G[ly[3], ly[6]] - (4*I)*Pi*G[lw[5], w]*
  G[ly[3], ly[6]] + (4*I)*Pi*G[lw[8], w]*G[ly[3], ly[6]] + 
 (4*I)*Pi*G[lw[9], w]*G[ly[3], ly[6]] - (4*I)*Pi*G[lw[10], w]*
  G[ly[3], ly[6]] - (4*I)*Pi*G[lw[11], w]*G[ly[3], ly[6]] + 
 12*Pi^2*G[ly[3], ly[7]] - 16*Pi^2*G[ly[3], ly[8]] - 
 16*Pi^2*G[ly[3], ly[9]] + 4*Pi^2*G[ly[3], ly[10]] + 
 4*Pi^2*G[ly[3], ly[11]] + 4*Pi^2*G[ly[3], ly[18]] + 
 4*Pi^2*G[ly[3], ly[19]] + 4*Pi^2*G[ly[3], ly[20]] + 
 4*Pi^2*G[ly[3], ly[21]] + 4*Pi^2*G[ly[3], ly[22]] + 
 4*Pi^2*G[ly[3], ly[23]] - 4*Pi^2*G[ly[3], ly[24]] - 
 4*Pi^2*G[ly[3], ly[25]] - 4*Pi^2*G[ly[3], ly[26]] - 
 4*Pi^2*G[ly[3], ly[27]] + (61*Pi^2*G[ly[4], y])/12 - 
 (2*I)*Pi*G[0, ly[2]]*G[ly[4], y] - (2*I)*Pi*G[0, ly[3]]*G[ly[4], y] - 
 (2*I)*Pi*G[0, ly[4]]*G[ly[4], y] - (2*I)*Pi*G[0, ly[5]]*G[ly[4], y] + 
 (8*I)*Pi*G[0, ly[6]]*G[ly[4], y] + (2*I)*Pi*G[lw[1], w]*G[ly[4], y] - 
 (2*I)*Pi*G[lw[2], w]*G[ly[4], y] - (2*I)*Pi*G[lw[4], w]*G[ly[4], y] + 
 (2*I)*Pi*G[lw[5], w]*G[ly[4], y] - (2*I)*Pi*G[lw[8], w]*G[ly[4], y] - 
 (2*I)*Pi*G[lw[9], w]*G[ly[4], y] + (2*I)*Pi*G[lw[10], w]*G[ly[4], y] + 
 (2*I)*Pi*G[lw[11], w]*G[ly[4], y] + 4*Pi^2*G[ly[4], ly[6]] - 
 (2*I)*Pi*G[lw[1], w]*G[ly[4], ly[6]] + (2*I)*Pi*G[lw[2], w]*
  G[ly[4], ly[6]] + (2*I)*Pi*G[lw[3], w]*G[ly[4], ly[6]] + 
 (4*I)*Pi*G[lw[4], w]*G[ly[4], ly[6]] - (4*I)*Pi*G[lw[5], w]*
  G[ly[4], ly[6]] + (4*I)*Pi*G[lw[8], w]*G[ly[4], ly[6]] + 
 (4*I)*Pi*G[lw[9], w]*G[ly[4], ly[6]] - (4*I)*Pi*G[lw[10], w]*
  G[ly[4], ly[6]] - (4*I)*Pi*G[lw[11], w]*G[ly[4], ly[6]] + 
 12*Pi^2*G[ly[4], ly[7]] - 16*Pi^2*G[ly[4], ly[8]] - 
 16*Pi^2*G[ly[4], ly[9]] + 4*Pi^2*G[ly[4], ly[10]] + 
 4*Pi^2*G[ly[4], ly[11]] + 4*Pi^2*G[ly[4], ly[18]] + 
 4*Pi^2*G[ly[4], ly[19]] + 4*Pi^2*G[ly[4], ly[20]] + 
 4*Pi^2*G[ly[4], ly[21]] + 4*Pi^2*G[ly[4], ly[22]] + 
 4*Pi^2*G[ly[4], ly[23]] - 4*Pi^2*G[ly[4], ly[24]] - 
 4*Pi^2*G[ly[4], ly[25]] - 4*Pi^2*G[ly[4], ly[26]] - 
 4*Pi^2*G[ly[4], ly[27]] + (61*Pi^2*G[ly[5], y])/12 - 
 (2*I)*Pi*G[0, ly[2]]*G[ly[5], y] - (2*I)*Pi*G[0, ly[3]]*G[ly[5], y] - 
 (2*I)*Pi*G[0, ly[4]]*G[ly[5], y] - (2*I)*Pi*G[0, ly[5]]*G[ly[5], y] + 
 (8*I)*Pi*G[0, ly[6]]*G[ly[5], y] + (2*I)*Pi*G[lw[1], w]*G[ly[5], y] - 
 (2*I)*Pi*G[lw[2], w]*G[ly[5], y] - (2*I)*Pi*G[lw[4], w]*G[ly[5], y] + 
 (2*I)*Pi*G[lw[5], w]*G[ly[5], y] - (2*I)*Pi*G[lw[8], w]*G[ly[5], y] - 
 (2*I)*Pi*G[lw[9], w]*G[ly[5], y] + (2*I)*Pi*G[lw[10], w]*G[ly[5], y] + 
 (2*I)*Pi*G[lw[11], w]*G[ly[5], y] - 20*Pi^2*G[ly[5], ly[6]] - 
 (2*I)*Pi*G[lw[1], w]*G[ly[5], ly[6]] + (2*I)*Pi*G[lw[2], w]*
  G[ly[5], ly[6]] + (2*I)*Pi*G[lw[3], w]*G[ly[5], ly[6]] + 
 (4*I)*Pi*G[lw[4], w]*G[ly[5], ly[6]] - (4*I)*Pi*G[lw[5], w]*
  G[ly[5], ly[6]] + (4*I)*Pi*G[lw[8], w]*G[ly[5], ly[6]] + 
 (4*I)*Pi*G[lw[9], w]*G[ly[5], ly[6]] - (4*I)*Pi*G[lw[10], w]*
  G[ly[5], ly[6]] - (4*I)*Pi*G[lw[11], w]*G[ly[5], ly[6]] - 
 12*Pi^2*G[ly[5], ly[7]] + 16*Pi^2*G[ly[5], ly[8]] + 
 16*Pi^2*G[ly[5], ly[9]] - 4*Pi^2*G[ly[5], ly[10]] - 
 4*Pi^2*G[ly[5], ly[11]] - 4*Pi^2*G[ly[5], ly[18]] - 
 4*Pi^2*G[ly[5], ly[19]] - 4*Pi^2*G[ly[5], ly[20]] - 
 4*Pi^2*G[ly[5], ly[21]] - 4*Pi^2*G[ly[5], ly[22]] - 
 4*Pi^2*G[ly[5], ly[23]] + 4*Pi^2*G[ly[5], ly[24]] + 
 4*Pi^2*G[ly[5], ly[25]] + 4*Pi^2*G[ly[5], ly[26]] + 
 4*Pi^2*G[ly[5], ly[27]] - (79*Pi^2*G[ly[6], y])/6 + 
 (6*I)*Pi*G[0, ly[2]]*G[ly[6], y] + (6*I)*Pi*G[0, ly[3]]*G[ly[6], y] + 
 (6*I)*Pi*G[0, ly[4]]*G[ly[6], y] + (6*I)*Pi*G[0, ly[5]]*G[ly[6], y] - 
 (24*I)*Pi*G[0, ly[6]]*G[ly[6], y] - (2*I)*Pi*G[lw[1], w]*G[ly[6], y] + 
 (2*I)*Pi*G[lw[2], w]*G[ly[6], y] - (2*I)*Pi*G[lw[3], w]*G[ly[6], y] + 
 (2*I)*Pi*G[ly[2], ly[6]]*G[ly[6], y] + (2*I)*Pi*G[ly[3], ly[6]]*
  G[ly[6], y] + (2*I)*Pi*G[ly[4], ly[6]]*G[ly[6], y] + 
 (2*I)*Pi*G[ly[5], ly[6]]*G[ly[6], y] + (6*I)*Pi*G[0, ly[3]]*
  G[ly[6], ly[2]] + (6*I)*Pi*G[0, ly[4]]*G[ly[6], ly[2]] + 
 (6*I)*Pi*G[0, ly[5]]*G[ly[6], ly[2]] - (12*I)*Pi*G[0, ly[6]]*
  G[ly[6], ly[2]] + (2*I)*Pi*G[ly[2], y]*G[ly[6], ly[2]] + 
 (2*I)*Pi*G[ly[3], y]*G[ly[6], ly[2]] + (2*I)*Pi*G[ly[4], y]*
  G[ly[6], ly[2]] + (2*I)*Pi*G[ly[5], y]*G[ly[6], ly[2]] - 
 (6*I)*Pi*G[ly[6], y]*G[ly[6], ly[2]] + (6*I)*Pi*G[0, ly[2]]*
  G[ly[6], ly[3]] + (6*I)*Pi*G[0, ly[4]]*G[ly[6], ly[3]] + 
 (6*I)*Pi*G[0, ly[5]]*G[ly[6], ly[3]] - (12*I)*Pi*G[0, ly[6]]*
  G[ly[6], ly[3]] + (2*I)*Pi*G[ly[2], y]*G[ly[6], ly[3]] + 
 (2*I)*Pi*G[ly[3], y]*G[ly[6], ly[3]] + (2*I)*Pi*G[ly[4], y]*
  G[ly[6], ly[3]] + (2*I)*Pi*G[ly[5], y]*G[ly[6], ly[3]] - 
 (6*I)*Pi*G[ly[6], y]*G[ly[6], ly[3]] - (6*I)*Pi*G[ly[6], ly[2]]*
  G[ly[6], ly[3]] + (6*I)*Pi*G[0, ly[2]]*G[ly[6], ly[4]] + 
 (6*I)*Pi*G[0, ly[3]]*G[ly[6], ly[4]] + (6*I)*Pi*G[0, ly[5]]*
  G[ly[6], ly[4]] - (12*I)*Pi*G[0, ly[6]]*G[ly[6], ly[4]] + 
 (2*I)*Pi*G[ly[2], y]*G[ly[6], ly[4]] + (2*I)*Pi*G[ly[3], y]*
  G[ly[6], ly[4]] + (2*I)*Pi*G[ly[4], y]*G[ly[6], ly[4]] + 
 (2*I)*Pi*G[ly[5], y]*G[ly[6], ly[4]] - (6*I)*Pi*G[ly[6], y]*
  G[ly[6], ly[4]] - (6*I)*Pi*G[ly[6], ly[2]]*G[ly[6], ly[4]] - 
 (6*I)*Pi*G[ly[6], ly[3]]*G[ly[6], ly[4]] + 
 (6*I)*Pi*G[0, ly[2]]*G[ly[6], ly[5]] + (6*I)*Pi*G[0, ly[3]]*
  G[ly[6], ly[5]] + (6*I)*Pi*G[0, ly[4]]*G[ly[6], ly[5]] - 
 (12*I)*Pi*G[0, ly[6]]*G[ly[6], ly[5]] + (2*I)*Pi*G[ly[2], y]*
  G[ly[6], ly[5]] + (2*I)*Pi*G[ly[3], y]*G[ly[6], ly[5]] + 
 (2*I)*Pi*G[ly[4], y]*G[ly[6], ly[5]] + (2*I)*Pi*G[ly[5], y]*
  G[ly[6], ly[5]] - (6*I)*Pi*G[ly[6], y]*G[ly[6], ly[5]] - 
 (6*I)*Pi*G[ly[6], ly[2]]*G[ly[6], ly[5]] - (6*I)*Pi*G[ly[6], ly[3]]*
  G[ly[6], ly[5]] - (6*I)*Pi*G[ly[6], ly[4]]*G[ly[6], ly[5]] - 
 (55*Pi^2*G[ly[7], y])/6 + (4*I)*Pi*G[0, ly[2]]*G[ly[7], y] + 
 (4*I)*Pi*G[0, ly[3]]*G[ly[7], y] + (4*I)*Pi*G[0, ly[4]]*G[ly[7], y] + 
 (4*I)*Pi*G[0, ly[5]]*G[ly[7], y] - (16*I)*Pi*G[0, ly[6]]*G[ly[7], y] - 
 (2*I)*Pi*G[lw[1], w]*G[ly[7], y] + (2*I)*Pi*G[lw[2], w]*G[ly[7], y] - 
 (2*I)*Pi*G[lw[3], w]*G[ly[7], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[7], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[7], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[7], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[7], y] + 
 (12*I)*Pi*G[0, ly[6]]*G[ly[7], ly[2]] + (12*I)*Pi*G[0, ly[6]]*
  G[ly[7], ly[3]] + (12*I)*Pi*G[0, ly[6]]*G[ly[7], ly[4]] + 
 (12*I)*Pi*G[0, ly[6]]*G[ly[7], ly[5]] + (12*I)*Pi*G[ly[6], ly[2]]*
  G[ly[7], ly[6]] + (12*I)*Pi*G[ly[6], ly[3]]*G[ly[7], ly[6]] + 
 (12*I)*Pi*G[ly[6], ly[4]]*G[ly[7], ly[6]] + (12*I)*Pi*G[ly[6], ly[5]]*
  G[ly[7], ly[6]] - (12*I)*Pi*G[ly[7], ly[2]]*G[ly[7], ly[6]] - 
 (12*I)*Pi*G[ly[7], ly[3]]*G[ly[7], ly[6]] - (12*I)*Pi*G[ly[7], ly[4]]*
  G[ly[7], ly[6]] - (12*I)*Pi*G[ly[7], ly[5]]*G[ly[7], ly[6]] + 
 (4*I)*Pi*G[lw[3], w]*G[ly[8], y] + (4*I)*Pi*G[lw[4], w]*G[ly[8], y] - 
 (4*I)*Pi*G[lw[5], w]*G[ly[8], y] + (4*I)*Pi*G[lw[8], w]*G[ly[8], y] + 
 (4*I)*Pi*G[lw[9], w]*G[ly[8], y] - (4*I)*Pi*G[lw[10], w]*G[ly[8], y] - 
 (4*I)*Pi*G[lw[11], w]*G[ly[8], y] - (16*I)*Pi*G[0, ly[6]]*G[ly[8], ly[2]] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[8], ly[3]] - (16*I)*Pi*G[0, ly[6]]*
  G[ly[8], ly[4]] - (16*I)*Pi*G[0, ly[6]]*G[ly[8], ly[5]] + 
 8*Pi^2*G[ly[8], ly[6]] - (8*I)*Pi*G[0, ly[2]]*G[ly[8], ly[6]] - 
 (8*I)*Pi*G[0, ly[3]]*G[ly[8], ly[6]] - (8*I)*Pi*G[0, ly[4]]*
  G[ly[8], ly[6]] - (8*I)*Pi*G[0, ly[5]]*G[ly[8], ly[6]] + 
 (4*I)*Pi*G[lw[1], w]*G[ly[8], ly[6]] - (4*I)*Pi*G[lw[2], w]*
  G[ly[8], ly[6]] - (4*I)*Pi*G[lw[3], w]*G[ly[8], ly[6]] - 
 (8*I)*Pi*G[lw[4], w]*G[ly[8], ly[6]] + (8*I)*Pi*G[lw[5], w]*
  G[ly[8], ly[6]] - (8*I)*Pi*G[lw[8], w]*G[ly[8], ly[6]] - 
 (8*I)*Pi*G[lw[9], w]*G[ly[8], ly[6]] + (8*I)*Pi*G[lw[10], w]*
  G[ly[8], ly[6]] + (8*I)*Pi*G[lw[11], w]*G[ly[8], ly[6]] - 
 (4*I)*Pi*G[ly[2], y]*G[ly[8], ly[6]] - (4*I)*Pi*G[ly[3], y]*
  G[ly[8], ly[6]] - (4*I)*Pi*G[ly[4], y]*G[ly[8], ly[6]] - 
 (4*I)*Pi*G[ly[5], y]*G[ly[8], ly[6]] + (8*I)*Pi*G[ly[6], y]*
  G[ly[8], ly[6]] - (8*I)*Pi*G[ly[6], ly[2]]*G[ly[8], ly[6]] - 
 (8*I)*Pi*G[ly[6], ly[3]]*G[ly[8], ly[6]] - (8*I)*Pi*G[ly[6], ly[4]]*
  G[ly[8], ly[6]] - (8*I)*Pi*G[ly[6], ly[5]]*G[ly[8], ly[6]] + 
 (8*I)*Pi*G[ly[7], y]*G[ly[8], ly[6]] + (16*I)*Pi*G[ly[8], ly[2]]*
  G[ly[8], ly[6]] + (16*I)*Pi*G[ly[8], ly[3]]*G[ly[8], ly[6]] + 
 (16*I)*Pi*G[ly[8], ly[4]]*G[ly[8], ly[6]] + (16*I)*Pi*G[ly[8], ly[5]]*
  G[ly[8], ly[6]] + (4*I)*Pi*G[lw[3], w]*G[ly[9], y] + 
 (4*I)*Pi*G[lw[4], w]*G[ly[9], y] - (4*I)*Pi*G[lw[5], w]*G[ly[9], y] + 
 (4*I)*Pi*G[lw[8], w]*G[ly[9], y] + (4*I)*Pi*G[lw[9], w]*G[ly[9], y] - 
 (4*I)*Pi*G[lw[10], w]*G[ly[9], y] - (4*I)*Pi*G[lw[11], w]*G[ly[9], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[9], ly[2]] - (16*I)*Pi*G[0, ly[6]]*
  G[ly[9], ly[3]] - (16*I)*Pi*G[0, ly[6]]*G[ly[9], ly[4]] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[9], ly[5]] + 8*Pi^2*G[ly[9], ly[6]] - 
 (8*I)*Pi*G[0, ly[2]]*G[ly[9], ly[6]] - (8*I)*Pi*G[0, ly[3]]*
  G[ly[9], ly[6]] - (8*I)*Pi*G[0, ly[4]]*G[ly[9], ly[6]] - 
 (8*I)*Pi*G[0, ly[5]]*G[ly[9], ly[6]] + (4*I)*Pi*G[lw[1], w]*
  G[ly[9], ly[6]] - (4*I)*Pi*G[lw[2], w]*G[ly[9], ly[6]] - 
 (4*I)*Pi*G[lw[3], w]*G[ly[9], ly[6]] - (8*I)*Pi*G[lw[4], w]*
  G[ly[9], ly[6]] + (8*I)*Pi*G[lw[5], w]*G[ly[9], ly[6]] - 
 (8*I)*Pi*G[lw[8], w]*G[ly[9], ly[6]] - (8*I)*Pi*G[lw[9], w]*
  G[ly[9], ly[6]] + (8*I)*Pi*G[lw[10], w]*G[ly[9], ly[6]] + 
 (8*I)*Pi*G[lw[11], w]*G[ly[9], ly[6]] - (4*I)*Pi*G[ly[2], y]*
  G[ly[9], ly[6]] - (4*I)*Pi*G[ly[3], y]*G[ly[9], ly[6]] - 
 (4*I)*Pi*G[ly[4], y]*G[ly[9], ly[6]] - (4*I)*Pi*G[ly[5], y]*
  G[ly[9], ly[6]] + (8*I)*Pi*G[ly[6], y]*G[ly[9], ly[6]] - 
 (8*I)*Pi*G[ly[6], ly[2]]*G[ly[9], ly[6]] - (8*I)*Pi*G[ly[6], ly[3]]*
  G[ly[9], ly[6]] - (8*I)*Pi*G[ly[6], ly[4]]*G[ly[9], ly[6]] - 
 (8*I)*Pi*G[ly[6], ly[5]]*G[ly[9], ly[6]] + 
 (8*I)*Pi*G[ly[7], y]*G[ly[9], ly[6]] + (16*I)*Pi*G[ly[9], ly[2]]*
  G[ly[9], ly[6]] + (16*I)*Pi*G[ly[9], ly[3]]*G[ly[9], ly[6]] + 
 (16*I)*Pi*G[ly[9], ly[4]]*G[ly[9], ly[6]] + (16*I)*Pi*G[ly[9], ly[5]]*
  G[ly[9], ly[6]] + (55*Pi^2*G[ly[10], y])/6 - 
 (4*I)*Pi*G[0, ly[2]]*G[ly[10], y] - (4*I)*Pi*G[0, ly[3]]*G[ly[10], y] - 
 (4*I)*Pi*G[0, ly[4]]*G[ly[10], y] - (4*I)*Pi*G[0, ly[5]]*G[ly[10], y] + 
 (16*I)*Pi*G[0, ly[6]]*G[ly[10], y] - (2*I)*Pi*G[lw[1], w]*G[ly[10], y] + 
 (2*I)*Pi*G[lw[2], w]*G[ly[10], y] - (2*I)*Pi*G[lw[3], w]*G[ly[10], y] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[10], y] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[10], y] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[10], y] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[10], y] - (8*I)*Pi*G[ly[8], ly[6]]*
  G[ly[10], y] - (8*I)*Pi*G[ly[9], ly[6]]*G[ly[10], y] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[10], ly[2]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[10], ly[3]] + (4*I)*Pi*G[0, ly[6]]*G[ly[10], ly[4]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[10], ly[5]] + (4*I)*Pi*G[ly[6], ly[2]]*
  G[ly[10], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*G[ly[10], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[4]]*G[ly[10], ly[6]] + (4*I)*Pi*G[ly[6], ly[5]]*
  G[ly[10], ly[6]] - (4*I)*Pi*G[ly[10], ly[2]]*G[ly[10], ly[6]] - 
 (4*I)*Pi*G[ly[10], ly[3]]*G[ly[10], ly[6]] - 
 (4*I)*Pi*G[ly[10], ly[4]]*G[ly[10], ly[6]] - 
 (4*I)*Pi*G[ly[10], ly[5]]*G[ly[10], ly[6]] + (55*Pi^2*G[ly[11], y])/6 - 
 (4*I)*Pi*G[0, ly[2]]*G[ly[11], y] - (4*I)*Pi*G[0, ly[3]]*G[ly[11], y] - 
 (4*I)*Pi*G[0, ly[4]]*G[ly[11], y] - (4*I)*Pi*G[0, ly[5]]*G[ly[11], y] + 
 (16*I)*Pi*G[0, ly[6]]*G[ly[11], y] - (2*I)*Pi*G[lw[1], w]*G[ly[11], y] + 
 (2*I)*Pi*G[lw[2], w]*G[ly[11], y] - (2*I)*Pi*G[lw[3], w]*G[ly[11], y] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[11], y] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[11], y] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[11], y] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[11], y] - (8*I)*Pi*G[ly[8], ly[6]]*
  G[ly[11], y] - (8*I)*Pi*G[ly[9], ly[6]]*G[ly[11], y] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[11], ly[2]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[11], ly[3]] + (4*I)*Pi*G[0, ly[6]]*G[ly[11], ly[4]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[11], ly[5]] + (4*I)*Pi*G[ly[6], ly[2]]*
  G[ly[11], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*G[ly[11], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[4]]*G[ly[11], ly[6]] + (4*I)*Pi*G[ly[6], ly[5]]*
  G[ly[11], ly[6]] - (4*I)*Pi*G[ly[11], ly[2]]*G[ly[11], ly[6]] - 
 (4*I)*Pi*G[ly[11], ly[3]]*G[ly[11], ly[6]] - 
 (4*I)*Pi*G[ly[11], ly[4]]*G[ly[11], ly[6]] - 
 (4*I)*Pi*G[ly[11], ly[5]]*G[ly[11], ly[6]] - 9*Pi^2*G[ly[18], y] + 
 (4*I)*Pi*G[0, ly[2]]*G[ly[18], y] + (4*I)*Pi*G[0, ly[3]]*G[ly[18], y] + 
 (4*I)*Pi*G[0, ly[4]]*G[ly[18], y] + (4*I)*Pi*G[0, ly[5]]*G[ly[18], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[18], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[18], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[18], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[18], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[18], y] + 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[18], y] + (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[18], y] + (4*I)*Pi*G[0, ly[6]]*G[ly[18], ly[2]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[18], ly[3]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[18], ly[4]] + (4*I)*Pi*G[0, ly[6]]*G[ly[18], ly[5]] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[18], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[18], ly[6]] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[18], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[18], ly[6]] - (4*I)*Pi*G[ly[18], ly[2]]*
  G[ly[18], ly[6]] - (4*I)*Pi*G[ly[18], ly[3]]*G[ly[18], ly[6]] - 
 (4*I)*Pi*G[ly[18], ly[4]]*G[ly[18], ly[6]] - 
 (4*I)*Pi*G[ly[18], ly[5]]*G[ly[18], ly[6]] - 9*Pi^2*G[ly[19], y] + 
 (4*I)*Pi*G[0, ly[2]]*G[ly[19], y] + (4*I)*Pi*G[0, ly[3]]*G[ly[19], y] + 
 (4*I)*Pi*G[0, ly[4]]*G[ly[19], y] + (4*I)*Pi*G[0, ly[5]]*G[ly[19], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[19], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[19], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[19], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[19], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[19], y] + 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[19], y] + (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[19], y] + (4*I)*Pi*G[0, ly[6]]*G[ly[19], ly[2]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[19], ly[3]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[19], ly[4]] + (4*I)*Pi*G[0, ly[6]]*G[ly[19], ly[5]] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[19], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[19], ly[6]] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[19], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[19], ly[6]] - (4*I)*Pi*G[ly[19], ly[2]]*
  G[ly[19], ly[6]] - (4*I)*Pi*G[ly[19], ly[3]]*G[ly[19], ly[6]] - 
 (4*I)*Pi*G[ly[19], ly[4]]*G[ly[19], ly[6]] - 
 (4*I)*Pi*G[ly[19], ly[5]]*G[ly[19], ly[6]] - 9*Pi^2*G[ly[20], y] + 
 (4*I)*Pi*G[0, ly[2]]*G[ly[20], y] + (4*I)*Pi*G[0, ly[3]]*G[ly[20], y] + 
 (4*I)*Pi*G[0, ly[4]]*G[ly[20], y] + (4*I)*Pi*G[0, ly[5]]*G[ly[20], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[20], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[20], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[20], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[20], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[20], y] + 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[20], y] + (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[20], y] + (4*I)*Pi*G[0, ly[6]]*G[ly[20], ly[2]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[20], ly[3]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[20], ly[4]] + (4*I)*Pi*G[0, ly[6]]*G[ly[20], ly[5]] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[20], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[20], ly[6]] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[20], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[20], ly[6]] - (4*I)*Pi*G[ly[20], ly[2]]*
  G[ly[20], ly[6]] - (4*I)*Pi*G[ly[20], ly[3]]*G[ly[20], ly[6]] - 
 (4*I)*Pi*G[ly[20], ly[4]]*G[ly[20], ly[6]] - 
 (4*I)*Pi*G[ly[20], ly[5]]*G[ly[20], ly[6]] - (28*Pi^2*G[ly[21], y])/3 + 
 (4*I)*Pi*G[0, ly[2]]*G[ly[21], y] + (4*I)*Pi*G[0, ly[3]]*G[ly[21], y] + 
 (4*I)*Pi*G[0, ly[4]]*G[ly[21], y] + (4*I)*Pi*G[0, ly[5]]*G[ly[21], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[21], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[21], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[21], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[21], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[21], y] + 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[21], y] + (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[21], y] + (4*I)*Pi*G[0, ly[6]]*G[ly[21], ly[2]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[21], ly[3]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[21], ly[4]] + (4*I)*Pi*G[0, ly[6]]*G[ly[21], ly[5]] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[21], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[21], ly[6]] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[21], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[21], ly[6]] - (4*I)*Pi*G[ly[21], ly[2]]*
  G[ly[21], ly[6]] - (4*I)*Pi*G[ly[21], ly[3]]*G[ly[21], ly[6]] - 
 (4*I)*Pi*G[ly[21], ly[4]]*G[ly[21], ly[6]] - 
 (4*I)*Pi*G[ly[21], ly[5]]*G[ly[21], ly[6]] - (28*Pi^2*G[ly[22], y])/3 + 
 (4*I)*Pi*G[0, ly[2]]*G[ly[22], y] + (4*I)*Pi*G[0, ly[3]]*G[ly[22], y] + 
 (4*I)*Pi*G[0, ly[4]]*G[ly[22], y] + (4*I)*Pi*G[0, ly[5]]*G[ly[22], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[22], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[22], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[22], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[22], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[22], y] + 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[22], y] + (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[22], y] + (4*I)*Pi*G[0, ly[6]]*G[ly[22], ly[2]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[22], ly[3]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[22], ly[4]] + (4*I)*Pi*G[0, ly[6]]*G[ly[22], ly[5]] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[22], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[22], ly[6]] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[22], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[22], ly[6]] - (4*I)*Pi*G[ly[22], ly[2]]*
  G[ly[22], ly[6]] - (4*I)*Pi*G[ly[22], ly[3]]*G[ly[22], ly[6]] - 
 (4*I)*Pi*G[ly[22], ly[4]]*G[ly[22], ly[6]] - 
 (4*I)*Pi*G[ly[22], ly[5]]*G[ly[22], ly[6]] - (28*Pi^2*G[ly[23], y])/3 + 
 (4*I)*Pi*G[0, ly[2]]*G[ly[23], y] + (4*I)*Pi*G[0, ly[3]]*G[ly[23], y] + 
 (4*I)*Pi*G[0, ly[4]]*G[ly[23], y] + (4*I)*Pi*G[0, ly[5]]*G[ly[23], y] - 
 (16*I)*Pi*G[0, ly[6]]*G[ly[23], y] - (4*I)*Pi*G[ly[6], ly[2]]*G[ly[23], y] - 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[23], y] - (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[23], y] - (4*I)*Pi*G[ly[6], ly[5]]*G[ly[23], y] + 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[23], y] + (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[23], y] + (4*I)*Pi*G[0, ly[6]]*G[ly[23], ly[2]] + 
 (4*I)*Pi*G[0, ly[6]]*G[ly[23], ly[3]] + (4*I)*Pi*G[0, ly[6]]*
  G[ly[23], ly[4]] + (4*I)*Pi*G[0, ly[6]]*G[ly[23], ly[5]] + 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[23], ly[6]] + (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[23], ly[6]] + (4*I)*Pi*G[ly[6], ly[4]]*G[ly[23], ly[6]] + 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[23], ly[6]] - (4*I)*Pi*G[ly[23], ly[2]]*
  G[ly[23], ly[6]] - (4*I)*Pi*G[ly[23], ly[3]]*G[ly[23], ly[6]] - 
 (4*I)*Pi*G[ly[23], ly[4]]*G[ly[23], ly[6]] - 
 (4*I)*Pi*G[ly[23], ly[5]]*G[ly[23], ly[6]] + (28*Pi^2*G[ly[24], y])/3 - 
 (4*I)*Pi*G[0, ly[2]]*G[ly[24], y] - (4*I)*Pi*G[0, ly[3]]*G[ly[24], y] - 
 (4*I)*Pi*G[0, ly[4]]*G[ly[24], y] - (4*I)*Pi*G[0, ly[5]]*G[ly[24], y] + 
 (16*I)*Pi*G[0, ly[6]]*G[ly[24], y] + (4*I)*Pi*G[ly[6], ly[2]]*G[ly[24], y] + 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[24], y] + (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[24], y] + (4*I)*Pi*G[ly[6], ly[5]]*G[ly[24], y] - 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[24], y] - (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[24], y] - (4*I)*Pi*G[0, ly[6]]*G[ly[24], ly[2]] - 
 (4*I)*Pi*G[0, ly[6]]*G[ly[24], ly[3]] - (4*I)*Pi*G[0, ly[6]]*
  G[ly[24], ly[4]] - (4*I)*Pi*G[0, ly[6]]*G[ly[24], ly[5]] - 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[24], ly[6]] - (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[24], ly[6]] - (4*I)*Pi*G[ly[6], ly[4]]*G[ly[24], ly[6]] - 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[24], ly[6]] + (4*I)*Pi*G[ly[24], ly[2]]*
  G[ly[24], ly[6]] + (4*I)*Pi*G[ly[24], ly[3]]*G[ly[24], ly[6]] + 
 (4*I)*Pi*G[ly[24], ly[4]]*G[ly[24], ly[6]] + 
 (4*I)*Pi*G[ly[24], ly[5]]*G[ly[24], ly[6]] + (28*Pi^2*G[ly[25], y])/3 - 
 (4*I)*Pi*G[0, ly[2]]*G[ly[25], y] - (4*I)*Pi*G[0, ly[3]]*G[ly[25], y] - 
 (4*I)*Pi*G[0, ly[4]]*G[ly[25], y] - (4*I)*Pi*G[0, ly[5]]*G[ly[25], y] + 
 (16*I)*Pi*G[0, ly[6]]*G[ly[25], y] + (4*I)*Pi*G[ly[6], ly[2]]*G[ly[25], y] + 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[25], y] + (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[25], y] + (4*I)*Pi*G[ly[6], ly[5]]*G[ly[25], y] - 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[25], y] - (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[25], y] - (4*I)*Pi*G[0, ly[6]]*G[ly[25], ly[2]] - 
 (4*I)*Pi*G[0, ly[6]]*G[ly[25], ly[3]] - (4*I)*Pi*G[0, ly[6]]*
  G[ly[25], ly[4]] - (4*I)*Pi*G[0, ly[6]]*G[ly[25], ly[5]] - 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[25], ly[6]] - (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[25], ly[6]] - (4*I)*Pi*G[ly[6], ly[4]]*G[ly[25], ly[6]] - 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[25], ly[6]] + (4*I)*Pi*G[ly[25], ly[2]]*
  G[ly[25], ly[6]] + (4*I)*Pi*G[ly[25], ly[3]]*G[ly[25], ly[6]] + 
 (4*I)*Pi*G[ly[25], ly[4]]*G[ly[25], ly[6]] + 
 (4*I)*Pi*G[ly[25], ly[5]]*G[ly[25], ly[6]] + 9*Pi^2*G[ly[26], y] - 
 (4*I)*Pi*G[0, ly[2]]*G[ly[26], y] - (4*I)*Pi*G[0, ly[3]]*G[ly[26], y] - 
 (4*I)*Pi*G[0, ly[4]]*G[ly[26], y] - (4*I)*Pi*G[0, ly[5]]*G[ly[26], y] + 
 (16*I)*Pi*G[0, ly[6]]*G[ly[26], y] + (4*I)*Pi*G[ly[6], ly[2]]*G[ly[26], y] + 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[26], y] + (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[26], y] + (4*I)*Pi*G[ly[6], ly[5]]*G[ly[26], y] - 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[26], y] - (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[26], y] - (4*I)*Pi*G[0, ly[6]]*G[ly[26], ly[2]] - 
 (4*I)*Pi*G[0, ly[6]]*G[ly[26], ly[3]] - (4*I)*Pi*G[0, ly[6]]*
  G[ly[26], ly[4]] - (4*I)*Pi*G[0, ly[6]]*G[ly[26], ly[5]] - 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[26], ly[6]] - (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[26], ly[6]] - (4*I)*Pi*G[ly[6], ly[4]]*G[ly[26], ly[6]] - 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[26], ly[6]] + (4*I)*Pi*G[ly[26], ly[2]]*
  G[ly[26], ly[6]] + (4*I)*Pi*G[ly[26], ly[3]]*G[ly[26], ly[6]] + 
 (4*I)*Pi*G[ly[26], ly[4]]*G[ly[26], ly[6]] + 
 (4*I)*Pi*G[ly[26], ly[5]]*G[ly[26], ly[6]] + 9*Pi^2*G[ly[27], y] - 
 (4*I)*Pi*G[0, ly[2]]*G[ly[27], y] - (4*I)*Pi*G[0, ly[3]]*G[ly[27], y] - 
 (4*I)*Pi*G[0, ly[4]]*G[ly[27], y] - (4*I)*Pi*G[0, ly[5]]*G[ly[27], y] + 
 (16*I)*Pi*G[0, ly[6]]*G[ly[27], y] + (4*I)*Pi*G[ly[6], ly[2]]*G[ly[27], y] + 
 (4*I)*Pi*G[ly[6], ly[3]]*G[ly[27], y] + (4*I)*Pi*G[ly[6], ly[4]]*
  G[ly[27], y] + (4*I)*Pi*G[ly[6], ly[5]]*G[ly[27], y] - 
 (8*I)*Pi*G[ly[8], ly[6]]*G[ly[27], y] - (8*I)*Pi*G[ly[9], ly[6]]*
  G[ly[27], y] - (4*I)*Pi*G[0, ly[6]]*G[ly[27], ly[2]] - 
 (4*I)*Pi*G[0, ly[6]]*G[ly[27], ly[3]] - (4*I)*Pi*G[0, ly[6]]*
  G[ly[27], ly[4]] - (4*I)*Pi*G[0, ly[6]]*G[ly[27], ly[5]] - 
 (4*I)*Pi*G[ly[6], ly[2]]*G[ly[27], ly[6]] - (4*I)*Pi*G[ly[6], ly[3]]*
  G[ly[27], ly[6]] - (4*I)*Pi*G[ly[6], ly[4]]*G[ly[27], ly[6]] - 
 (4*I)*Pi*G[ly[6], ly[5]]*G[ly[27], ly[6]] + (4*I)*Pi*G[ly[27], ly[2]]*
  G[ly[27], ly[6]] + (4*I)*Pi*G[ly[27], ly[3]]*G[ly[27], ly[6]] + 
 (4*I)*Pi*G[ly[27], ly[4]]*G[ly[27], ly[6]] + 
 (4*I)*Pi*G[ly[27], ly[5]]*G[ly[27], ly[6]] - (8*I)*Pi*G[0, 0, y] - 
 (2*I)*Pi*G[0, 0, ly[2]] - (2*I)*Pi*G[0, 0, ly[3]] - 
 (2*I)*Pi*G[0, 0, ly[4]] - (2*I)*Pi*G[0, 0, ly[5]] - 
 (72*I)*Pi*G[0, 0, ly[6]] - (4*I)*Pi*G[0, ly[2], y] - 
 (4*I)*Pi*G[0, ly[3], y] - (4*I)*Pi*G[0, ly[4], y] - 
 (4*I)*Pi*G[0, ly[5], y] - (4*I)*Pi*G[0, ly[6], y] - 
 2*G[lw[8], w]*G[0, ly[6], y] + 2*G[lw[9], w]*G[0, ly[6], y] + 
 2*G[lw[10], w]*G[0, ly[6], y] - 2*G[lw[11], w]*G[0, ly[6], y] + 
 (2*I)*Pi*G[0, ly[6], ly[2]] + (2*I)*Pi*G[0, ly[6], ly[3]] + 
 (2*I)*Pi*G[0, ly[6], ly[4]] + (2*I)*Pi*G[0, ly[6], ly[5]] + 
 (8*I)*Pi*G[0, ly[7], y] + (40*I)*Pi*G[0, ly[7], ly[6]] - 
 (8*I)*Pi*G[0, ly[8], y] - (8*I)*Pi*G[0, ly[8], ly[6]] - 
 (8*I)*Pi*G[0, ly[9], y] - (8*I)*Pi*G[0, ly[9], ly[6]] + 
 (8*I)*Pi*G[0, ly[10], y] + (8*I)*Pi*G[0, ly[10], ly[6]] + 
 (8*I)*Pi*G[0, ly[11], y] + (8*I)*Pi*G[0, ly[11], ly[6]] + 
 (16*I)*Pi*G[0, ly[18], ly[6]] + (16*I)*Pi*G[0, ly[19], ly[6]] + 
 (16*I)*Pi*G[0, ly[20], ly[6]] + (16*I)*Pi*G[0, ly[21], ly[6]] + 
 (16*I)*Pi*G[0, ly[22], ly[6]] + (16*I)*Pi*G[0, ly[23], ly[6]] - 
 (16*I)*Pi*G[0, ly[24], ly[6]] - (16*I)*Pi*G[0, ly[25], ly[6]] - 
 (16*I)*Pi*G[0, ly[26], ly[6]] - (16*I)*Pi*G[0, ly[27], ly[6]] + 
 (2*I)*Pi*G[lw[1], lw[3], w] - G[ly[2], y]*G[lw[1], lw[3], w] - 
 G[ly[3], y]*G[lw[1], lw[3], w] - G[ly[4], y]*G[lw[1], lw[3], w] - 
 G[ly[5], y]*G[lw[1], lw[3], w] + 2*G[ly[6], y]*G[lw[1], lw[3], w] + 
 2*G[ly[7], y]*G[lw[1], lw[3], w] - 2*G[ly[8], y]*G[lw[1], lw[3], w] - 
 2*G[ly[9], y]*G[lw[1], lw[3], w] + 2*G[ly[10], y]*G[lw[1], lw[3], w] + 
 2*G[ly[11], y]*G[lw[1], lw[3], w] - (2*I)*Pi*G[lw[1], lw[4], w] + 
 G[ly[2], y]*G[lw[1], lw[4], w] + G[ly[3], y]*G[lw[1], lw[4], w] + 
 G[ly[4], y]*G[lw[1], lw[4], w] + G[ly[5], y]*G[lw[1], lw[4], w] - 
 2*G[ly[6], y]*G[lw[1], lw[4], w] - 2*G[ly[7], y]*G[lw[1], lw[4], w] + 
 2*G[ly[8], y]*G[lw[1], lw[4], w] + 2*G[ly[9], y]*G[lw[1], lw[4], w] - 
 2*G[ly[10], y]*G[lw[1], lw[4], w] - 2*G[ly[11], y]*G[lw[1], lw[4], w] - 
 (2*I)*Pi*G[lw[1], lw[5], w] + G[ly[2], y]*G[lw[1], lw[5], w] + 
 G[ly[3], y]*G[lw[1], lw[5], w] + G[ly[4], y]*G[lw[1], lw[5], w] + 
 G[ly[5], y]*G[lw[1], lw[5], w] - 2*G[ly[6], y]*G[lw[1], lw[5], w] - 
 2*G[ly[7], y]*G[lw[1], lw[5], w] + 2*G[ly[8], y]*G[lw[1], lw[5], w] + 
 2*G[ly[9], y]*G[lw[1], lw[5], w] - 2*G[ly[10], y]*G[lw[1], lw[5], w] - 
 2*G[ly[11], y]*G[lw[1], lw[5], w] - (2*I)*Pi*G[lw[2], lw[3], w] + 
 G[ly[2], y]*G[lw[2], lw[3], w] + G[ly[3], y]*G[lw[2], lw[3], w] + 
 G[ly[4], y]*G[lw[2], lw[3], w] + G[ly[5], y]*G[lw[2], lw[3], w] - 
 2*G[ly[6], y]*G[lw[2], lw[3], w] - 2*G[ly[7], y]*G[lw[2], lw[3], w] + 
 2*G[ly[8], y]*G[lw[2], lw[3], w] + 2*G[ly[9], y]*G[lw[2], lw[3], w] - 
 2*G[ly[10], y]*G[lw[2], lw[3], w] - 2*G[ly[11], y]*G[lw[2], lw[3], w] + 
 (2*I)*Pi*G[lw[2], lw[4], w] - G[ly[2], y]*G[lw[2], lw[4], w] - 
 G[ly[3], y]*G[lw[2], lw[4], w] - G[ly[4], y]*G[lw[2], lw[4], w] - 
 G[ly[5], y]*G[lw[2], lw[4], w] + 2*G[ly[6], y]*G[lw[2], lw[4], w] + 
 2*G[ly[7], y]*G[lw[2], lw[4], w] - 2*G[ly[8], y]*G[lw[2], lw[4], w] - 
 2*G[ly[9], y]*G[lw[2], lw[4], w] + 2*G[ly[10], y]*G[lw[2], lw[4], w] + 
 2*G[ly[11], y]*G[lw[2], lw[4], w] + (2*I)*Pi*G[lw[2], lw[5], w] - 
 G[ly[2], y]*G[lw[2], lw[5], w] - G[ly[3], y]*G[lw[2], lw[5], w] - 
 G[ly[4], y]*G[lw[2], lw[5], w] - G[ly[5], y]*G[lw[2], lw[5], w] + 
 2*G[ly[6], y]*G[lw[2], lw[5], w] + 2*G[ly[7], y]*G[lw[2], lw[5], w] - 
 2*G[ly[8], y]*G[lw[2], lw[5], w] - 2*G[ly[9], y]*G[lw[2], lw[5], w] + 
 2*G[ly[10], y]*G[lw[2], lw[5], w] + 2*G[ly[11], y]*G[lw[2], lw[5], w] + 
 (2*I)*Pi*G[lw[3], lw[1], w] - G[ly[2], y]*G[lw[3], lw[1], w] - 
 G[ly[3], y]*G[lw[3], lw[1], w] - G[ly[4], y]*G[lw[3], lw[1], w] - 
 G[ly[5], y]*G[lw[3], lw[1], w] + 2*G[ly[6], y]*G[lw[3], lw[1], w] + 
 2*G[ly[7], y]*G[lw[3], lw[1], w] - 2*G[ly[8], y]*G[lw[3], lw[1], w] - 
 2*G[ly[9], y]*G[lw[3], lw[1], w] + 2*G[ly[10], y]*G[lw[3], lw[1], w] + 
 2*G[ly[11], y]*G[lw[3], lw[1], w] + (2*I)*Pi*G[lw[3], lw[2], w] - 
 G[ly[2], y]*G[lw[3], lw[2], w] - G[ly[3], y]*G[lw[3], lw[2], w] - 
 G[ly[4], y]*G[lw[3], lw[2], w] - G[ly[5], y]*G[lw[3], lw[2], w] + 
 2*G[ly[6], y]*G[lw[3], lw[2], w] + 2*G[ly[7], y]*G[lw[3], lw[2], w] - 
 2*G[ly[8], y]*G[lw[3], lw[2], w] - 2*G[ly[9], y]*G[lw[3], lw[2], w] + 
 2*G[ly[10], y]*G[lw[3], lw[2], w] + 2*G[ly[11], y]*G[lw[3], lw[2], w] - 
 (2*I)*Pi*G[lw[3], lw[4], w] + G[ly[2], y]*G[lw[3], lw[4], w] + 
 G[ly[3], y]*G[lw[3], lw[4], w] + G[ly[4], y]*G[lw[3], lw[4], w] + 
 G[ly[5], y]*G[lw[3], lw[4], w] - 2*G[ly[6], y]*G[lw[3], lw[4], w] - 
 2*G[ly[7], y]*G[lw[3], lw[4], w] + 2*G[ly[8], y]*G[lw[3], lw[4], w] + 
 2*G[ly[9], y]*G[lw[3], lw[4], w] - 2*G[ly[10], y]*G[lw[3], lw[4], w] - 
 2*G[ly[11], y]*G[lw[3], lw[4], w] - (2*I)*Pi*G[lw[3], lw[5], w] + 
 G[ly[2], y]*G[lw[3], lw[5], w] + G[ly[3], y]*G[lw[3], lw[5], w] + 
 G[ly[4], y]*G[lw[3], lw[5], w] + G[ly[5], y]*G[lw[3], lw[5], w] - 
 2*G[ly[6], y]*G[lw[3], lw[5], w] - 2*G[ly[7], y]*G[lw[3], lw[5], w] + 
 2*G[ly[8], y]*G[lw[3], lw[5], w] + 2*G[ly[9], y]*G[lw[3], lw[5], w] - 
 2*G[ly[10], y]*G[lw[3], lw[5], w] - 2*G[ly[11], y]*G[lw[3], lw[5], w] + 
 (2*I)*Pi*G[lw[4], lw[1], w] - G[ly[2], y]*G[lw[4], lw[1], w] - 
 G[ly[3], y]*G[lw[4], lw[1], w] - G[ly[4], y]*G[lw[4], lw[1], w] - 
 G[ly[5], y]*G[lw[4], lw[1], w] + 2*G[ly[6], y]*G[lw[4], lw[1], w] + 
 2*G[ly[7], y]*G[lw[4], lw[1], w] - 2*G[ly[8], y]*G[lw[4], lw[1], w] - 
 2*G[ly[9], y]*G[lw[4], lw[1], w] + 2*G[ly[10], y]*G[lw[4], lw[1], w] + 
 2*G[ly[11], y]*G[lw[4], lw[1], w] + (2*I)*Pi*G[lw[4], lw[2], w] - 
 G[ly[2], y]*G[lw[4], lw[2], w] - G[ly[3], y]*G[lw[4], lw[2], w] - 
 G[ly[4], y]*G[lw[4], lw[2], w] - G[ly[5], y]*G[lw[4], lw[2], w] + 
 2*G[ly[6], y]*G[lw[4], lw[2], w] + 2*G[ly[7], y]*G[lw[4], lw[2], w] - 
 2*G[ly[8], y]*G[lw[4], lw[2], w] - 2*G[ly[9], y]*G[lw[4], lw[2], w] + 
 2*G[ly[10], y]*G[lw[4], lw[2], w] + 2*G[ly[11], y]*G[lw[4], lw[2], w] - 
 (2*I)*Pi*G[lw[4], lw[3], w] + G[ly[2], y]*G[lw[4], lw[3], w] + 
 G[ly[3], y]*G[lw[4], lw[3], w] + G[ly[4], y]*G[lw[4], lw[3], w] + 
 G[ly[5], y]*G[lw[4], lw[3], w] - 2*G[ly[6], y]*G[lw[4], lw[3], w] - 
 2*G[ly[7], y]*G[lw[4], lw[3], w] + 2*G[ly[8], y]*G[lw[4], lw[3], w] + 
 2*G[ly[9], y]*G[lw[4], lw[3], w] - 2*G[ly[10], y]*G[lw[4], lw[3], w] - 
 2*G[ly[11], y]*G[lw[4], lw[3], w] - (2*I)*Pi*G[lw[5], lw[1], w] + 
 G[ly[2], y]*G[lw[5], lw[1], w] + G[ly[3], y]*G[lw[5], lw[1], w] + 
 G[ly[4], y]*G[lw[5], lw[1], w] + G[ly[5], y]*G[lw[5], lw[1], w] - 
 2*G[ly[6], y]*G[lw[5], lw[1], w] - 2*G[ly[7], y]*G[lw[5], lw[1], w] + 
 2*G[ly[8], y]*G[lw[5], lw[1], w] + 2*G[ly[9], y]*G[lw[5], lw[1], w] - 
 2*G[ly[10], y]*G[lw[5], lw[1], w] - 2*G[ly[11], y]*G[lw[5], lw[1], w] - 
 (2*I)*Pi*G[lw[5], lw[2], w] + G[ly[2], y]*G[lw[5], lw[2], w] + 
 G[ly[3], y]*G[lw[5], lw[2], w] + G[ly[4], y]*G[lw[5], lw[2], w] + 
 G[ly[5], y]*G[lw[5], lw[2], w] - 2*G[ly[6], y]*G[lw[5], lw[2], w] - 
 2*G[ly[7], y]*G[lw[5], lw[2], w] + 2*G[ly[8], y]*G[lw[5], lw[2], w] + 
 2*G[ly[9], y]*G[lw[5], lw[2], w] - 2*G[ly[10], y]*G[lw[5], lw[2], w] - 
 2*G[ly[11], y]*G[lw[5], lw[2], w] + (2*I)*Pi*G[lw[5], lw[3], w] - 
 G[ly[2], y]*G[lw[5], lw[3], w] - G[ly[3], y]*G[lw[5], lw[3], w] - 
 G[ly[4], y]*G[lw[5], lw[3], w] - G[ly[5], y]*G[lw[5], lw[3], w] + 
 2*G[ly[6], y]*G[lw[5], lw[3], w] + 2*G[ly[7], y]*G[lw[5], lw[3], w] - 
 2*G[ly[8], y]*G[lw[5], lw[3], w] - 2*G[ly[9], y]*G[lw[5], lw[3], w] + 
 2*G[ly[10], y]*G[lw[5], lw[3], w] + 2*G[ly[11], y]*G[lw[5], lw[3], w] + 
 (2*I)*Pi*G[lw[8], lw[1], w] + G[ly[1], y]*G[lw[8], lw[1], w] - 
 G[ly[2], y]*G[lw[8], lw[1], w] - G[ly[3], y]*G[lw[8], lw[1], w] - 
 G[ly[4], y]*G[lw[8], lw[1], w] - G[ly[5], y]*G[lw[8], lw[1], w] + 
 2*G[ly[6], y]*G[lw[8], lw[1], w] + 2*G[ly[7], y]*G[lw[8], lw[1], w] - 
 2*G[ly[8], y]*G[lw[8], lw[1], w] - 2*G[ly[9], y]*G[lw[8], lw[1], w] + 
 2*G[ly[10], y]*G[lw[8], lw[1], w] + 2*G[ly[11], y]*G[lw[8], lw[1], w] + 
 (2*I)*Pi*G[lw[8], lw[2], w] + G[ly[1], y]*G[lw[8], lw[2], w] - 
 G[ly[2], y]*G[lw[8], lw[2], w] - G[ly[3], y]*G[lw[8], lw[2], w] - 
 G[ly[4], y]*G[lw[8], lw[2], w] - G[ly[5], y]*G[lw[8], lw[2], w] + 
 2*G[ly[6], y]*G[lw[8], lw[2], w] + 2*G[ly[7], y]*G[lw[8], lw[2], w] - 
 2*G[ly[8], y]*G[lw[8], lw[2], w] - 2*G[ly[9], y]*G[lw[8], lw[2], w] + 
 2*G[ly[10], y]*G[lw[8], lw[2], w] + 2*G[ly[11], y]*G[lw[8], lw[2], w] - 
 (2*I)*Pi*G[lw[8], lw[3], w] + G[ly[1], y]*G[lw[8], lw[3], w] + 
 G[ly[2], y]*G[lw[8], lw[3], w] + G[ly[3], y]*G[lw[8], lw[3], w] + 
 G[ly[4], y]*G[lw[8], lw[3], w] + G[ly[5], y]*G[lw[8], lw[3], w] - 
 2*G[ly[6], y]*G[lw[8], lw[3], w] - 2*G[ly[7], y]*G[lw[8], lw[3], w] + 
 2*G[ly[8], y]*G[lw[8], lw[3], w] + 2*G[ly[9], y]*G[lw[8], lw[3], w] - 
 2*G[ly[10], y]*G[lw[8], lw[3], w] - 2*G[ly[11], y]*G[lw[8], lw[3], w] - 
 2*G[ly[1], y]*G[lw[8], lw[4], w] - 2*G[ly[1], y]*G[lw[8], lw[5], w] + 
 (2*I)*Pi*G[lw[9], lw[1], w] - G[ly[1], y]*G[lw[9], lw[1], w] - 
 G[ly[2], y]*G[lw[9], lw[1], w] - G[ly[3], y]*G[lw[9], lw[1], w] - 
 G[ly[4], y]*G[lw[9], lw[1], w] - G[ly[5], y]*G[lw[9], lw[1], w] + 
 2*G[ly[6], y]*G[lw[9], lw[1], w] + 2*G[ly[7], y]*G[lw[9], lw[1], w] - 
 2*G[ly[8], y]*G[lw[9], lw[1], w] - 2*G[ly[9], y]*G[lw[9], lw[1], w] + 
 2*G[ly[10], y]*G[lw[9], lw[1], w] + 2*G[ly[11], y]*G[lw[9], lw[1], w] + 
 (2*I)*Pi*G[lw[9], lw[2], w] - G[ly[1], y]*G[lw[9], lw[2], w] - 
 G[ly[2], y]*G[lw[9], lw[2], w] - G[ly[3], y]*G[lw[9], lw[2], w] - 
 G[ly[4], y]*G[lw[9], lw[2], w] - G[ly[5], y]*G[lw[9], lw[2], w] + 
 2*G[ly[6], y]*G[lw[9], lw[2], w] + 2*G[ly[7], y]*G[lw[9], lw[2], w] - 
 2*G[ly[8], y]*G[lw[9], lw[2], w] - 2*G[ly[9], y]*G[lw[9], lw[2], w] + 
 2*G[ly[10], y]*G[lw[9], lw[2], w] + 2*G[ly[11], y]*G[lw[9], lw[2], w] - 
 (2*I)*Pi*G[lw[9], lw[3], w] - G[ly[1], y]*G[lw[9], lw[3], w] + 
 G[ly[2], y]*G[lw[9], lw[3], w] + G[ly[3], y]*G[lw[9], lw[3], w] + 
 G[ly[4], y]*G[lw[9], lw[3], w] + G[ly[5], y]*G[lw[9], lw[3], w] - 
 2*G[ly[6], y]*G[lw[9], lw[3], w] - 2*G[ly[7], y]*G[lw[9], lw[3], w] + 
 2*G[ly[8], y]*G[lw[9], lw[3], w] + 2*G[ly[9], y]*G[lw[9], lw[3], w] - 
 2*G[ly[10], y]*G[lw[9], lw[3], w] - 2*G[ly[11], y]*G[lw[9], lw[3], w] + 
 2*G[ly[1], y]*G[lw[9], lw[4], w] + 2*G[ly[1], y]*G[lw[9], lw[5], w] - 
 (2*I)*Pi*G[lw[10], lw[1], w] - G[ly[1], y]*G[lw[10], lw[1], w] + 
 G[ly[2], y]*G[lw[10], lw[1], w] + G[ly[3], y]*G[lw[10], lw[1], w] + 
 G[ly[4], y]*G[lw[10], lw[1], w] + G[ly[5], y]*G[lw[10], lw[1], w] - 
 2*G[ly[6], y]*G[lw[10], lw[1], w] - 2*G[ly[7], y]*G[lw[10], lw[1], w] + 
 2*G[ly[8], y]*G[lw[10], lw[1], w] + 2*G[ly[9], y]*G[lw[10], lw[1], w] - 
 2*G[ly[10], y]*G[lw[10], lw[1], w] - 2*G[ly[11], y]*G[lw[10], lw[1], w] - 
 (2*I)*Pi*G[lw[10], lw[2], w] - G[ly[1], y]*G[lw[10], lw[2], w] + 
 G[ly[2], y]*G[lw[10], lw[2], w] + G[ly[3], y]*G[lw[10], lw[2], w] + 
 G[ly[4], y]*G[lw[10], lw[2], w] + G[ly[5], y]*G[lw[10], lw[2], w] - 
 2*G[ly[6], y]*G[lw[10], lw[2], w] - 2*G[ly[7], y]*G[lw[10], lw[2], w] + 
 2*G[ly[8], y]*G[lw[10], lw[2], w] + 2*G[ly[9], y]*G[lw[10], lw[2], w] - 
 2*G[ly[10], y]*G[lw[10], lw[2], w] - 2*G[ly[11], y]*G[lw[10], lw[2], w] + 
 (2*I)*Pi*G[lw[10], lw[3], w] - G[ly[1], y]*G[lw[10], lw[3], w] - 
 G[ly[2], y]*G[lw[10], lw[3], w] - G[ly[3], y]*G[lw[10], lw[3], w] - 
 G[ly[4], y]*G[lw[10], lw[3], w] - G[ly[5], y]*G[lw[10], lw[3], w] + 
 2*G[ly[6], y]*G[lw[10], lw[3], w] + 2*G[ly[7], y]*G[lw[10], lw[3], w] - 
 2*G[ly[8], y]*G[lw[10], lw[3], w] - 2*G[ly[9], y]*G[lw[10], lw[3], w] + 
 2*G[ly[10], y]*G[lw[10], lw[3], w] + 2*G[ly[11], y]*G[lw[10], lw[3], w] + 
 2*G[ly[1], y]*G[lw[10], lw[4], w] + 2*G[ly[1], y]*G[lw[10], lw[5], w] - 
 (2*I)*Pi*G[lw[11], lw[1], w] + G[ly[1], y]*G[lw[11], lw[1], w] + 
 G[ly[2], y]*G[lw[11], lw[1], w] + G[ly[3], y]*G[lw[11], lw[1], w] + 
 G[ly[4], y]*G[lw[11], lw[1], w] + G[ly[5], y]*G[lw[11], lw[1], w] - 
 2*G[ly[6], y]*G[lw[11], lw[1], w] - 2*G[ly[7], y]*G[lw[11], lw[1], w] + 
 2*G[ly[8], y]*G[lw[11], lw[1], w] + 2*G[ly[9], y]*G[lw[11], lw[1], w] - 
 2*G[ly[10], y]*G[lw[11], lw[1], w] - 2*G[ly[11], y]*G[lw[11], lw[1], w] - 
 (2*I)*Pi*G[lw[11], lw[2], w] + G[ly[1], y]*G[lw[11], lw[2], w] + 
 G[ly[2], y]*G[lw[11], lw[2], w] + G[ly[3], y]*G[lw[11], lw[2], w] + 
 G[ly[4], y]*G[lw[11], lw[2], w] + G[ly[5], y]*G[lw[11], lw[2], w] - 
 2*G[ly[6], y]*G[lw[11], lw[2], w] - 2*G[ly[7], y]*G[lw[11], lw[2], w] + 
 2*G[ly[8], y]*G[lw[11], lw[2], w] + 2*G[ly[9], y]*G[lw[11], lw[2], w] - 
 2*G[ly[10], y]*G[lw[11], lw[2], w] - 2*G[ly[11], y]*G[lw[11], lw[2], w] + 
 (2*I)*Pi*G[lw[11], lw[3], w] + G[ly[1], y]*G[lw[11], lw[3], w] - 
 G[ly[2], y]*G[lw[11], lw[3], w] - G[ly[3], y]*G[lw[11], lw[3], w] - 
 G[ly[4], y]*G[lw[11], lw[3], w] - G[ly[5], y]*G[lw[11], lw[3], w] + 
 2*G[ly[6], y]*G[lw[11], lw[3], w] + 2*G[ly[7], y]*G[lw[11], lw[3], w] - 
 2*G[ly[8], y]*G[lw[11], lw[3], w] - 2*G[ly[9], y]*G[lw[11], lw[3], w] + 
 2*G[ly[10], y]*G[lw[11], lw[3], w] + 2*G[ly[11], y]*G[lw[11], lw[3], w] - 
 2*G[ly[1], y]*G[lw[11], lw[4], w] - 2*G[ly[1], y]*G[lw[11], lw[5], w] + 
 (4*I)*Pi*G[ly[1], ly[1], y] - 3*G[lw[1], w]*G[ly[1], ly[1], y] + 
 3*G[lw[2], w]*G[ly[1], ly[1], y] - 3*G[lw[3], w]*G[ly[1], ly[1], y] - 
 G[lw[8], w]*G[ly[1], ly[1], y] + G[lw[9], w]*G[ly[1], ly[1], y] + 
 G[lw[10], w]*G[ly[1], ly[1], y] - G[lw[11], w]*G[ly[1], ly[1], y] + 
 (2*I)*Pi*G[ly[1], ly[2], y] + G[lw[8], w]*G[ly[1], ly[2], y] - 
 G[lw[9], w]*G[ly[1], ly[2], y] - G[lw[10], w]*G[ly[1], ly[2], y] + 
 G[lw[11], w]*G[ly[1], ly[2], y] + (2*I)*Pi*G[ly[1], ly[3], y] + 
 G[lw[8], w]*G[ly[1], ly[3], y] - G[lw[9], w]*G[ly[1], ly[3], y] - 
 G[lw[10], w]*G[ly[1], ly[3], y] + G[lw[11], w]*G[ly[1], ly[3], y] + 
 (2*I)*Pi*G[ly[1], ly[4], y] + G[lw[8], w]*G[ly[1], ly[4], y] - 
 G[lw[9], w]*G[ly[1], ly[4], y] - G[lw[10], w]*G[ly[1], ly[4], y] + 
 G[lw[11], w]*G[ly[1], ly[4], y] + (2*I)*Pi*G[ly[1], ly[5], y] + 
 G[lw[8], w]*G[ly[1], ly[5], y] - G[lw[9], w]*G[ly[1], ly[5], y] - 
 G[lw[10], w]*G[ly[1], ly[5], y] + G[lw[11], w]*G[ly[1], ly[5], y] + 
 (8*I)*Pi*G[ly[1], ly[6], y] - (4*I)*Pi*G[ly[1], ly[7], y] - 
 2*G[lw[8], w]*G[ly[1], ly[7], y] + 2*G[lw[9], w]*G[ly[1], ly[7], y] + 
 2*G[lw[10], w]*G[ly[1], ly[7], y] - 2*G[lw[11], w]*G[ly[1], ly[7], y] + 
 (4*I)*Pi*G[ly[1], ly[8], y] + 2*G[lw[8], w]*G[ly[1], ly[8], y] - 
 2*G[lw[9], w]*G[ly[1], ly[8], y] - 2*G[lw[10], w]*G[ly[1], ly[8], y] + 
 2*G[lw[11], w]*G[ly[1], ly[8], y] + (4*I)*Pi*G[ly[1], ly[9], y] + 
 2*G[lw[8], w]*G[ly[1], ly[9], y] - 2*G[lw[9], w]*G[ly[1], ly[9], y] - 
 2*G[lw[10], w]*G[ly[1], ly[9], y] + 2*G[lw[11], w]*G[ly[1], ly[9], y] - 
 (4*I)*Pi*G[ly[1], ly[10], y] - 2*G[lw[8], w]*G[ly[1], ly[10], y] + 
 2*G[lw[9], w]*G[ly[1], ly[10], y] + 2*G[lw[10], w]*G[ly[1], ly[10], y] - 
 2*G[lw[11], w]*G[ly[1], ly[10], y] - (4*I)*Pi*G[ly[1], ly[11], y] - 
 2*G[lw[8], w]*G[ly[1], ly[11], y] + 2*G[lw[9], w]*G[ly[1], ly[11], y] + 
 2*G[lw[10], w]*G[ly[1], ly[11], y] - 2*G[lw[11], w]*G[ly[1], ly[11], y] + 
 G[lw[8], w]*G[ly[2], ly[1], y] - G[lw[9], w]*G[ly[2], ly[1], y] - 
 G[lw[10], w]*G[ly[2], ly[1], y] + G[lw[11], w]*G[ly[2], ly[1], y] - 
 G[lw[1], w]*G[ly[2], ly[2], y] + G[lw[2], w]*G[ly[2], ly[2], y] + 
 G[lw[4], w]*G[ly[2], ly[2], y] - G[lw[5], w]*G[ly[2], ly[2], y] + 
 G[lw[8], w]*G[ly[2], ly[2], y] + G[lw[9], w]*G[ly[2], ly[2], y] - 
 G[lw[10], w]*G[ly[2], ly[2], y] - G[lw[11], w]*G[ly[2], ly[2], y] - 
 G[lw[1], w]*G[ly[2], ly[3], y] + G[lw[2], w]*G[ly[2], ly[3], y] + 
 G[lw[4], w]*G[ly[2], ly[3], y] - G[lw[5], w]*G[ly[2], ly[3], y] + 
 G[lw[8], w]*G[ly[2], ly[3], y] + G[lw[9], w]*G[ly[2], ly[3], y] - 
 G[lw[10], w]*G[ly[2], ly[3], y] - G[lw[11], w]*G[ly[2], ly[3], y] - 
 G[lw[1], w]*G[ly[2], ly[4], y] + G[lw[2], w]*G[ly[2], ly[4], y] + 
 G[lw[4], w]*G[ly[2], ly[4], y] - G[lw[5], w]*G[ly[2], ly[4], y] + 
 G[lw[8], w]*G[ly[2], ly[4], y] + G[lw[9], w]*G[ly[2], ly[4], y] - 
 G[lw[10], w]*G[ly[2], ly[4], y] - G[lw[11], w]*G[ly[2], ly[4], y] - 
 G[lw[1], w]*G[ly[2], ly[5], y] + G[lw[2], w]*G[ly[2], ly[5], y] + 
 G[lw[4], w]*G[ly[2], ly[5], y] - G[lw[5], w]*G[ly[2], ly[5], y] + 
 G[lw[8], w]*G[ly[2], ly[5], y] + G[lw[9], w]*G[ly[2], ly[5], y] - 
 G[lw[10], w]*G[ly[2], ly[5], y] - G[lw[11], w]*G[ly[2], ly[5], y] - 
 (2*I)*Pi*G[ly[2], ly[6], y] + 2*G[lw[1], w]*G[ly[2], ly[6], y] - 
 2*G[lw[2], w]*G[ly[2], ly[6], y] - 2*G[lw[4], w]*G[ly[2], ly[6], y] + 
 2*G[lw[5], w]*G[ly[2], ly[6], y] - 2*G[lw[8], w]*G[ly[2], ly[6], y] - 
 2*G[lw[9], w]*G[ly[2], ly[6], y] + 2*G[lw[10], w]*G[ly[2], ly[6], y] + 
 2*G[lw[11], w]*G[ly[2], ly[6], y] - (2*I)*Pi*G[ly[2], ly[7], y] + 
 2*G[lw[1], w]*G[ly[2], ly[7], y] - 2*G[lw[2], w]*G[ly[2], ly[7], y] - 
 2*G[lw[4], w]*G[ly[2], ly[7], y] + 2*G[lw[5], w]*G[ly[2], ly[7], y] - 
 2*G[lw[8], w]*G[ly[2], ly[7], y] - 2*G[lw[9], w]*G[ly[2], ly[7], y] + 
 2*G[lw[10], w]*G[ly[2], ly[7], y] + 2*G[lw[11], w]*G[ly[2], ly[7], y] + 
 (4*I)*Pi*G[ly[2], ly[8], y] - 2*G[lw[1], w]*G[ly[2], ly[8], y] + 
 2*G[lw[2], w]*G[ly[2], ly[8], y] + 2*G[lw[4], w]*G[ly[2], ly[8], y] - 
 2*G[lw[5], w]*G[ly[2], ly[8], y] + 2*G[lw[8], w]*G[ly[2], ly[8], y] + 
 2*G[lw[9], w]*G[ly[2], ly[8], y] - 2*G[lw[10], w]*G[ly[2], ly[8], y] - 
 2*G[lw[11], w]*G[ly[2], ly[8], y] + (4*I)*Pi*G[ly[2], ly[9], y] - 
 2*G[lw[1], w]*G[ly[2], ly[9], y] + 2*G[lw[2], w]*G[ly[2], ly[9], y] + 
 2*G[lw[4], w]*G[ly[2], ly[9], y] - 2*G[lw[5], w]*G[ly[2], ly[9], y] + 
 2*G[lw[8], w]*G[ly[2], ly[9], y] + 2*G[lw[9], w]*G[ly[2], ly[9], y] - 
 2*G[lw[10], w]*G[ly[2], ly[9], y] - 2*G[lw[11], w]*G[ly[2], ly[9], y] - 
 (2*I)*Pi*G[ly[2], ly[10], y] + 2*G[lw[1], w]*G[ly[2], ly[10], y] - 
 2*G[lw[2], w]*G[ly[2], ly[10], y] - 2*G[lw[4], w]*G[ly[2], ly[10], y] + 
 2*G[lw[5], w]*G[ly[2], ly[10], y] - 2*G[lw[8], w]*G[ly[2], ly[10], y] - 
 2*G[lw[9], w]*G[ly[2], ly[10], y] + 2*G[lw[10], w]*G[ly[2], ly[10], y] + 
 2*G[lw[11], w]*G[ly[2], ly[10], y] - (2*I)*Pi*G[ly[2], ly[11], y] + 
 2*G[lw[1], w]*G[ly[2], ly[11], y] - 2*G[lw[2], w]*G[ly[2], ly[11], y] - 
 2*G[lw[4], w]*G[ly[2], ly[11], y] + 2*G[lw[5], w]*G[ly[2], ly[11], y] - 
 2*G[lw[8], w]*G[ly[2], ly[11], y] - 2*G[lw[9], w]*G[ly[2], ly[11], y] + 
 2*G[lw[10], w]*G[ly[2], ly[11], y] + 2*G[lw[11], w]*G[ly[2], ly[11], y] + 
 G[lw[8], w]*G[ly[3], ly[1], y] - G[lw[9], w]*G[ly[3], ly[1], y] - 
 G[lw[10], w]*G[ly[3], ly[1], y] + G[lw[11], w]*G[ly[3], ly[1], y] - 
 G[lw[1], w]*G[ly[3], ly[2], y] + G[lw[2], w]*G[ly[3], ly[2], y] + 
 G[lw[4], w]*G[ly[3], ly[2], y] - G[lw[5], w]*G[ly[3], ly[2], y] + 
 G[lw[8], w]*G[ly[3], ly[2], y] + G[lw[9], w]*G[ly[3], ly[2], y] - 
 G[lw[10], w]*G[ly[3], ly[2], y] - G[lw[11], w]*G[ly[3], ly[2], y] - 
 G[lw[1], w]*G[ly[3], ly[3], y] + G[lw[2], w]*G[ly[3], ly[3], y] + 
 G[lw[4], w]*G[ly[3], ly[3], y] - G[lw[5], w]*G[ly[3], ly[3], y] + 
 G[lw[8], w]*G[ly[3], ly[3], y] + G[lw[9], w]*G[ly[3], ly[3], y] - 
 G[lw[10], w]*G[ly[3], ly[3], y] - G[lw[11], w]*G[ly[3], ly[3], y] - 
 G[lw[1], w]*G[ly[3], ly[4], y] + G[lw[2], w]*G[ly[3], ly[4], y] + 
 G[lw[4], w]*G[ly[3], ly[4], y] - G[lw[5], w]*G[ly[3], ly[4], y] + 
 G[lw[8], w]*G[ly[3], ly[4], y] + G[lw[9], w]*G[ly[3], ly[4], y] - 
 G[lw[10], w]*G[ly[3], ly[4], y] - G[lw[11], w]*G[ly[3], ly[4], y] - 
 G[lw[1], w]*G[ly[3], ly[5], y] + G[lw[2], w]*G[ly[3], ly[5], y] + 
 G[lw[4], w]*G[ly[3], ly[5], y] - G[lw[5], w]*G[ly[3], ly[5], y] + 
 G[lw[8], w]*G[ly[3], ly[5], y] + G[lw[9], w]*G[ly[3], ly[5], y] - 
 G[lw[10], w]*G[ly[3], ly[5], y] - G[lw[11], w]*G[ly[3], ly[5], y] - 
 (2*I)*Pi*G[ly[3], ly[6], y] + 2*G[lw[1], w]*G[ly[3], ly[6], y] - 
 2*G[lw[2], w]*G[ly[3], ly[6], y] - 2*G[lw[4], w]*G[ly[3], ly[6], y] + 
 2*G[lw[5], w]*G[ly[3], ly[6], y] - 2*G[lw[8], w]*G[ly[3], ly[6], y] - 
 2*G[lw[9], w]*G[ly[3], ly[6], y] + 2*G[lw[10], w]*G[ly[3], ly[6], y] + 
 2*G[lw[11], w]*G[ly[3], ly[6], y] - (2*I)*Pi*G[ly[3], ly[7], y] + 
 2*G[lw[1], w]*G[ly[3], ly[7], y] - 2*G[lw[2], w]*G[ly[3], ly[7], y] - 
 2*G[lw[4], w]*G[ly[3], ly[7], y] + 2*G[lw[5], w]*G[ly[3], ly[7], y] - 
 2*G[lw[8], w]*G[ly[3], ly[7], y] - 2*G[lw[9], w]*G[ly[3], ly[7], y] + 
 2*G[lw[10], w]*G[ly[3], ly[7], y] + 2*G[lw[11], w]*G[ly[3], ly[7], y] + 
 (4*I)*Pi*G[ly[3], ly[8], y] - 2*G[lw[1], w]*G[ly[3], ly[8], y] + 
 2*G[lw[2], w]*G[ly[3], ly[8], y] + 2*G[lw[4], w]*G[ly[3], ly[8], y] - 
 2*G[lw[5], w]*G[ly[3], ly[8], y] + 2*G[lw[8], w]*G[ly[3], ly[8], y] + 
 2*G[lw[9], w]*G[ly[3], ly[8], y] - 2*G[lw[10], w]*G[ly[3], ly[8], y] - 
 2*G[lw[11], w]*G[ly[3], ly[8], y] + (4*I)*Pi*G[ly[3], ly[9], y] - 
 2*G[lw[1], w]*G[ly[3], ly[9], y] + 2*G[lw[2], w]*G[ly[3], ly[9], y] + 
 2*G[lw[4], w]*G[ly[3], ly[9], y] - 2*G[lw[5], w]*G[ly[3], ly[9], y] + 
 2*G[lw[8], w]*G[ly[3], ly[9], y] + 2*G[lw[9], w]*G[ly[3], ly[9], y] - 
 2*G[lw[10], w]*G[ly[3], ly[9], y] - 2*G[lw[11], w]*G[ly[3], ly[9], y] - 
 (2*I)*Pi*G[ly[3], ly[10], y] + 2*G[lw[1], w]*G[ly[3], ly[10], y] - 
 2*G[lw[2], w]*G[ly[3], ly[10], y] - 2*G[lw[4], w]*G[ly[3], ly[10], y] + 
 2*G[lw[5], w]*G[ly[3], ly[10], y] - 2*G[lw[8], w]*G[ly[3], ly[10], y] - 
 2*G[lw[9], w]*G[ly[3], ly[10], y] + 2*G[lw[10], w]*G[ly[3], ly[10], y] + 
 2*G[lw[11], w]*G[ly[3], ly[10], y] - (2*I)*Pi*G[ly[3], ly[11], y] + 
 2*G[lw[1], w]*G[ly[3], ly[11], y] - 2*G[lw[2], w]*G[ly[3], ly[11], y] - 
 2*G[lw[4], w]*G[ly[3], ly[11], y] + 2*G[lw[5], w]*G[ly[3], ly[11], y] - 
 2*G[lw[8], w]*G[ly[3], ly[11], y] - 2*G[lw[9], w]*G[ly[3], ly[11], y] + 
 2*G[lw[10], w]*G[ly[3], ly[11], y] + 2*G[lw[11], w]*G[ly[3], ly[11], y] + 
 G[lw[8], w]*G[ly[4], ly[1], y] - G[lw[9], w]*G[ly[4], ly[1], y] - 
 G[lw[10], w]*G[ly[4], ly[1], y] + G[lw[11], w]*G[ly[4], ly[1], y] - 
 G[lw[1], w]*G[ly[4], ly[2], y] + G[lw[2], w]*G[ly[4], ly[2], y] + 
 G[lw[4], w]*G[ly[4], ly[2], y] - G[lw[5], w]*G[ly[4], ly[2], y] + 
 G[lw[8], w]*G[ly[4], ly[2], y] + G[lw[9], w]*G[ly[4], ly[2], y] - 
 G[lw[10], w]*G[ly[4], ly[2], y] - G[lw[11], w]*G[ly[4], ly[2], y] - 
 G[lw[1], w]*G[ly[4], ly[3], y] + G[lw[2], w]*G[ly[4], ly[3], y] + 
 G[lw[4], w]*G[ly[4], ly[3], y] - G[lw[5], w]*G[ly[4], ly[3], y] + 
 G[lw[8], w]*G[ly[4], ly[3], y] + G[lw[9], w]*G[ly[4], ly[3], y] - 
 G[lw[10], w]*G[ly[4], ly[3], y] - G[lw[11], w]*G[ly[4], ly[3], y] - 
 G[lw[1], w]*G[ly[4], ly[4], y] + G[lw[2], w]*G[ly[4], ly[4], y] + 
 G[lw[4], w]*G[ly[4], ly[4], y] - G[lw[5], w]*G[ly[4], ly[4], y] + 
 G[lw[8], w]*G[ly[4], ly[4], y] + G[lw[9], w]*G[ly[4], ly[4], y] - 
 G[lw[10], w]*G[ly[4], ly[4], y] - G[lw[11], w]*G[ly[4], ly[4], y] - 
 G[lw[1], w]*G[ly[4], ly[5], y] + G[lw[2], w]*G[ly[4], ly[5], y] + 
 G[lw[4], w]*G[ly[4], ly[5], y] - G[lw[5], w]*G[ly[4], ly[5], y] + 
 G[lw[8], w]*G[ly[4], ly[5], y] + G[lw[9], w]*G[ly[4], ly[5], y] - 
 G[lw[10], w]*G[ly[4], ly[5], y] - G[lw[11], w]*G[ly[4], ly[5], y] - 
 (2*I)*Pi*G[ly[4], ly[6], y] + 2*G[lw[1], w]*G[ly[4], ly[6], y] - 
 2*G[lw[2], w]*G[ly[4], ly[6], y] - 2*G[lw[4], w]*G[ly[4], ly[6], y] + 
 2*G[lw[5], w]*G[ly[4], ly[6], y] - 2*G[lw[8], w]*G[ly[4], ly[6], y] - 
 2*G[lw[9], w]*G[ly[4], ly[6], y] + 2*G[lw[10], w]*G[ly[4], ly[6], y] + 
 2*G[lw[11], w]*G[ly[4], ly[6], y] - (2*I)*Pi*G[ly[4], ly[7], y] + 
 2*G[lw[1], w]*G[ly[4], ly[7], y] - 2*G[lw[2], w]*G[ly[4], ly[7], y] - 
 2*G[lw[4], w]*G[ly[4], ly[7], y] + 2*G[lw[5], w]*G[ly[4], ly[7], y] - 
 2*G[lw[8], w]*G[ly[4], ly[7], y] - 2*G[lw[9], w]*G[ly[4], ly[7], y] + 
 2*G[lw[10], w]*G[ly[4], ly[7], y] + 2*G[lw[11], w]*G[ly[4], ly[7], y] + 
 (4*I)*Pi*G[ly[4], ly[8], y] - 2*G[lw[1], w]*G[ly[4], ly[8], y] + 
 2*G[lw[2], w]*G[ly[4], ly[8], y] + 2*G[lw[4], w]*G[ly[4], ly[8], y] - 
 2*G[lw[5], w]*G[ly[4], ly[8], y] + 2*G[lw[8], w]*G[ly[4], ly[8], y] + 
 2*G[lw[9], w]*G[ly[4], ly[8], y] - 2*G[lw[10], w]*G[ly[4], ly[8], y] - 
 2*G[lw[11], w]*G[ly[4], ly[8], y] + (4*I)*Pi*G[ly[4], ly[9], y] - 
 2*G[lw[1], w]*G[ly[4], ly[9], y] + 2*G[lw[2], w]*G[ly[4], ly[9], y] + 
 2*G[lw[4], w]*G[ly[4], ly[9], y] - 2*G[lw[5], w]*G[ly[4], ly[9], y] + 
 2*G[lw[8], w]*G[ly[4], ly[9], y] + 2*G[lw[9], w]*G[ly[4], ly[9], y] - 
 2*G[lw[10], w]*G[ly[4], ly[9], y] - 2*G[lw[11], w]*G[ly[4], ly[9], y] - 
 (2*I)*Pi*G[ly[4], ly[10], y] + 2*G[lw[1], w]*G[ly[4], ly[10], y] - 
 2*G[lw[2], w]*G[ly[4], ly[10], y] - 2*G[lw[4], w]*G[ly[4], ly[10], y] + 
 2*G[lw[5], w]*G[ly[4], ly[10], y] - 2*G[lw[8], w]*G[ly[4], ly[10], y] - 
 2*G[lw[9], w]*G[ly[4], ly[10], y] + 2*G[lw[10], w]*G[ly[4], ly[10], y] + 
 2*G[lw[11], w]*G[ly[4], ly[10], y] - (2*I)*Pi*G[ly[4], ly[11], y] + 
 2*G[lw[1], w]*G[ly[4], ly[11], y] - 2*G[lw[2], w]*G[ly[4], ly[11], y] - 
 2*G[lw[4], w]*G[ly[4], ly[11], y] + 2*G[lw[5], w]*G[ly[4], ly[11], y] - 
 2*G[lw[8], w]*G[ly[4], ly[11], y] - 2*G[lw[9], w]*G[ly[4], ly[11], y] + 
 2*G[lw[10], w]*G[ly[4], ly[11], y] + 2*G[lw[11], w]*G[ly[4], ly[11], y] + 
 G[lw[8], w]*G[ly[5], ly[1], y] - G[lw[9], w]*G[ly[5], ly[1], y] - 
 G[lw[10], w]*G[ly[5], ly[1], y] + G[lw[11], w]*G[ly[5], ly[1], y] - 
 G[lw[1], w]*G[ly[5], ly[2], y] + G[lw[2], w]*G[ly[5], ly[2], y] + 
 G[lw[4], w]*G[ly[5], ly[2], y] - G[lw[5], w]*G[ly[5], ly[2], y] + 
 G[lw[8], w]*G[ly[5], ly[2], y] + G[lw[9], w]*G[ly[5], ly[2], y] - 
 G[lw[10], w]*G[ly[5], ly[2], y] - G[lw[11], w]*G[ly[5], ly[2], y] - 
 G[lw[1], w]*G[ly[5], ly[3], y] + G[lw[2], w]*G[ly[5], ly[3], y] + 
 G[lw[4], w]*G[ly[5], ly[3], y] - G[lw[5], w]*G[ly[5], ly[3], y] + 
 G[lw[8], w]*G[ly[5], ly[3], y] + G[lw[9], w]*G[ly[5], ly[3], y] - 
 G[lw[10], w]*G[ly[5], ly[3], y] - G[lw[11], w]*G[ly[5], ly[3], y] - 
 G[lw[1], w]*G[ly[5], ly[4], y] + G[lw[2], w]*G[ly[5], ly[4], y] + 
 G[lw[4], w]*G[ly[5], ly[4], y] - G[lw[5], w]*G[ly[5], ly[4], y] + 
 G[lw[8], w]*G[ly[5], ly[4], y] + G[lw[9], w]*G[ly[5], ly[4], y] - 
 G[lw[10], w]*G[ly[5], ly[4], y] - G[lw[11], w]*G[ly[5], ly[4], y] - 
 G[lw[1], w]*G[ly[5], ly[5], y] + G[lw[2], w]*G[ly[5], ly[5], y] + 
 G[lw[4], w]*G[ly[5], ly[5], y] - G[lw[5], w]*G[ly[5], ly[5], y] + 
 G[lw[8], w]*G[ly[5], ly[5], y] + G[lw[9], w]*G[ly[5], ly[5], y] - 
 G[lw[10], w]*G[ly[5], ly[5], y] - G[lw[11], w]*G[ly[5], ly[5], y] - 
 (2*I)*Pi*G[ly[5], ly[6], y] + 2*G[lw[1], w]*G[ly[5], ly[6], y] - 
 2*G[lw[2], w]*G[ly[5], ly[6], y] - 2*G[lw[4], w]*G[ly[5], ly[6], y] + 
 2*G[lw[5], w]*G[ly[5], ly[6], y] - 2*G[lw[8], w]*G[ly[5], ly[6], y] - 
 2*G[lw[9], w]*G[ly[5], ly[6], y] + 2*G[lw[10], w]*G[ly[5], ly[6], y] + 
 2*G[lw[11], w]*G[ly[5], ly[6], y] - (2*I)*Pi*G[ly[5], ly[7], y] + 
 2*G[lw[1], w]*G[ly[5], ly[7], y] - 2*G[lw[2], w]*G[ly[5], ly[7], y] - 
 2*G[lw[4], w]*G[ly[5], ly[7], y] + 2*G[lw[5], w]*G[ly[5], ly[7], y] - 
 2*G[lw[8], w]*G[ly[5], ly[7], y] - 2*G[lw[9], w]*G[ly[5], ly[7], y] + 
 2*G[lw[10], w]*G[ly[5], ly[7], y] + 2*G[lw[11], w]*G[ly[5], ly[7], y] + 
 (4*I)*Pi*G[ly[5], ly[8], y] - 2*G[lw[1], w]*G[ly[5], ly[8], y] + 
 2*G[lw[2], w]*G[ly[5], ly[8], y] + 2*G[lw[4], w]*G[ly[5], ly[8], y] - 
 2*G[lw[5], w]*G[ly[5], ly[8], y] + 2*G[lw[8], w]*G[ly[5], ly[8], y] + 
 2*G[lw[9], w]*G[ly[5], ly[8], y] - 2*G[lw[10], w]*G[ly[5], ly[8], y] - 
 2*G[lw[11], w]*G[ly[5], ly[8], y] + (4*I)*Pi*G[ly[5], ly[9], y] - 
 2*G[lw[1], w]*G[ly[5], ly[9], y] + 2*G[lw[2], w]*G[ly[5], ly[9], y] + 
 2*G[lw[4], w]*G[ly[5], ly[9], y] - 2*G[lw[5], w]*G[ly[5], ly[9], y] + 
 2*G[lw[8], w]*G[ly[5], ly[9], y] + 2*G[lw[9], w]*G[ly[5], ly[9], y] - 
 2*G[lw[10], w]*G[ly[5], ly[9], y] - 2*G[lw[11], w]*G[ly[5], ly[9], y] - 
 (2*I)*Pi*G[ly[5], ly[10], y] + 2*G[lw[1], w]*G[ly[5], ly[10], y] - 
 2*G[lw[2], w]*G[ly[5], ly[10], y] - 2*G[lw[4], w]*G[ly[5], ly[10], y] + 
 2*G[lw[5], w]*G[ly[5], ly[10], y] - 2*G[lw[8], w]*G[ly[5], ly[10], y] - 
 2*G[lw[9], w]*G[ly[5], ly[10], y] + 2*G[lw[10], w]*G[ly[5], ly[10], y] + 
 2*G[lw[11], w]*G[ly[5], ly[10], y] - (2*I)*Pi*G[ly[5], ly[11], y] + 
 2*G[lw[1], w]*G[ly[5], ly[11], y] - 2*G[lw[2], w]*G[ly[5], ly[11], y] - 
 2*G[lw[4], w]*G[ly[5], ly[11], y] + 2*G[lw[5], w]*G[ly[5], ly[11], y] - 
 2*G[lw[8], w]*G[ly[5], ly[11], y] - 2*G[lw[9], w]*G[ly[5], ly[11], y] + 
 2*G[lw[10], w]*G[ly[5], ly[11], y] + 2*G[lw[11], w]*G[ly[5], ly[11], y] - 
 (8*I)*Pi*G[ly[6], 0, y] - 2*G[lw[8], w]*G[ly[6], 0, y] + 
 2*G[lw[9], w]*G[ly[6], 0, y] + 2*G[lw[10], w]*G[ly[6], 0, y] - 
 2*G[lw[11], w]*G[ly[6], 0, y] - (6*I)*Pi*G[ly[6], 0, ly[2]] - 
 (6*I)*Pi*G[ly[6], 0, ly[3]] - (6*I)*Pi*G[ly[6], 0, ly[4]] - 
 (6*I)*Pi*G[ly[6], 0, ly[5]] + (8*I)*Pi*G[ly[6], ly[1], y] + 
 (2*I)*Pi*G[ly[6], ly[2], y] + G[lw[1], w]*G[ly[6], ly[2], y] - 
 G[lw[2], w]*G[ly[6], ly[2], y] + G[lw[3], w]*G[ly[6], ly[2], y] + 
 (2*I)*Pi*G[ly[6], ly[3], y] + G[lw[1], w]*G[ly[6], ly[3], y] - 
 G[lw[2], w]*G[ly[6], ly[3], y] + G[lw[3], w]*G[ly[6], ly[3], y] + 
 (2*I)*Pi*G[ly[6], ly[4], y] + G[lw[1], w]*G[ly[6], ly[4], y] - 
 G[lw[2], w]*G[ly[6], ly[4], y] + G[lw[3], w]*G[ly[6], ly[4], y] + 
 (2*I)*Pi*G[ly[6], ly[5], y] + G[lw[1], w]*G[ly[6], ly[5], y] - 
 G[lw[2], w]*G[ly[6], ly[5], y] + G[lw[3], w]*G[ly[6], ly[5], y] - 
 2*G[lw[1], w]*G[ly[6], ly[6], y] + 2*G[lw[2], w]*G[ly[6], ly[6], y] - 
 2*G[lw[3], w]*G[ly[6], ly[6], y] + (6*I)*Pi*G[ly[6], ly[6], ly[2]] + 
 (6*I)*Pi*G[ly[6], ly[6], ly[3]] + (6*I)*Pi*G[ly[6], ly[6], ly[4]] + 
 (6*I)*Pi*G[ly[6], ly[6], ly[5]] - 2*G[lw[1], w]*G[ly[6], ly[7], y] + 
 2*G[lw[2], w]*G[ly[6], ly[7], y] - 2*G[lw[3], w]*G[ly[6], ly[7], y] - 
 (4*I)*Pi*G[ly[6], ly[8], y] + 2*G[lw[1], w]*G[ly[6], ly[8], y] - 
 2*G[lw[2], w]*G[ly[6], ly[8], y] + 2*G[lw[3], w]*G[ly[6], ly[8], y] - 
 (4*I)*Pi*G[ly[6], ly[9], y] + 2*G[lw[1], w]*G[ly[6], ly[9], y] - 
 2*G[lw[2], w]*G[ly[6], ly[9], y] + 2*G[lw[3], w]*G[ly[6], ly[9], y] - 
 2*G[lw[1], w]*G[ly[6], ly[10], y] + 2*G[lw[2], w]*G[ly[6], ly[10], y] - 
 2*G[lw[3], w]*G[ly[6], ly[10], y] - 2*G[lw[1], w]*G[ly[6], ly[11], y] + 
 2*G[lw[2], w]*G[ly[6], ly[11], y] - 2*G[lw[3], w]*G[ly[6], ly[11], y] - 
 (12*I)*Pi*G[ly[7], 0, ly[2]] - (12*I)*Pi*G[ly[7], 0, ly[3]] - 
 (12*I)*Pi*G[ly[7], 0, ly[4]] - (12*I)*Pi*G[ly[7], 0, ly[5]] - 
 2*G[lw[8], w]*G[ly[7], ly[1], y] + 2*G[lw[9], w]*G[ly[7], ly[1], y] + 
 2*G[lw[10], w]*G[ly[7], ly[1], y] - 2*G[lw[11], w]*G[ly[7], ly[1], y] + 
 (2*I)*Pi*G[ly[7], ly[2], y] + G[lw[1], w]*G[ly[7], ly[2], y] - 
 G[lw[2], w]*G[ly[7], ly[2], y] + G[lw[3], w]*G[ly[7], ly[2], y] + 
 (2*I)*Pi*G[ly[7], ly[3], y] + G[lw[1], w]*G[ly[7], ly[3], y] - 
 G[lw[2], w]*G[ly[7], ly[3], y] + G[lw[3], w]*G[ly[7], ly[3], y] + 
 (2*I)*Pi*G[ly[7], ly[4], y] + G[lw[1], w]*G[ly[7], ly[4], y] - 
 G[lw[2], w]*G[ly[7], ly[4], y] + G[lw[3], w]*G[ly[7], ly[4], y] + 
 (2*I)*Pi*G[ly[7], ly[5], y] + G[lw[1], w]*G[ly[7], ly[5], y] - 
 G[lw[2], w]*G[ly[7], ly[5], y] + G[lw[3], w]*G[ly[7], ly[5], y] - 
 2*G[lw[1], w]*G[ly[7], ly[6], y] + 2*G[lw[2], w]*G[ly[7], ly[6], y] - 
 2*G[lw[3], w]*G[ly[7], ly[6], y] + (12*I)*Pi*G[ly[7], ly[6], ly[2]] + 
 (12*I)*Pi*G[ly[7], ly[6], ly[3]] + (12*I)*Pi*G[ly[7], ly[6], ly[4]] + 
 (12*I)*Pi*G[ly[7], ly[6], ly[5]] - 2*G[lw[1], w]*G[ly[7], ly[7], y] + 
 2*G[lw[2], w]*G[ly[7], ly[7], y] - 2*G[lw[3], w]*G[ly[7], ly[7], y] - 
 (4*I)*Pi*G[ly[7], ly[8], y] + 2*G[lw[1], w]*G[ly[7], ly[8], y] - 
 2*G[lw[2], w]*G[ly[7], ly[8], y] + 2*G[lw[3], w]*G[ly[7], ly[8], y] - 
 (4*I)*Pi*G[ly[7], ly[9], y] + 2*G[lw[1], w]*G[ly[7], ly[9], y] - 
 2*G[lw[2], w]*G[ly[7], ly[9], y] + 2*G[lw[3], w]*G[ly[7], ly[9], y] - 
 2*G[lw[1], w]*G[ly[7], ly[10], y] + 2*G[lw[2], w]*G[ly[7], ly[10], y] - 
 2*G[lw[3], w]*G[ly[7], ly[10], y] - 2*G[lw[1], w]*G[ly[7], ly[11], y] + 
 2*G[lw[2], w]*G[ly[7], ly[11], y] - 2*G[lw[3], w]*G[ly[7], ly[11], y] + 
 (16*I)*Pi*G[ly[8], 0, ly[2]] + (16*I)*Pi*G[ly[8], 0, ly[3]] + 
 (16*I)*Pi*G[ly[8], 0, ly[4]] + (16*I)*Pi*G[ly[8], 0, ly[5]] + 
 (32*I)*Pi*G[ly[8], 0, ly[6]] + 2*G[lw[8], w]*G[ly[8], ly[1], y] - 
 2*G[lw[9], w]*G[ly[8], ly[1], y] - 2*G[lw[10], w]*G[ly[8], ly[1], y] + 
 2*G[lw[11], w]*G[ly[8], ly[1], y] - 2*G[lw[3], w]*G[ly[8], ly[2], y] - 
 2*G[lw[4], w]*G[ly[8], ly[2], y] + 2*G[lw[5], w]*G[ly[8], ly[2], y] - 
 2*G[lw[8], w]*G[ly[8], ly[2], y] - 2*G[lw[9], w]*G[ly[8], ly[2], y] + 
 2*G[lw[10], w]*G[ly[8], ly[2], y] + 2*G[lw[11], w]*G[ly[8], ly[2], y] - 
 2*G[lw[3], w]*G[ly[8], ly[3], y] - 2*G[lw[4], w]*G[ly[8], ly[3], y] + 
 2*G[lw[5], w]*G[ly[8], ly[3], y] - 2*G[lw[8], w]*G[ly[8], ly[3], y] - 
 2*G[lw[9], w]*G[ly[8], ly[3], y] + 2*G[lw[10], w]*G[ly[8], ly[3], y] + 
 2*G[lw[11], w]*G[ly[8], ly[3], y] - 2*G[lw[3], w]*G[ly[8], ly[4], y] - 
 2*G[lw[4], w]*G[ly[8], ly[4], y] + 2*G[lw[5], w]*G[ly[8], ly[4], y] - 
 2*G[lw[8], w]*G[ly[8], ly[4], y] - 2*G[lw[9], w]*G[ly[8], ly[4], y] + 
 2*G[lw[10], w]*G[ly[8], ly[4], y] + 2*G[lw[11], w]*G[ly[8], ly[4], y] - 
 2*G[lw[3], w]*G[ly[8], ly[5], y] - 2*G[lw[4], w]*G[ly[8], ly[5], y] + 
 2*G[lw[5], w]*G[ly[8], ly[5], y] - 2*G[lw[8], w]*G[ly[8], ly[5], y] - 
 2*G[lw[9], w]*G[ly[8], ly[5], y] + 2*G[lw[10], w]*G[ly[8], ly[5], y] + 
 2*G[lw[11], w]*G[ly[8], ly[5], y] + 4*G[lw[3], w]*G[ly[8], ly[6], y] + 
 4*G[lw[4], w]*G[ly[8], ly[6], y] - 4*G[lw[5], w]*G[ly[8], ly[6], y] + 
 4*G[lw[8], w]*G[ly[8], ly[6], y] + 4*G[lw[9], w]*G[ly[8], ly[6], y] - 
 4*G[lw[10], w]*G[ly[8], ly[6], y] - 4*G[lw[11], w]*G[ly[8], ly[6], y] - 
 (16*I)*Pi*G[ly[8], ly[6], ly[2]] - (16*I)*Pi*G[ly[8], ly[6], ly[3]] - 
 (16*I)*Pi*G[ly[8], ly[6], ly[4]] - (16*I)*Pi*G[ly[8], ly[6], ly[5]] + 
 4*G[lw[3], w]*G[ly[8], ly[7], y] + 4*G[lw[4], w]*G[ly[8], ly[7], y] - 
 4*G[lw[5], w]*G[ly[8], ly[7], y] + 4*G[lw[8], w]*G[ly[8], ly[7], y] + 
 4*G[lw[9], w]*G[ly[8], ly[7], y] - 4*G[lw[10], w]*G[ly[8], ly[7], y] - 
 4*G[lw[11], w]*G[ly[8], ly[7], y] - (16*I)*Pi*G[ly[8], ly[7], ly[6]] - 
 4*G[lw[3], w]*G[ly[8], ly[8], y] - 4*G[lw[4], w]*G[ly[8], ly[8], y] + 
 4*G[lw[5], w]*G[ly[8], ly[8], y] - 4*G[lw[8], w]*G[ly[8], ly[8], y] - 
 4*G[lw[9], w]*G[ly[8], ly[8], y] + 4*G[lw[10], w]*G[ly[8], ly[8], y] + 
 4*G[lw[11], w]*G[ly[8], ly[8], y] - (8*I)*Pi*G[ly[8], ly[8], ly[6]] - 
 4*G[lw[3], w]*G[ly[8], ly[9], y] - 4*G[lw[4], w]*G[ly[8], ly[9], y] + 
 4*G[lw[5], w]*G[ly[8], ly[9], y] - 4*G[lw[8], w]*G[ly[8], ly[9], y] - 
 4*G[lw[9], w]*G[ly[8], ly[9], y] + 4*G[lw[10], w]*G[ly[8], ly[9], y] + 
 4*G[lw[11], w]*G[ly[8], ly[9], y] + (8*I)*Pi*G[ly[8], ly[9], ly[6]] + 
 4*G[lw[3], w]*G[ly[8], ly[10], y] + 4*G[lw[4], w]*G[ly[8], ly[10], y] - 
 4*G[lw[5], w]*G[ly[8], ly[10], y] + 4*G[lw[8], w]*G[ly[8], ly[10], y] + 
 4*G[lw[9], w]*G[ly[8], ly[10], y] - 4*G[lw[10], w]*G[ly[8], ly[10], y] - 
 4*G[lw[11], w]*G[ly[8], ly[10], y] + 4*G[lw[3], w]*G[ly[8], ly[11], y] + 
 4*G[lw[4], w]*G[ly[8], ly[11], y] - 4*G[lw[5], w]*G[ly[8], ly[11], y] + 
 4*G[lw[8], w]*G[ly[8], ly[11], y] + 4*G[lw[9], w]*G[ly[8], ly[11], y] - 
 4*G[lw[10], w]*G[ly[8], ly[11], y] - 4*G[lw[11], w]*G[ly[8], ly[11], y] - 
 (8*I)*Pi*G[ly[8], ly[18], ly[6]] - (8*I)*Pi*G[ly[8], ly[19], ly[6]] - 
 (8*I)*Pi*G[ly[8], ly[20], ly[6]] - (8*I)*Pi*G[ly[8], ly[21], ly[6]] - 
 (8*I)*Pi*G[ly[8], ly[22], ly[6]] - (8*I)*Pi*G[ly[8], ly[23], ly[6]] + 
 (8*I)*Pi*G[ly[8], ly[24], ly[6]] + (8*I)*Pi*G[ly[8], ly[25], ly[6]] + 
 (8*I)*Pi*G[ly[8], ly[26], ly[6]] + (8*I)*Pi*G[ly[8], ly[27], ly[6]] + 
 (16*I)*Pi*G[ly[9], 0, ly[2]] + (16*I)*Pi*G[ly[9], 0, ly[3]] + 
 (16*I)*Pi*G[ly[9], 0, ly[4]] + (16*I)*Pi*G[ly[9], 0, ly[5]] + 
 (32*I)*Pi*G[ly[9], 0, ly[6]] + 2*G[lw[8], w]*G[ly[9], ly[1], y] - 
 2*G[lw[9], w]*G[ly[9], ly[1], y] - 2*G[lw[10], w]*G[ly[9], ly[1], y] + 
 2*G[lw[11], w]*G[ly[9], ly[1], y] - 2*G[lw[3], w]*G[ly[9], ly[2], y] - 
 2*G[lw[4], w]*G[ly[9], ly[2], y] + 2*G[lw[5], w]*G[ly[9], ly[2], y] - 
 2*G[lw[8], w]*G[ly[9], ly[2], y] - 2*G[lw[9], w]*G[ly[9], ly[2], y] + 
 2*G[lw[10], w]*G[ly[9], ly[2], y] + 2*G[lw[11], w]*G[ly[9], ly[2], y] - 
 2*G[lw[3], w]*G[ly[9], ly[3], y] - 2*G[lw[4], w]*G[ly[9], ly[3], y] + 
 2*G[lw[5], w]*G[ly[9], ly[3], y] - 2*G[lw[8], w]*G[ly[9], ly[3], y] - 
 2*G[lw[9], w]*G[ly[9], ly[3], y] + 2*G[lw[10], w]*G[ly[9], ly[3], y] + 
 2*G[lw[11], w]*G[ly[9], ly[3], y] - 2*G[lw[3], w]*G[ly[9], ly[4], y] - 
 2*G[lw[4], w]*G[ly[9], ly[4], y] + 2*G[lw[5], w]*G[ly[9], ly[4], y] - 
 2*G[lw[8], w]*G[ly[9], ly[4], y] - 2*G[lw[9], w]*G[ly[9], ly[4], y] + 
 2*G[lw[10], w]*G[ly[9], ly[4], y] + 2*G[lw[11], w]*G[ly[9], ly[4], y] - 
 2*G[lw[3], w]*G[ly[9], ly[5], y] - 2*G[lw[4], w]*G[ly[9], ly[5], y] + 
 2*G[lw[5], w]*G[ly[9], ly[5], y] - 2*G[lw[8], w]*G[ly[9], ly[5], y] - 
 2*G[lw[9], w]*G[ly[9], ly[5], y] + 2*G[lw[10], w]*G[ly[9], ly[5], y] + 
 2*G[lw[11], w]*G[ly[9], ly[5], y] + 4*G[lw[3], w]*G[ly[9], ly[6], y] + 
 4*G[lw[4], w]*G[ly[9], ly[6], y] - 4*G[lw[5], w]*G[ly[9], ly[6], y] + 
 4*G[lw[8], w]*G[ly[9], ly[6], y] + 4*G[lw[9], w]*G[ly[9], ly[6], y] - 
 4*G[lw[10], w]*G[ly[9], ly[6], y] - 4*G[lw[11], w]*G[ly[9], ly[6], y] - 
 (16*I)*Pi*G[ly[9], ly[6], ly[2]] - (16*I)*Pi*G[ly[9], ly[6], ly[3]] - 
 (16*I)*Pi*G[ly[9], ly[6], ly[4]] - (16*I)*Pi*G[ly[9], ly[6], ly[5]] + 
 4*G[lw[3], w]*G[ly[9], ly[7], y] + 4*G[lw[4], w]*G[ly[9], ly[7], y] - 
 4*G[lw[5], w]*G[ly[9], ly[7], y] + 4*G[lw[8], w]*G[ly[9], ly[7], y] + 
 4*G[lw[9], w]*G[ly[9], ly[7], y] - 4*G[lw[10], w]*G[ly[9], ly[7], y] - 
 4*G[lw[11], w]*G[ly[9], ly[7], y] - (16*I)*Pi*G[ly[9], ly[7], ly[6]] - 
 4*G[lw[3], w]*G[ly[9], ly[8], y] - 4*G[lw[4], w]*G[ly[9], ly[8], y] + 
 4*G[lw[5], w]*G[ly[9], ly[8], y] - 4*G[lw[8], w]*G[ly[9], ly[8], y] - 
 4*G[lw[9], w]*G[ly[9], ly[8], y] + 4*G[lw[10], w]*G[ly[9], ly[8], y] + 
 4*G[lw[11], w]*G[ly[9], ly[8], y] + (8*I)*Pi*G[ly[9], ly[8], ly[6]] - 
 4*G[lw[3], w]*G[ly[9], ly[9], y] - 4*G[lw[4], w]*G[ly[9], ly[9], y] + 
 4*G[lw[5], w]*G[ly[9], ly[9], y] - 4*G[lw[8], w]*G[ly[9], ly[9], y] - 
 4*G[lw[9], w]*G[ly[9], ly[9], y] + 4*G[lw[10], w]*G[ly[9], ly[9], y] + 
 4*G[lw[11], w]*G[ly[9], ly[9], y] - (8*I)*Pi*G[ly[9], ly[9], ly[6]] + 
 4*G[lw[3], w]*G[ly[9], ly[10], y] + 4*G[lw[4], w]*G[ly[9], ly[10], y] - 
 4*G[lw[5], w]*G[ly[9], ly[10], y] + 4*G[lw[8], w]*G[ly[9], ly[10], y] + 
 4*G[lw[9], w]*G[ly[9], ly[10], y] - 4*G[lw[10], w]*G[ly[9], ly[10], y] - 
 4*G[lw[11], w]*G[ly[9], ly[10], y] + 4*G[lw[3], w]*G[ly[9], ly[11], y] + 
 4*G[lw[4], w]*G[ly[9], ly[11], y] - 4*G[lw[5], w]*G[ly[9], ly[11], y] + 
 4*G[lw[8], w]*G[ly[9], ly[11], y] + 4*G[lw[9], w]*G[ly[9], ly[11], y] - 
 4*G[lw[10], w]*G[ly[9], ly[11], y] - 4*G[lw[11], w]*G[ly[9], ly[11], y] - 
 (8*I)*Pi*G[ly[9], ly[18], ly[6]] - (8*I)*Pi*G[ly[9], ly[19], ly[6]] - 
 (8*I)*Pi*G[ly[9], ly[20], ly[6]] - (8*I)*Pi*G[ly[9], ly[21], ly[6]] - 
 (8*I)*Pi*G[ly[9], ly[22], ly[6]] - (8*I)*Pi*G[ly[9], ly[23], ly[6]] + 
 (8*I)*Pi*G[ly[9], ly[24], ly[6]] + (8*I)*Pi*G[ly[9], ly[25], ly[6]] + 
 (8*I)*Pi*G[ly[9], ly[26], ly[6]] + (8*I)*Pi*G[ly[9], ly[27], ly[6]] - 
 (4*I)*Pi*G[ly[10], 0, ly[2]] - (4*I)*Pi*G[ly[10], 0, ly[3]] - 
 (4*I)*Pi*G[ly[10], 0, ly[4]] - (4*I)*Pi*G[ly[10], 0, ly[5]] - 
 2*G[lw[8], w]*G[ly[10], ly[1], y] + 2*G[lw[9], w]*G[ly[10], ly[1], y] + 
 2*G[lw[10], w]*G[ly[10], ly[1], y] - 2*G[lw[11], w]*G[ly[10], ly[1], y] - 
 (2*I)*Pi*G[ly[10], ly[2], y] + G[lw[1], w]*G[ly[10], ly[2], y] - 
 G[lw[2], w]*G[ly[10], ly[2], y] + G[lw[3], w]*G[ly[10], ly[2], y] - 
 (2*I)*Pi*G[ly[10], ly[3], y] + G[lw[1], w]*G[ly[10], ly[3], y] - 
 G[lw[2], w]*G[ly[10], ly[3], y] + G[lw[3], w]*G[ly[10], ly[3], y] - 
 (2*I)*Pi*G[ly[10], ly[4], y] + G[lw[1], w]*G[ly[10], ly[4], y] - 
 G[lw[2], w]*G[ly[10], ly[4], y] + G[lw[3], w]*G[ly[10], ly[4], y] - 
 (2*I)*Pi*G[ly[10], ly[5], y] + G[lw[1], w]*G[ly[10], ly[5], y] - 
 G[lw[2], w]*G[ly[10], ly[5], y] + G[lw[3], w]*G[ly[10], ly[5], y] - 
 2*G[lw[1], w]*G[ly[10], ly[6], y] + 2*G[lw[2], w]*G[ly[10], ly[6], y] - 
 2*G[lw[3], w]*G[ly[10], ly[6], y] + (4*I)*Pi*G[ly[10], ly[6], ly[2]] + 
 (4*I)*Pi*G[ly[10], ly[6], ly[3]] + (4*I)*Pi*G[ly[10], ly[6], ly[4]] + 
 (4*I)*Pi*G[ly[10], ly[6], ly[5]] - 2*G[lw[1], w]*G[ly[10], ly[7], y] + 
 2*G[lw[2], w]*G[ly[10], ly[7], y] - 2*G[lw[3], w]*G[ly[10], ly[7], y] + 
 (4*I)*Pi*G[ly[10], ly[8], y] + 2*G[lw[1], w]*G[ly[10], ly[8], y] - 
 2*G[lw[2], w]*G[ly[10], ly[8], y] + 2*G[lw[3], w]*G[ly[10], ly[8], y] + 
 (4*I)*Pi*G[ly[10], ly[9], y] + 2*G[lw[1], w]*G[ly[10], ly[9], y] - 
 2*G[lw[2], w]*G[ly[10], ly[9], y] + 2*G[lw[3], w]*G[ly[10], ly[9], y] - 
 2*G[lw[1], w]*G[ly[10], ly[10], y] + 2*G[lw[2], w]*G[ly[10], ly[10], y] - 
 2*G[lw[3], w]*G[ly[10], ly[10], y] - 2*G[lw[1], w]*G[ly[10], ly[11], y] + 
 2*G[lw[2], w]*G[ly[10], ly[11], y] - 2*G[lw[3], w]*G[ly[10], ly[11], y] - 
 (4*I)*Pi*G[ly[11], 0, ly[2]] - (4*I)*Pi*G[ly[11], 0, ly[3]] - 
 (4*I)*Pi*G[ly[11], 0, ly[4]] - (4*I)*Pi*G[ly[11], 0, ly[5]] - 
 2*G[lw[8], w]*G[ly[11], ly[1], y] + 2*G[lw[9], w]*G[ly[11], ly[1], y] + 
 2*G[lw[10], w]*G[ly[11], ly[1], y] - 2*G[lw[11], w]*G[ly[11], ly[1], y] - 
 (2*I)*Pi*G[ly[11], ly[2], y] + G[lw[1], w]*G[ly[11], ly[2], y] - 
 G[lw[2], w]*G[ly[11], ly[2], y] + G[lw[3], w]*G[ly[11], ly[2], y] - 
 (2*I)*Pi*G[ly[11], ly[3], y] + G[lw[1], w]*G[ly[11], ly[3], y] - 
 G[lw[2], w]*G[ly[11], ly[3], y] + G[lw[3], w]*G[ly[11], ly[3], y] - 
 (2*I)*Pi*G[ly[11], ly[4], y] + G[lw[1], w]*G[ly[11], ly[4], y] - 
 G[lw[2], w]*G[ly[11], ly[4], y] + G[lw[3], w]*G[ly[11], ly[4], y] - 
 (2*I)*Pi*G[ly[11], ly[5], y] + G[lw[1], w]*G[ly[11], ly[5], y] - 
 G[lw[2], w]*G[ly[11], ly[5], y] + G[lw[3], w]*G[ly[11], ly[5], y] - 
 2*G[lw[1], w]*G[ly[11], ly[6], y] + 2*G[lw[2], w]*G[ly[11], ly[6], y] - 
 2*G[lw[3], w]*G[ly[11], ly[6], y] + (4*I)*Pi*G[ly[11], ly[6], ly[2]] + 
 (4*I)*Pi*G[ly[11], ly[6], ly[3]] + (4*I)*Pi*G[ly[11], ly[6], ly[4]] + 
 (4*I)*Pi*G[ly[11], ly[6], ly[5]] - 2*G[lw[1], w]*G[ly[11], ly[7], y] + 
 2*G[lw[2], w]*G[ly[11], ly[7], y] - 2*G[lw[3], w]*G[ly[11], ly[7], y] + 
 (4*I)*Pi*G[ly[11], ly[8], y] + 2*G[lw[1], w]*G[ly[11], ly[8], y] - 
 2*G[lw[2], w]*G[ly[11], ly[8], y] + 2*G[lw[3], w]*G[ly[11], ly[8], y] + 
 (4*I)*Pi*G[ly[11], ly[9], y] + 2*G[lw[1], w]*G[ly[11], ly[9], y] - 
 2*G[lw[2], w]*G[ly[11], ly[9], y] + 2*G[lw[3], w]*G[ly[11], ly[9], y] - 
 2*G[lw[1], w]*G[ly[11], ly[10], y] + 2*G[lw[2], w]*G[ly[11], ly[10], y] - 
 2*G[lw[3], w]*G[ly[11], ly[10], y] - 2*G[lw[1], w]*G[ly[11], ly[11], y] + 
 2*G[lw[2], w]*G[ly[11], ly[11], y] - 2*G[lw[3], w]*G[ly[11], ly[11], y] + 
 2*G[lw[8], w]*G[ly[13], ly[1], y] - 2*G[lw[9], w]*G[ly[13], ly[1], y] - 
 2*G[lw[10], w]*G[ly[13], ly[1], y] + 2*G[lw[11], w]*G[ly[13], ly[1], y] - 
 (4*I)*Pi*G[ly[18], 0, y] - (4*I)*Pi*G[ly[18], 0, ly[2]] - 
 (4*I)*Pi*G[ly[18], 0, ly[3]] - (4*I)*Pi*G[ly[18], 0, ly[4]] - 
 (4*I)*Pi*G[ly[18], 0, ly[5]] + (4*I)*Pi*G[ly[18], 0, ly[6]] + 
 (2*I)*Pi*G[ly[18], ly[1], y] + (2*I)*Pi*G[ly[18], ly[2], y] + 
 (2*I)*Pi*G[ly[18], ly[3], y] + (2*I)*Pi*G[ly[18], ly[4], y] + 
 (2*I)*Pi*G[ly[18], ly[5], y] + (4*I)*Pi*G[ly[18], ly[6], ly[2]] + 
 (4*I)*Pi*G[ly[18], ly[6], ly[3]] + (4*I)*Pi*G[ly[18], ly[6], ly[4]] + 
 (4*I)*Pi*G[ly[18], ly[6], ly[5]] - (4*I)*Pi*G[ly[18], ly[8], y] - 
 (4*I)*Pi*G[ly[18], ly[9], y] - (4*I)*Pi*G[ly[19], 0, y] - 
 (4*I)*Pi*G[ly[19], 0, ly[2]] - (4*I)*Pi*G[ly[19], 0, ly[3]] - 
 (4*I)*Pi*G[ly[19], 0, ly[4]] - (4*I)*Pi*G[ly[19], 0, ly[5]] + 
 (4*I)*Pi*G[ly[19], 0, ly[6]] + (2*I)*Pi*G[ly[19], ly[1], y] + 
 (2*I)*Pi*G[ly[19], ly[2], y] + (2*I)*Pi*G[ly[19], ly[3], y] + 
 (2*I)*Pi*G[ly[19], ly[4], y] + (2*I)*Pi*G[ly[19], ly[5], y] + 
 (4*I)*Pi*G[ly[19], ly[6], ly[2]] + (4*I)*Pi*G[ly[19], ly[6], ly[3]] + 
 (4*I)*Pi*G[ly[19], ly[6], ly[4]] + (4*I)*Pi*G[ly[19], ly[6], ly[5]] - 
 (4*I)*Pi*G[ly[19], ly[8], y] - (4*I)*Pi*G[ly[19], ly[9], y] - 
 (4*I)*Pi*G[ly[20], 0, y] - (4*I)*Pi*G[ly[20], 0, ly[2]] - 
 (4*I)*Pi*G[ly[20], 0, ly[3]] - (4*I)*Pi*G[ly[20], 0, ly[4]] - 
 (4*I)*Pi*G[ly[20], 0, ly[5]] + (4*I)*Pi*G[ly[20], 0, ly[6]] + 
 (2*I)*Pi*G[ly[20], ly[1], y] + (2*I)*Pi*G[ly[20], ly[2], y] + 
 (2*I)*Pi*G[ly[20], ly[3], y] + (2*I)*Pi*G[ly[20], ly[4], y] + 
 (2*I)*Pi*G[ly[20], ly[5], y] + (4*I)*Pi*G[ly[20], ly[6], ly[2]] + 
 (4*I)*Pi*G[ly[20], ly[6], ly[3]] + (4*I)*Pi*G[ly[20], ly[6], ly[4]] + 
 (4*I)*Pi*G[ly[20], ly[6], ly[5]] - (4*I)*Pi*G[ly[20], ly[8], y] - 
 (4*I)*Pi*G[ly[20], ly[9], y] + (4*I)*Pi*G[ly[21], 0, y] - 
 (4*I)*Pi*G[ly[21], 0, ly[2]] - (4*I)*Pi*G[ly[21], 0, ly[3]] - 
 (4*I)*Pi*G[ly[21], 0, ly[4]] - (4*I)*Pi*G[ly[21], 0, ly[5]] - 
 (4*I)*Pi*G[ly[21], 0, ly[6]] - (2*I)*Pi*G[ly[21], ly[1], y] + 
 (2*I)*Pi*G[ly[21], ly[2], y] + (2*I)*Pi*G[ly[21], ly[3], y] + 
 (2*I)*Pi*G[ly[21], ly[4], y] + (2*I)*Pi*G[ly[21], ly[5], y] + 
 (4*I)*Pi*G[ly[21], ly[6], ly[2]] + (4*I)*Pi*G[ly[21], ly[6], ly[3]] + 
 (4*I)*Pi*G[ly[21], ly[6], ly[4]] + (4*I)*Pi*G[ly[21], ly[6], ly[5]] - 
 (4*I)*Pi*G[ly[21], ly[8], y] - (4*I)*Pi*G[ly[21], ly[9], y] + 
 (4*I)*Pi*G[ly[22], 0, y] - (4*I)*Pi*G[ly[22], 0, ly[2]] - 
 (4*I)*Pi*G[ly[22], 0, ly[3]] - (4*I)*Pi*G[ly[22], 0, ly[4]] - 
 (4*I)*Pi*G[ly[22], 0, ly[5]] - (4*I)*Pi*G[ly[22], 0, ly[6]] - 
 (2*I)*Pi*G[ly[22], ly[1], y] + (2*I)*Pi*G[ly[22], ly[2], y] + 
 (2*I)*Pi*G[ly[22], ly[3], y] + (2*I)*Pi*G[ly[22], ly[4], y] + 
 (2*I)*Pi*G[ly[22], ly[5], y] + (4*I)*Pi*G[ly[22], ly[6], ly[2]] + 
 (4*I)*Pi*G[ly[22], ly[6], ly[3]] + (4*I)*Pi*G[ly[22], ly[6], ly[4]] + 
 (4*I)*Pi*G[ly[22], ly[6], ly[5]] - (4*I)*Pi*G[ly[22], ly[8], y] - 
 (4*I)*Pi*G[ly[22], ly[9], y] + (4*I)*Pi*G[ly[23], 0, y] - 
 (4*I)*Pi*G[ly[23], 0, ly[2]] - (4*I)*Pi*G[ly[23], 0, ly[3]] - 
 (4*I)*Pi*G[ly[23], 0, ly[4]] - (4*I)*Pi*G[ly[23], 0, ly[5]] - 
 (4*I)*Pi*G[ly[23], 0, ly[6]] - (2*I)*Pi*G[ly[23], ly[1], y] + 
 (2*I)*Pi*G[ly[23], ly[2], y] + (2*I)*Pi*G[ly[23], ly[3], y] + 
 (2*I)*Pi*G[ly[23], ly[4], y] + (2*I)*Pi*G[ly[23], ly[5], y] + 
 (4*I)*Pi*G[ly[23], ly[6], ly[2]] + (4*I)*Pi*G[ly[23], ly[6], ly[3]] + 
 (4*I)*Pi*G[ly[23], ly[6], ly[4]] + (4*I)*Pi*G[ly[23], ly[6], ly[5]] - 
 (4*I)*Pi*G[ly[23], ly[8], y] - (4*I)*Pi*G[ly[23], ly[9], y] - 
 (4*I)*Pi*G[ly[24], 0, y] + (4*I)*Pi*G[ly[24], 0, ly[2]] + 
 (4*I)*Pi*G[ly[24], 0, ly[3]] + (4*I)*Pi*G[ly[24], 0, ly[4]] + 
 (4*I)*Pi*G[ly[24], 0, ly[5]] + (4*I)*Pi*G[ly[24], 0, ly[6]] + 
 (2*I)*Pi*G[ly[24], ly[1], y] - (2*I)*Pi*G[ly[24], ly[2], y] - 
 (2*I)*Pi*G[ly[24], ly[3], y] - (2*I)*Pi*G[ly[24], ly[4], y] - 
 (2*I)*Pi*G[ly[24], ly[5], y] - (4*I)*Pi*G[ly[24], ly[6], ly[2]] - 
 (4*I)*Pi*G[ly[24], ly[6], ly[3]] - (4*I)*Pi*G[ly[24], ly[6], ly[4]] - 
 (4*I)*Pi*G[ly[24], ly[6], ly[5]] + (4*I)*Pi*G[ly[24], ly[8], y] + 
 (4*I)*Pi*G[ly[24], ly[9], y] - (4*I)*Pi*G[ly[25], 0, y] + 
 (4*I)*Pi*G[ly[25], 0, ly[2]] + (4*I)*Pi*G[ly[25], 0, ly[3]] + 
 (4*I)*Pi*G[ly[25], 0, ly[4]] + (4*I)*Pi*G[ly[25], 0, ly[5]] + 
 (4*I)*Pi*G[ly[25], 0, ly[6]] + (2*I)*Pi*G[ly[25], ly[1], y] - 
 (2*I)*Pi*G[ly[25], ly[2], y] - (2*I)*Pi*G[ly[25], ly[3], y] - 
 (2*I)*Pi*G[ly[25], ly[4], y] - (2*I)*Pi*G[ly[25], ly[5], y] - 
 (4*I)*Pi*G[ly[25], ly[6], ly[2]] - (4*I)*Pi*G[ly[25], ly[6], ly[3]] - 
 (4*I)*Pi*G[ly[25], ly[6], ly[4]] - (4*I)*Pi*G[ly[25], ly[6], ly[5]] + 
 (4*I)*Pi*G[ly[25], ly[8], y] + (4*I)*Pi*G[ly[25], ly[9], y] + 
 (4*I)*Pi*G[ly[26], 0, y] + (4*I)*Pi*G[ly[26], 0, ly[2]] + 
 (4*I)*Pi*G[ly[26], 0, ly[3]] + (4*I)*Pi*G[ly[26], 0, ly[4]] + 
 (4*I)*Pi*G[ly[26], 0, ly[5]] - (4*I)*Pi*G[ly[26], 0, ly[6]] - 
 (2*I)*Pi*G[ly[26], ly[1], y] - (2*I)*Pi*G[ly[26], ly[2], y] - 
 (2*I)*Pi*G[ly[26], ly[3], y] - (2*I)*Pi*G[ly[26], ly[4], y] - 
 (2*I)*Pi*G[ly[26], ly[5], y] - (4*I)*Pi*G[ly[26], ly[6], ly[2]] - 
 (4*I)*Pi*G[ly[26], ly[6], ly[3]] - (4*I)*Pi*G[ly[26], ly[6], ly[4]] - 
 (4*I)*Pi*G[ly[26], ly[6], ly[5]] + (4*I)*Pi*G[ly[26], ly[8], y] + 
 (4*I)*Pi*G[ly[26], ly[9], y] + (4*I)*Pi*G[ly[27], 0, y] + 
 (4*I)*Pi*G[ly[27], 0, ly[2]] + (4*I)*Pi*G[ly[27], 0, ly[3]] + 
 (4*I)*Pi*G[ly[27], 0, ly[4]] + (4*I)*Pi*G[ly[27], 0, ly[5]] - 
 (4*I)*Pi*G[ly[27], 0, ly[6]] - (2*I)*Pi*G[ly[27], ly[1], y] - 
 (2*I)*Pi*G[ly[27], ly[2], y] - (2*I)*Pi*G[ly[27], ly[3], y] - 
 (2*I)*Pi*G[ly[27], ly[4], y] - (2*I)*Pi*G[ly[27], ly[5], y] - 
 (4*I)*Pi*G[ly[27], ly[6], ly[2]] - (4*I)*Pi*G[ly[27], ly[6], ly[3]] - 
 (4*I)*Pi*G[ly[27], ly[6], ly[4]] - (4*I)*Pi*G[ly[27], ly[6], ly[5]] + 
 (4*I)*Pi*G[ly[27], ly[8], y] + (4*I)*Pi*G[ly[27], ly[9], y] - 
 4*G[0, 0, ly[6], y] - 2*G[0, ly[2], ly[6], y] - 2*G[0, ly[3], ly[6], y] - 
 2*G[0, ly[4], ly[6], y] - 2*G[0, ly[5], ly[6], y] - 4*G[0, ly[6], 0, y] - 
 2*G[0, ly[6], ly[2], y] - 2*G[0, ly[6], ly[3], y] - 
 2*G[0, ly[6], ly[4], y] - 2*G[0, ly[6], ly[5], y] + 
 4*G[0, ly[6], ly[7], y] - 4*G[0, ly[6], ly[8], y] - 
 4*G[0, ly[6], ly[9], y] + 4*G[0, ly[6], ly[10], y] + 
 4*G[0, ly[6], ly[11], y] + 4*G[0, ly[7], ly[6], y] - 
 4*G[0, ly[8], ly[6], y] - 4*G[0, ly[9], ly[6], y] + 
 4*G[0, ly[10], ly[6], y] + 4*G[0, ly[11], ly[6], y] - 
 G[lw[1], lw[3], lw[1], w] - G[lw[1], lw[3], lw[2], w] - 
 G[lw[1], lw[3], lw[3], w] + 2*G[lw[1], lw[3], lw[4], w] + 
 2*G[lw[1], lw[3], lw[5], w] + G[lw[1], lw[4], lw[1], w] + 
 G[lw[1], lw[4], lw[2], w] + G[lw[1], lw[4], lw[3], w] - 
 2*G[lw[1], lw[4], lw[4], w] - 2*G[lw[1], lw[4], lw[5], w] + 
 G[lw[1], lw[5], lw[1], w] + G[lw[1], lw[5], lw[2], w] + 
 G[lw[1], lw[5], lw[3], w] - 2*G[lw[1], lw[5], lw[4], w] - 
 2*G[lw[1], lw[5], lw[5], w] + G[lw[2], lw[3], lw[1], w] + 
 G[lw[2], lw[3], lw[2], w] + G[lw[2], lw[3], lw[3], w] - 
 2*G[lw[2], lw[3], lw[4], w] - 2*G[lw[2], lw[3], lw[5], w] - 
 G[lw[2], lw[4], lw[1], w] - G[lw[2], lw[4], lw[2], w] - 
 G[lw[2], lw[4], lw[3], w] + 2*G[lw[2], lw[4], lw[4], w] + 
 2*G[lw[2], lw[4], lw[5], w] - G[lw[2], lw[5], lw[1], w] - 
 G[lw[2], lw[5], lw[2], w] - G[lw[2], lw[5], lw[3], w] + 
 2*G[lw[2], lw[5], lw[4], w] + 2*G[lw[2], lw[5], lw[5], w] - 
 G[lw[3], lw[1], lw[1], w] - G[lw[3], lw[1], lw[2], w] - 
 G[lw[3], lw[1], lw[3], w] + 2*G[lw[3], lw[1], lw[4], w] + 
 2*G[lw[3], lw[1], lw[5], w] - G[lw[3], lw[2], lw[1], w] - 
 G[lw[3], lw[2], lw[2], w] - G[lw[3], lw[2], lw[3], w] + 
 2*G[lw[3], lw[2], lw[4], w] + 2*G[lw[3], lw[2], lw[5], w] + 
 G[lw[3], lw[4], lw[1], w] + G[lw[3], lw[4], lw[2], w] + 
 G[lw[3], lw[4], lw[3], w] - 2*G[lw[3], lw[4], lw[4], w] - 
 2*G[lw[3], lw[4], lw[5], w] + G[lw[3], lw[5], lw[1], w] + 
 G[lw[3], lw[5], lw[2], w] + G[lw[3], lw[5], lw[3], w] - 
 2*G[lw[3], lw[5], lw[4], w] - 2*G[lw[3], lw[5], lw[5], w] - 
 G[lw[4], lw[1], lw[1], w] - G[lw[4], lw[1], lw[2], w] - 
 G[lw[4], lw[1], lw[3], w] + 2*G[lw[4], lw[1], lw[4], w] + 
 2*G[lw[4], lw[1], lw[5], w] - G[lw[4], lw[2], lw[1], w] - 
 G[lw[4], lw[2], lw[2], w] - G[lw[4], lw[2], lw[3], w] + 
 2*G[lw[4], lw[2], lw[4], w] + 2*G[lw[4], lw[2], lw[5], w] + 
 G[lw[4], lw[3], lw[1], w] + G[lw[4], lw[3], lw[2], w] + 
 G[lw[4], lw[3], lw[3], w] - 2*G[lw[4], lw[3], lw[4], w] - 
 2*G[lw[4], lw[3], lw[5], w] + G[lw[5], lw[1], lw[1], w] + 
 G[lw[5], lw[1], lw[2], w] + G[lw[5], lw[1], lw[3], w] - 
 2*G[lw[5], lw[1], lw[4], w] - 2*G[lw[5], lw[1], lw[5], w] + 
 G[lw[5], lw[2], lw[1], w] + G[lw[5], lw[2], lw[2], w] + 
 G[lw[5], lw[2], lw[3], w] - 2*G[lw[5], lw[2], lw[4], w] - 
 2*G[lw[5], lw[2], lw[5], w] - G[lw[5], lw[3], lw[1], w] - 
 G[lw[5], lw[3], lw[2], w] - G[lw[5], lw[3], lw[3], w] + 
 2*G[lw[5], lw[3], lw[4], w] + 2*G[lw[5], lw[3], lw[5], w] - 
 G[lw[8], lw[1], lw[1], w] - G[lw[8], lw[1], lw[2], w] - 
 G[lw[8], lw[1], lw[3], w] + 2*G[lw[8], lw[1], lw[4], w] + 
 2*G[lw[8], lw[1], lw[5], w] - G[lw[8], lw[2], lw[1], w] - 
 G[lw[8], lw[2], lw[2], w] - G[lw[8], lw[2], lw[3], w] + 
 2*G[lw[8], lw[2], lw[4], w] + 2*G[lw[8], lw[2], lw[5], w] + 
 G[lw[8], lw[3], lw[1], w] + G[lw[8], lw[3], lw[2], w] + 
 G[lw[8], lw[3], lw[3], w] - 2*G[lw[8], lw[3], lw[4], w] - 
 2*G[lw[8], lw[3], lw[5], w] - G[lw[9], lw[1], lw[1], w] - 
 G[lw[9], lw[1], lw[2], w] - G[lw[9], lw[1], lw[3], w] + 
 2*G[lw[9], lw[1], lw[4], w] + 2*G[lw[9], lw[1], lw[5], w] - 
 G[lw[9], lw[2], lw[1], w] - G[lw[9], lw[2], lw[2], w] - 
 G[lw[9], lw[2], lw[3], w] + 2*G[lw[9], lw[2], lw[4], w] + 
 2*G[lw[9], lw[2], lw[5], w] + G[lw[9], lw[3], lw[1], w] + 
 G[lw[9], lw[3], lw[2], w] + G[lw[9], lw[3], lw[3], w] - 
 2*G[lw[9], lw[3], lw[4], w] - 2*G[lw[9], lw[3], lw[5], w] + 
 G[lw[10], lw[1], lw[1], w] + G[lw[10], lw[1], lw[2], w] + 
 G[lw[10], lw[1], lw[3], w] - 2*G[lw[10], lw[1], lw[4], w] - 
 2*G[lw[10], lw[1], lw[5], w] + G[lw[10], lw[2], lw[1], w] + 
 G[lw[10], lw[2], lw[2], w] + G[lw[10], lw[2], lw[3], w] - 
 2*G[lw[10], lw[2], lw[4], w] - 2*G[lw[10], lw[2], lw[5], w] - 
 G[lw[10], lw[3], lw[1], w] - G[lw[10], lw[3], lw[2], w] - 
 G[lw[10], lw[3], lw[3], w] + 2*G[lw[10], lw[3], lw[4], w] + 
 2*G[lw[10], lw[3], lw[5], w] + G[lw[11], lw[1], lw[1], w] + 
 G[lw[11], lw[1], lw[2], w] + G[lw[11], lw[1], lw[3], w] - 
 2*G[lw[11], lw[1], lw[4], w] - 2*G[lw[11], lw[1], lw[5], w] + 
 G[lw[11], lw[2], lw[1], w] + G[lw[11], lw[2], lw[2], w] + 
 G[lw[11], lw[2], lw[3], w] - 2*G[lw[11], lw[2], lw[4], w] - 
 2*G[lw[11], lw[2], lw[5], w] - G[lw[11], lw[3], lw[1], w] - 
 G[lw[11], lw[3], lw[2], w] - G[lw[11], lw[3], lw[3], w] + 
 2*G[lw[11], lw[3], lw[4], w] + 2*G[lw[11], lw[3], lw[5], w] + 
 4*G[ly[1], ly[1], ly[1], y] + 2*G[ly[1], ly[1], ly[2], y] + 
 2*G[ly[1], ly[1], ly[3], y] + 2*G[ly[1], ly[1], ly[4], y] + 
 2*G[ly[1], ly[1], ly[5], y] - 4*G[ly[1], ly[1], ly[7], y] + 
 4*G[ly[1], ly[1], ly[8], y] + 4*G[ly[1], ly[1], ly[9], y] - 
 4*G[ly[1], ly[1], ly[10], y] - 4*G[ly[1], ly[1], ly[11], y] + 
 2*G[ly[1], ly[2], ly[1], y] + G[ly[1], ly[2], ly[2], y] + 
 G[ly[1], ly[2], ly[3], y] + G[ly[1], ly[2], ly[4], y] + 
 G[ly[1], ly[2], ly[5], y] - 2*G[ly[1], ly[2], ly[7], y] + 
 2*G[ly[1], ly[2], ly[8], y] + 2*G[ly[1], ly[2], ly[9], y] - 
 2*G[ly[1], ly[2], ly[10], y] - 2*G[ly[1], ly[2], ly[11], y] + 
 2*G[ly[1], ly[3], ly[1], y] + G[ly[1], ly[3], ly[2], y] + 
 G[ly[1], ly[3], ly[3], y] + G[ly[1], ly[3], ly[4], y] + 
 G[ly[1], ly[3], ly[5], y] - 2*G[ly[1], ly[3], ly[7], y] + 
 2*G[ly[1], ly[3], ly[8], y] + 2*G[ly[1], ly[3], ly[9], y] - 
 2*G[ly[1], ly[3], ly[10], y] - 2*G[ly[1], ly[3], ly[11], y] + 
 2*G[ly[1], ly[4], ly[1], y] + G[ly[1], ly[4], ly[2], y] + 
 G[ly[1], ly[4], ly[3], y] + G[ly[1], ly[4], ly[4], y] + 
 G[ly[1], ly[4], ly[5], y] - 2*G[ly[1], ly[4], ly[7], y] + 
 2*G[ly[1], ly[4], ly[8], y] + 2*G[ly[1], ly[4], ly[9], y] - 
 2*G[ly[1], ly[4], ly[10], y] - 2*G[ly[1], ly[4], ly[11], y] + 
 2*G[ly[1], ly[5], ly[1], y] + G[ly[1], ly[5], ly[2], y] + 
 G[ly[1], ly[5], ly[3], y] + G[ly[1], ly[5], ly[4], y] + 
 G[ly[1], ly[5], ly[5], y] - 2*G[ly[1], ly[5], ly[7], y] + 
 2*G[ly[1], ly[5], ly[8], y] + 2*G[ly[1], ly[5], ly[9], y] - 
 2*G[ly[1], ly[5], ly[10], y] - 2*G[ly[1], ly[5], ly[11], y] + 
 4*G[ly[1], ly[6], ly[6], y] - 4*G[ly[1], ly[7], ly[1], y] - 
 2*G[ly[1], ly[7], ly[2], y] - 2*G[ly[1], ly[7], ly[3], y] - 
 2*G[ly[1], ly[7], ly[4], y] - 2*G[ly[1], ly[7], ly[5], y] + 
 4*G[ly[1], ly[7], ly[7], y] - 4*G[ly[1], ly[7], ly[8], y] - 
 4*G[ly[1], ly[7], ly[9], y] + 4*G[ly[1], ly[7], ly[10], y] + 
 4*G[ly[1], ly[7], ly[11], y] + 4*G[ly[1], ly[8], ly[1], y] + 
 2*G[ly[1], ly[8], ly[2], y] + 2*G[ly[1], ly[8], ly[3], y] + 
 2*G[ly[1], ly[8], ly[4], y] + 2*G[ly[1], ly[8], ly[5], y] - 
 4*G[ly[1], ly[8], ly[7], y] + 4*G[ly[1], ly[8], ly[8], y] + 
 4*G[ly[1], ly[8], ly[9], y] - 4*G[ly[1], ly[8], ly[10], y] - 
 4*G[ly[1], ly[8], ly[11], y] + 4*G[ly[1], ly[9], ly[1], y] + 
 2*G[ly[1], ly[9], ly[2], y] + 2*G[ly[1], ly[9], ly[3], y] + 
 2*G[ly[1], ly[9], ly[4], y] + 2*G[ly[1], ly[9], ly[5], y] - 
 4*G[ly[1], ly[9], ly[7], y] + 4*G[ly[1], ly[9], ly[8], y] + 
 4*G[ly[1], ly[9], ly[9], y] - 4*G[ly[1], ly[9], ly[10], y] - 
 4*G[ly[1], ly[9], ly[11], y] - 4*G[ly[1], ly[10], ly[1], y] - 
 2*G[ly[1], ly[10], ly[2], y] - 2*G[ly[1], ly[10], ly[3], y] - 
 2*G[ly[1], ly[10], ly[4], y] - 2*G[ly[1], ly[10], ly[5], y] + 
 4*G[ly[1], ly[10], ly[7], y] - 4*G[ly[1], ly[10], ly[8], y] - 
 4*G[ly[1], ly[10], ly[9], y] + 4*G[ly[1], ly[10], ly[10], y] + 
 4*G[ly[1], ly[10], ly[11], y] - 4*G[ly[1], ly[11], ly[1], y] - 
 2*G[ly[1], ly[11], ly[2], y] - 2*G[ly[1], ly[11], ly[3], y] - 
 2*G[ly[1], ly[11], ly[4], y] - 2*G[ly[1], ly[11], ly[5], y] + 
 4*G[ly[1], ly[11], ly[7], y] - 4*G[ly[1], ly[11], ly[8], y] - 
 4*G[ly[1], ly[11], ly[9], y] + 4*G[ly[1], ly[11], ly[10], y] + 
 4*G[ly[1], ly[11], ly[11], y] + 4*G[ly[1], ly[13], ly[1], y] - 
 3*G[ly[2], ly[1], ly[1], y] + G[ly[2], ly[6], ly[2], y] + 
 G[ly[2], ly[6], ly[3], y] + G[ly[2], ly[6], ly[4], y] + 
 G[ly[2], ly[6], ly[5], y] - 2*G[ly[2], ly[6], ly[6], y] - 
 2*G[ly[2], ly[6], ly[7], y] + 2*G[ly[2], ly[6], ly[8], y] + 
 2*G[ly[2], ly[6], ly[9], y] - 2*G[ly[2], ly[6], ly[10], y] - 
 2*G[ly[2], ly[6], ly[11], y] + G[ly[2], ly[7], ly[2], y] + 
 G[ly[2], ly[7], ly[3], y] + G[ly[2], ly[7], ly[4], y] + 
 G[ly[2], ly[7], ly[5], y] - 2*G[ly[2], ly[7], ly[6], y] - 
 2*G[ly[2], ly[7], ly[7], y] + 2*G[ly[2], ly[7], ly[8], y] + 
 2*G[ly[2], ly[7], ly[9], y] - 2*G[ly[2], ly[7], ly[10], y] - 
 2*G[ly[2], ly[7], ly[11], y] - 2*G[ly[2], ly[8], ly[2], y] - 
 2*G[ly[2], ly[8], ly[3], y] - 2*G[ly[2], ly[8], ly[4], y] - 
 2*G[ly[2], ly[8], ly[5], y] + 4*G[ly[2], ly[8], ly[6], y] + 
 4*G[ly[2], ly[8], ly[7], y] - 4*G[ly[2], ly[8], ly[8], y] - 
 4*G[ly[2], ly[8], ly[9], y] + 4*G[ly[2], ly[8], ly[10], y] + 
 4*G[ly[2], ly[8], ly[11], y] - 2*G[ly[2], ly[9], ly[2], y] - 
 2*G[ly[2], ly[9], ly[3], y] - 2*G[ly[2], ly[9], ly[4], y] - 
 2*G[ly[2], ly[9], ly[5], y] + 4*G[ly[2], ly[9], ly[6], y] + 
 4*G[ly[2], ly[9], ly[7], y] - 4*G[ly[2], ly[9], ly[8], y] - 
 4*G[ly[2], ly[9], ly[9], y] + 4*G[ly[2], ly[9], ly[10], y] + 
 4*G[ly[2], ly[9], ly[11], y] + G[ly[2], ly[10], ly[2], y] + 
 G[ly[2], ly[10], ly[3], y] + G[ly[2], ly[10], ly[4], y] + 
 G[ly[2], ly[10], ly[5], y] - 2*G[ly[2], ly[10], ly[6], y] - 
 2*G[ly[2], ly[10], ly[7], y] + 2*G[ly[2], ly[10], ly[8], y] + 
 2*G[ly[2], ly[10], ly[9], y] - 2*G[ly[2], ly[10], ly[10], y] - 
 2*G[ly[2], ly[10], ly[11], y] + G[ly[2], ly[11], ly[2], y] + 
 G[ly[2], ly[11], ly[3], y] + G[ly[2], ly[11], ly[4], y] + 
 G[ly[2], ly[11], ly[5], y] - 2*G[ly[2], ly[11], ly[6], y] - 
 2*G[ly[2], ly[11], ly[7], y] + 2*G[ly[2], ly[11], ly[8], y] + 
 2*G[ly[2], ly[11], ly[9], y] - 2*G[ly[2], ly[11], ly[10], y] - 
 2*G[ly[2], ly[11], ly[11], y] - 3*G[ly[3], ly[1], ly[1], y] + 
 G[ly[3], ly[6], ly[2], y] + G[ly[3], ly[6], ly[3], y] + 
 G[ly[3], ly[6], ly[4], y] + G[ly[3], ly[6], ly[5], y] - 
 2*G[ly[3], ly[6], ly[6], y] - 2*G[ly[3], ly[6], ly[7], y] + 
 2*G[ly[3], ly[6], ly[8], y] + 2*G[ly[3], ly[6], ly[9], y] - 
 2*G[ly[3], ly[6], ly[10], y] - 2*G[ly[3], ly[6], ly[11], y] + 
 G[ly[3], ly[7], ly[2], y] + G[ly[3], ly[7], ly[3], y] + 
 G[ly[3], ly[7], ly[4], y] + G[ly[3], ly[7], ly[5], y] - 
 2*G[ly[3], ly[7], ly[6], y] - 2*G[ly[3], ly[7], ly[7], y] + 
 2*G[ly[3], ly[7], ly[8], y] + 2*G[ly[3], ly[7], ly[9], y] - 
 2*G[ly[3], ly[7], ly[10], y] - 2*G[ly[3], ly[7], ly[11], y] - 
 2*G[ly[3], ly[8], ly[2], y] - 2*G[ly[3], ly[8], ly[3], y] - 
 2*G[ly[3], ly[8], ly[4], y] - 2*G[ly[3], ly[8], ly[5], y] + 
 4*G[ly[3], ly[8], ly[6], y] + 4*G[ly[3], ly[8], ly[7], y] - 
 4*G[ly[3], ly[8], ly[8], y] - 4*G[ly[3], ly[8], ly[9], y] + 
 4*G[ly[3], ly[8], ly[10], y] + 4*G[ly[3], ly[8], ly[11], y] - 
 2*G[ly[3], ly[9], ly[2], y] - 2*G[ly[3], ly[9], ly[3], y] - 
 2*G[ly[3], ly[9], ly[4], y] - 2*G[ly[3], ly[9], ly[5], y] + 
 4*G[ly[3], ly[9], ly[6], y] + 4*G[ly[3], ly[9], ly[7], y] - 
 4*G[ly[3], ly[9], ly[8], y] - 4*G[ly[3], ly[9], ly[9], y] + 
 4*G[ly[3], ly[9], ly[10], y] + 4*G[ly[3], ly[9], ly[11], y] + 
 G[ly[3], ly[10], ly[2], y] + G[ly[3], ly[10], ly[3], y] + 
 G[ly[3], ly[10], ly[4], y] + G[ly[3], ly[10], ly[5], y] - 
 2*G[ly[3], ly[10], ly[6], y] - 2*G[ly[3], ly[10], ly[7], y] + 
 2*G[ly[3], ly[10], ly[8], y] + 2*G[ly[3], ly[10], ly[9], y] - 
 2*G[ly[3], ly[10], ly[10], y] - 2*G[ly[3], ly[10], ly[11], y] + 
 G[ly[3], ly[11], ly[2], y] + G[ly[3], ly[11], ly[3], y] + 
 G[ly[3], ly[11], ly[4], y] + G[ly[3], ly[11], ly[5], y] - 
 2*G[ly[3], ly[11], ly[6], y] - 2*G[ly[3], ly[11], ly[7], y] + 
 2*G[ly[3], ly[11], ly[8], y] + 2*G[ly[3], ly[11], ly[9], y] - 
 2*G[ly[3], ly[11], ly[10], y] - 2*G[ly[3], ly[11], ly[11], y] - 
 3*G[ly[4], ly[1], ly[1], y] + G[ly[4], ly[6], ly[2], y] + 
 G[ly[4], ly[6], ly[3], y] + G[ly[4], ly[6], ly[4], y] + 
 G[ly[4], ly[6], ly[5], y] - 2*G[ly[4], ly[6], ly[6], y] - 
 2*G[ly[4], ly[6], ly[7], y] + 2*G[ly[4], ly[6], ly[8], y] + 
 2*G[ly[4], ly[6], ly[9], y] - 2*G[ly[4], ly[6], ly[10], y] - 
 2*G[ly[4], ly[6], ly[11], y] + G[ly[4], ly[7], ly[2], y] + 
 G[ly[4], ly[7], ly[3], y] + G[ly[4], ly[7], ly[4], y] + 
 G[ly[4], ly[7], ly[5], y] - 2*G[ly[4], ly[7], ly[6], y] - 
 2*G[ly[4], ly[7], ly[7], y] + 2*G[ly[4], ly[7], ly[8], y] + 
 2*G[ly[4], ly[7], ly[9], y] - 2*G[ly[4], ly[7], ly[10], y] - 
 2*G[ly[4], ly[7], ly[11], y] - 2*G[ly[4], ly[8], ly[2], y] - 
 2*G[ly[4], ly[8], ly[3], y] - 2*G[ly[4], ly[8], ly[4], y] - 
 2*G[ly[4], ly[8], ly[5], y] + 4*G[ly[4], ly[8], ly[6], y] + 
 4*G[ly[4], ly[8], ly[7], y] - 4*G[ly[4], ly[8], ly[8], y] - 
 4*G[ly[4], ly[8], ly[9], y] + 4*G[ly[4], ly[8], ly[10], y] + 
 4*G[ly[4], ly[8], ly[11], y] - 2*G[ly[4], ly[9], ly[2], y] - 
 2*G[ly[4], ly[9], ly[3], y] - 2*G[ly[4], ly[9], ly[4], y] - 
 2*G[ly[4], ly[9], ly[5], y] + 4*G[ly[4], ly[9], ly[6], y] + 
 4*G[ly[4], ly[9], ly[7], y] - 4*G[ly[4], ly[9], ly[8], y] - 
 4*G[ly[4], ly[9], ly[9], y] + 4*G[ly[4], ly[9], ly[10], y] + 
 4*G[ly[4], ly[9], ly[11], y] + G[ly[4], ly[10], ly[2], y] + 
 G[ly[4], ly[10], ly[3], y] + G[ly[4], ly[10], ly[4], y] + 
 G[ly[4], ly[10], ly[5], y] - 2*G[ly[4], ly[10], ly[6], y] - 
 2*G[ly[4], ly[10], ly[7], y] + 2*G[ly[4], ly[10], ly[8], y] + 
 2*G[ly[4], ly[10], ly[9], y] - 2*G[ly[4], ly[10], ly[10], y] - 
 2*G[ly[4], ly[10], ly[11], y] + G[ly[4], ly[11], ly[2], y] + 
 G[ly[4], ly[11], ly[3], y] + G[ly[4], ly[11], ly[4], y] + 
 G[ly[4], ly[11], ly[5], y] - 2*G[ly[4], ly[11], ly[6], y] - 
 2*G[ly[4], ly[11], ly[7], y] + 2*G[ly[4], ly[11], ly[8], y] + 
 2*G[ly[4], ly[11], ly[9], y] - 2*G[ly[4], ly[11], ly[10], y] - 
 2*G[ly[4], ly[11], ly[11], y] - 3*G[ly[5], ly[1], ly[1], y] + 
 G[ly[5], ly[6], ly[2], y] + G[ly[5], ly[6], ly[3], y] + 
 G[ly[5], ly[6], ly[4], y] + G[ly[5], ly[6], ly[5], y] - 
 2*G[ly[5], ly[6], ly[6], y] - 2*G[ly[5], ly[6], ly[7], y] + 
 2*G[ly[5], ly[6], ly[8], y] + 2*G[ly[5], ly[6], ly[9], y] - 
 2*G[ly[5], ly[6], ly[10], y] - 2*G[ly[5], ly[6], ly[11], y] + 
 G[ly[5], ly[7], ly[2], y] + G[ly[5], ly[7], ly[3], y] + 
 G[ly[5], ly[7], ly[4], y] + G[ly[5], ly[7], ly[5], y] - 
 2*G[ly[5], ly[7], ly[6], y] - 2*G[ly[5], ly[7], ly[7], y] + 
 2*G[ly[5], ly[7], ly[8], y] + 2*G[ly[5], ly[7], ly[9], y] - 
 2*G[ly[5], ly[7], ly[10], y] - 2*G[ly[5], ly[7], ly[11], y] - 
 2*G[ly[5], ly[8], ly[2], y] - 2*G[ly[5], ly[8], ly[3], y] - 
 2*G[ly[5], ly[8], ly[4], y] - 2*G[ly[5], ly[8], ly[5], y] + 
 4*G[ly[5], ly[8], ly[6], y] + 4*G[ly[5], ly[8], ly[7], y] - 
 4*G[ly[5], ly[8], ly[8], y] - 4*G[ly[5], ly[8], ly[9], y] + 
 4*G[ly[5], ly[8], ly[10], y] + 4*G[ly[5], ly[8], ly[11], y] - 
 2*G[ly[5], ly[9], ly[2], y] - 2*G[ly[5], ly[9], ly[3], y] - 
 2*G[ly[5], ly[9], ly[4], y] - 2*G[ly[5], ly[9], ly[5], y] + 
 4*G[ly[5], ly[9], ly[6], y] + 4*G[ly[5], ly[9], ly[7], y] - 
 4*G[ly[5], ly[9], ly[8], y] - 4*G[ly[5], ly[9], ly[9], y] + 
 4*G[ly[5], ly[9], ly[10], y] + 4*G[ly[5], ly[9], ly[11], y] + 
 G[ly[5], ly[10], ly[2], y] + G[ly[5], ly[10], ly[3], y] + 
 G[ly[5], ly[10], ly[4], y] + G[ly[5], ly[10], ly[5], y] - 
 2*G[ly[5], ly[10], ly[6], y] - 2*G[ly[5], ly[10], ly[7], y] + 
 2*G[ly[5], ly[10], ly[8], y] + 2*G[ly[5], ly[10], ly[9], y] - 
 2*G[ly[5], ly[10], ly[10], y] - 2*G[ly[5], ly[10], ly[11], y] + 
 G[ly[5], ly[11], ly[2], y] + G[ly[5], ly[11], ly[3], y] + 
 G[ly[5], ly[11], ly[4], y] + G[ly[5], ly[11], ly[5], y] - 
 2*G[ly[5], ly[11], ly[6], y] - 2*G[ly[5], ly[11], ly[7], y] + 
 2*G[ly[5], ly[11], ly[8], y] + 2*G[ly[5], ly[11], ly[9], y] - 
 2*G[ly[5], ly[11], ly[10], y] - 2*G[ly[5], ly[11], ly[11], y] - 
 4*G[ly[6], 0, ly[6], y] + 4*G[ly[6], ly[1], ly[6], y] - 
 G[ly[6], ly[2], ly[2], y] - G[ly[6], ly[2], ly[3], y] - 
 G[ly[6], ly[2], ly[4], y] - G[ly[6], ly[2], ly[5], y] + 
 2*G[ly[6], ly[2], ly[6], y] + 2*G[ly[6], ly[2], ly[7], y] - 
 2*G[ly[6], ly[2], ly[8], y] - 2*G[ly[6], ly[2], ly[9], y] + 
 2*G[ly[6], ly[2], ly[10], y] + 2*G[ly[6], ly[2], ly[11], y] - 
 G[ly[6], ly[3], ly[2], y] - G[ly[6], ly[3], ly[3], y] - 
 G[ly[6], ly[3], ly[4], y] - G[ly[6], ly[3], ly[5], y] + 
 2*G[ly[6], ly[3], ly[6], y] + 2*G[ly[6], ly[3], ly[7], y] - 
 2*G[ly[6], ly[3], ly[8], y] - 2*G[ly[6], ly[3], ly[9], y] + 
 2*G[ly[6], ly[3], ly[10], y] + 2*G[ly[6], ly[3], ly[11], y] - 
 G[ly[6], ly[4], ly[2], y] - G[ly[6], ly[4], ly[3], y] - 
 G[ly[6], ly[4], ly[4], y] - G[ly[6], ly[4], ly[5], y] + 
 2*G[ly[6], ly[4], ly[6], y] + 2*G[ly[6], ly[4], ly[7], y] - 
 2*G[ly[6], ly[4], ly[8], y] - 2*G[ly[6], ly[4], ly[9], y] + 
 2*G[ly[6], ly[4], ly[10], y] + 2*G[ly[6], ly[4], ly[11], y] - 
 G[ly[6], ly[5], ly[2], y] - G[ly[6], ly[5], ly[3], y] - 
 G[ly[6], ly[5], ly[4], y] - G[ly[6], ly[5], ly[5], y] + 
 2*G[ly[6], ly[5], ly[6], y] + 2*G[ly[6], ly[5], ly[7], y] - 
 2*G[ly[6], ly[5], ly[8], y] - 2*G[ly[6], ly[5], ly[9], y] + 
 2*G[ly[6], ly[5], ly[10], y] + 2*G[ly[6], ly[5], ly[11], y] - 
 4*G[ly[6], ly[6], 0, y] + 4*G[ly[6], ly[6], ly[1], y] + 
 2*G[ly[6], ly[8], ly[2], y] + 2*G[ly[6], ly[8], ly[3], y] + 
 2*G[ly[6], ly[8], ly[4], y] + 2*G[ly[6], ly[8], ly[5], y] - 
 4*G[ly[6], ly[8], ly[6], y] - 4*G[ly[6], ly[8], ly[7], y] + 
 4*G[ly[6], ly[8], ly[8], y] + 4*G[ly[6], ly[8], ly[9], y] - 
 4*G[ly[6], ly[8], ly[10], y] - 4*G[ly[6], ly[8], ly[11], y] + 
 2*G[ly[6], ly[9], ly[2], y] + 2*G[ly[6], ly[9], ly[3], y] + 
 2*G[ly[6], ly[9], ly[4], y] + 2*G[ly[6], ly[9], ly[5], y] - 
 4*G[ly[6], ly[9], ly[6], y] - 4*G[ly[6], ly[9], ly[7], y] + 
 4*G[ly[6], ly[9], ly[8], y] + 4*G[ly[6], ly[9], ly[9], y] - 
 4*G[ly[6], ly[9], ly[10], y] - 4*G[ly[6], ly[9], ly[11], y] - 
 G[ly[7], ly[2], ly[2], y] - G[ly[7], ly[2], ly[3], y] - 
 G[ly[7], ly[2], ly[4], y] - G[ly[7], ly[2], ly[5], y] + 
 2*G[ly[7], ly[2], ly[6], y] + 2*G[ly[7], ly[2], ly[7], y] - 
 2*G[ly[7], ly[2], ly[8], y] - 2*G[ly[7], ly[2], ly[9], y] + 
 2*G[ly[7], ly[2], ly[10], y] + 2*G[ly[7], ly[2], ly[11], y] - 
 G[ly[7], ly[3], ly[2], y] - G[ly[7], ly[3], ly[3], y] - 
 G[ly[7], ly[3], ly[4], y] - G[ly[7], ly[3], ly[5], y] + 
 2*G[ly[7], ly[3], ly[6], y] + 2*G[ly[7], ly[3], ly[7], y] - 
 2*G[ly[7], ly[3], ly[8], y] - 2*G[ly[7], ly[3], ly[9], y] + 
 2*G[ly[7], ly[3], ly[10], y] + 2*G[ly[7], ly[3], ly[11], y] - 
 G[ly[7], ly[4], ly[2], y] - G[ly[7], ly[4], ly[3], y] - 
 G[ly[7], ly[4], ly[4], y] - G[ly[7], ly[4], ly[5], y] + 
 2*G[ly[7], ly[4], ly[6], y] + 2*G[ly[7], ly[4], ly[7], y] - 
 2*G[ly[7], ly[4], ly[8], y] - 2*G[ly[7], ly[4], ly[9], y] + 
 2*G[ly[7], ly[4], ly[10], y] + 2*G[ly[7], ly[4], ly[11], y] - 
 G[ly[7], ly[5], ly[2], y] - G[ly[7], ly[5], ly[3], y] - 
 G[ly[7], ly[5], ly[4], y] - G[ly[7], ly[5], ly[5], y] + 
 2*G[ly[7], ly[5], ly[6], y] + 2*G[ly[7], ly[5], ly[7], y] - 
 2*G[ly[7], ly[5], ly[8], y] - 2*G[ly[7], ly[5], ly[9], y] + 
 2*G[ly[7], ly[5], ly[10], y] + 2*G[ly[7], ly[5], ly[11], y] + 
 2*G[ly[7], ly[8], ly[2], y] + 2*G[ly[7], ly[8], ly[3], y] + 
 2*G[ly[7], ly[8], ly[4], y] + 2*G[ly[7], ly[8], ly[5], y] - 
 4*G[ly[7], ly[8], ly[6], y] - 4*G[ly[7], ly[8], ly[7], y] + 
 4*G[ly[7], ly[8], ly[8], y] + 4*G[ly[7], ly[8], ly[9], y] - 
 4*G[ly[7], ly[8], ly[10], y] - 4*G[ly[7], ly[8], ly[11], y] + 
 2*G[ly[7], ly[9], ly[2], y] + 2*G[ly[7], ly[9], ly[3], y] + 
 2*G[ly[7], ly[9], ly[4], y] + 2*G[ly[7], ly[9], ly[5], y] - 
 4*G[ly[7], ly[9], ly[6], y] - 4*G[ly[7], ly[9], ly[7], y] + 
 4*G[ly[7], ly[9], ly[8], y] + 4*G[ly[7], ly[9], ly[9], y] - 
 4*G[ly[7], ly[9], ly[10], y] - 4*G[ly[7], ly[9], ly[11], y] + 
 G[ly[10], ly[2], ly[2], y] + G[ly[10], ly[2], ly[3], y] + 
 G[ly[10], ly[2], ly[4], y] + G[ly[10], ly[2], ly[5], y] - 
 2*G[ly[10], ly[2], ly[6], y] - 2*G[ly[10], ly[2], ly[7], y] + 
 2*G[ly[10], ly[2], ly[8], y] + 2*G[ly[10], ly[2], ly[9], y] - 
 2*G[ly[10], ly[2], ly[10], y] - 2*G[ly[10], ly[2], ly[11], y] + 
 G[ly[10], ly[3], ly[2], y] + G[ly[10], ly[3], ly[3], y] + 
 G[ly[10], ly[3], ly[4], y] + G[ly[10], ly[3], ly[5], y] - 
 2*G[ly[10], ly[3], ly[6], y] - 2*G[ly[10], ly[3], ly[7], y] + 
 2*G[ly[10], ly[3], ly[8], y] + 2*G[ly[10], ly[3], ly[9], y] - 
 2*G[ly[10], ly[3], ly[10], y] - 2*G[ly[10], ly[3], ly[11], y] + 
 G[ly[10], ly[4], ly[2], y] + G[ly[10], ly[4], ly[3], y] + 
 G[ly[10], ly[4], ly[4], y] + G[ly[10], ly[4], ly[5], y] - 
 2*G[ly[10], ly[4], ly[6], y] - 2*G[ly[10], ly[4], ly[7], y] + 
 2*G[ly[10], ly[4], ly[8], y] + 2*G[ly[10], ly[4], ly[9], y] - 
 2*G[ly[10], ly[4], ly[10], y] - 2*G[ly[10], ly[4], ly[11], y] + 
 G[ly[10], ly[5], ly[2], y] + G[ly[10], ly[5], ly[3], y] + 
 G[ly[10], ly[5], ly[4], y] + G[ly[10], ly[5], ly[5], y] - 
 2*G[ly[10], ly[5], ly[6], y] - 2*G[ly[10], ly[5], ly[7], y] + 
 2*G[ly[10], ly[5], ly[8], y] + 2*G[ly[10], ly[5], ly[9], y] - 
 2*G[ly[10], ly[5], ly[10], y] - 2*G[ly[10], ly[5], ly[11], y] - 
 2*G[ly[10], ly[8], ly[2], y] - 2*G[ly[10], ly[8], ly[3], y] - 
 2*G[ly[10], ly[8], ly[4], y] - 2*G[ly[10], ly[8], ly[5], y] + 
 4*G[ly[10], ly[8], ly[6], y] + 4*G[ly[10], ly[8], ly[7], y] - 
 4*G[ly[10], ly[8], ly[8], y] - 4*G[ly[10], ly[8], ly[9], y] + 
 4*G[ly[10], ly[8], ly[10], y] + 4*G[ly[10], ly[8], ly[11], y] - 
 2*G[ly[10], ly[9], ly[2], y] - 2*G[ly[10], ly[9], ly[3], y] - 
 2*G[ly[10], ly[9], ly[4], y] - 2*G[ly[10], ly[9], ly[5], y] + 
 4*G[ly[10], ly[9], ly[6], y] + 4*G[ly[10], ly[9], ly[7], y] - 
 4*G[ly[10], ly[9], ly[8], y] - 4*G[ly[10], ly[9], ly[9], y] + 
 4*G[ly[10], ly[9], ly[10], y] + 4*G[ly[10], ly[9], ly[11], y] + 
 G[ly[11], ly[2], ly[2], y] + G[ly[11], ly[2], ly[3], y] + 
 G[ly[11], ly[2], ly[4], y] + G[ly[11], ly[2], ly[5], y] - 
 2*G[ly[11], ly[2], ly[6], y] - 2*G[ly[11], ly[2], ly[7], y] + 
 2*G[ly[11], ly[2], ly[8], y] + 2*G[ly[11], ly[2], ly[9], y] - 
 2*G[ly[11], ly[2], ly[10], y] - 2*G[ly[11], ly[2], ly[11], y] + 
 G[ly[11], ly[3], ly[2], y] + G[ly[11], ly[3], ly[3], y] + 
 G[ly[11], ly[3], ly[4], y] + G[ly[11], ly[3], ly[5], y] - 
 2*G[ly[11], ly[3], ly[6], y] - 2*G[ly[11], ly[3], ly[7], y] + 
 2*G[ly[11], ly[3], ly[8], y] + 2*G[ly[11], ly[3], ly[9], y] - 
 2*G[ly[11], ly[3], ly[10], y] - 2*G[ly[11], ly[3], ly[11], y] + 
 G[ly[11], ly[4], ly[2], y] + G[ly[11], ly[4], ly[3], y] + 
 G[ly[11], ly[4], ly[4], y] + G[ly[11], ly[4], ly[5], y] - 
 2*G[ly[11], ly[4], ly[6], y] - 2*G[ly[11], ly[4], ly[7], y] + 
 2*G[ly[11], ly[4], ly[8], y] + 2*G[ly[11], ly[4], ly[9], y] - 
 2*G[ly[11], ly[4], ly[10], y] - 2*G[ly[11], ly[4], ly[11], y] + 
 G[ly[11], ly[5], ly[2], y] + G[ly[11], ly[5], ly[3], y] + 
 G[ly[11], ly[5], ly[4], y] + G[ly[11], ly[5], ly[5], y] - 
 2*G[ly[11], ly[5], ly[6], y] - 2*G[ly[11], ly[5], ly[7], y] + 
 2*G[ly[11], ly[5], ly[8], y] + 2*G[ly[11], ly[5], ly[9], y] - 
 2*G[ly[11], ly[5], ly[10], y] - 2*G[ly[11], ly[5], ly[11], y] - 
 2*G[ly[11], ly[8], ly[2], y] - 2*G[ly[11], ly[8], ly[3], y] - 
 2*G[ly[11], ly[8], ly[4], y] - 2*G[ly[11], ly[8], ly[5], y] + 
 4*G[ly[11], ly[8], ly[6], y] + 4*G[ly[11], ly[8], ly[7], y] - 
 4*G[ly[11], ly[8], ly[8], y] - 4*G[ly[11], ly[8], ly[9], y] + 
 4*G[ly[11], ly[8], ly[10], y] + 4*G[ly[11], ly[8], ly[11], y] - 
 2*G[ly[11], ly[9], ly[2], y] - 2*G[ly[11], ly[9], ly[3], y] - 
 2*G[ly[11], ly[9], ly[4], y] - 2*G[ly[11], ly[9], ly[5], y] + 
 4*G[ly[11], ly[9], ly[6], y] + 4*G[ly[11], ly[9], ly[7], y] - 
 4*G[ly[11], ly[9], ly[8], y] - 4*G[ly[11], ly[9], ly[9], y] + 
 4*G[ly[11], ly[9], ly[10], y] + 4*G[ly[11], ly[9], ly[11], y] - 
 2*G[ly[18], 0, ly[6], y] - G[ly[18], ly[1], ly[1], y] + 
 G[ly[18], ly[1], ly[2], y] + G[ly[18], ly[1], ly[3], y] + 
 G[ly[18], ly[1], ly[4], y] + G[ly[18], ly[1], ly[5], y] - 
 2*G[ly[18], ly[1], ly[7], y] + 2*G[ly[18], ly[1], ly[8], y] + 
 2*G[ly[18], ly[1], ly[9], y] - 2*G[ly[18], ly[1], ly[10], y] - 
 2*G[ly[18], ly[1], ly[11], y] + G[ly[18], ly[2], ly[1], y] - 
 G[ly[18], ly[2], ly[2], y] - G[ly[18], ly[2], ly[3], y] - 
 G[ly[18], ly[2], ly[4], y] - G[ly[18], ly[2], ly[5], y] + 
 2*G[ly[18], ly[2], ly[6], y] + 2*G[ly[18], ly[2], ly[7], y] - 
 2*G[ly[18], ly[2], ly[8], y] - 2*G[ly[18], ly[2], ly[9], y] + 
 2*G[ly[18], ly[2], ly[10], y] + 2*G[ly[18], ly[2], ly[11], y] + 
 G[ly[18], ly[3], ly[1], y] - G[ly[18], ly[3], ly[2], y] - 
 G[ly[18], ly[3], ly[3], y] - G[ly[18], ly[3], ly[4], y] - 
 G[ly[18], ly[3], ly[5], y] + 2*G[ly[18], ly[3], ly[6], y] + 
 2*G[ly[18], ly[3], ly[7], y] - 2*G[ly[18], ly[3], ly[8], y] - 
 2*G[ly[18], ly[3], ly[9], y] + 2*G[ly[18], ly[3], ly[10], y] + 
 2*G[ly[18], ly[3], ly[11], y] + G[ly[18], ly[4], ly[1], y] - 
 G[ly[18], ly[4], ly[2], y] - G[ly[18], ly[4], ly[3], y] - 
 G[ly[18], ly[4], ly[4], y] - G[ly[18], ly[4], ly[5], y] + 
 2*G[ly[18], ly[4], ly[6], y] + 2*G[ly[18], ly[4], ly[7], y] - 
 2*G[ly[18], ly[4], ly[8], y] - 2*G[ly[18], ly[4], ly[9], y] + 
 2*G[ly[18], ly[4], ly[10], y] + 2*G[ly[18], ly[4], ly[11], y] + 
 G[ly[18], ly[5], ly[1], y] - G[ly[18], ly[5], ly[2], y] - 
 G[ly[18], ly[5], ly[3], y] - G[ly[18], ly[5], ly[4], y] - 
 G[ly[18], ly[5], ly[5], y] + 2*G[ly[18], ly[5], ly[6], y] + 
 2*G[ly[18], ly[5], ly[7], y] - 2*G[ly[18], ly[5], ly[8], y] - 
 2*G[ly[18], ly[5], ly[9], y] + 2*G[ly[18], ly[5], ly[10], y] + 
 2*G[ly[18], ly[5], ly[11], y] - 2*G[ly[18], ly[6], 0, y] - 
 2*G[ly[18], ly[7], ly[1], y] + 2*G[ly[18], ly[8], ly[1], y] + 
 2*G[ly[18], ly[8], ly[2], y] + 2*G[ly[18], ly[8], ly[3], y] + 
 2*G[ly[18], ly[8], ly[4], y] + 2*G[ly[18], ly[8], ly[5], y] - 
 4*G[ly[18], ly[8], ly[6], y] - 4*G[ly[18], ly[8], ly[7], y] + 
 4*G[ly[18], ly[8], ly[8], y] + 4*G[ly[18], ly[8], ly[9], y] - 
 4*G[ly[18], ly[8], ly[10], y] - 4*G[ly[18], ly[8], ly[11], y] + 
 2*G[ly[18], ly[9], ly[1], y] + 2*G[ly[18], ly[9], ly[2], y] + 
 2*G[ly[18], ly[9], ly[3], y] + 2*G[ly[18], ly[9], ly[4], y] + 
 2*G[ly[18], ly[9], ly[5], y] - 4*G[ly[18], ly[9], ly[6], y] - 
 4*G[ly[18], ly[9], ly[7], y] + 4*G[ly[18], ly[9], ly[8], y] + 
 4*G[ly[18], ly[9], ly[9], y] - 4*G[ly[18], ly[9], ly[10], y] - 
 4*G[ly[18], ly[9], ly[11], y] - 2*G[ly[18], ly[10], ly[1], y] - 
 2*G[ly[18], ly[11], ly[1], y] + 2*G[ly[18], ly[13], ly[1], y] - 
 2*G[ly[19], 0, ly[6], y] - G[ly[19], ly[1], ly[1], y] + 
 G[ly[19], ly[1], ly[2], y] + G[ly[19], ly[1], ly[3], y] + 
 G[ly[19], ly[1], ly[4], y] + G[ly[19], ly[1], ly[5], y] - 
 2*G[ly[19], ly[1], ly[7], y] + 2*G[ly[19], ly[1], ly[8], y] + 
 2*G[ly[19], ly[1], ly[9], y] - 2*G[ly[19], ly[1], ly[10], y] - 
 2*G[ly[19], ly[1], ly[11], y] + G[ly[19], ly[2], ly[1], y] - 
 G[ly[19], ly[2], ly[2], y] - G[ly[19], ly[2], ly[3], y] - 
 G[ly[19], ly[2], ly[4], y] - G[ly[19], ly[2], ly[5], y] + 
 2*G[ly[19], ly[2], ly[6], y] + 2*G[ly[19], ly[2], ly[7], y] - 
 2*G[ly[19], ly[2], ly[8], y] - 2*G[ly[19], ly[2], ly[9], y] + 
 2*G[ly[19], ly[2], ly[10], y] + 2*G[ly[19], ly[2], ly[11], y] + 
 G[ly[19], ly[3], ly[1], y] - G[ly[19], ly[3], ly[2], y] - 
 G[ly[19], ly[3], ly[3], y] - G[ly[19], ly[3], ly[4], y] - 
 G[ly[19], ly[3], ly[5], y] + 2*G[ly[19], ly[3], ly[6], y] + 
 2*G[ly[19], ly[3], ly[7], y] - 2*G[ly[19], ly[3], ly[8], y] - 
 2*G[ly[19], ly[3], ly[9], y] + 2*G[ly[19], ly[3], ly[10], y] + 
 2*G[ly[19], ly[3], ly[11], y] + G[ly[19], ly[4], ly[1], y] - 
 G[ly[19], ly[4], ly[2], y] - G[ly[19], ly[4], ly[3], y] - 
 G[ly[19], ly[4], ly[4], y] - G[ly[19], ly[4], ly[5], y] + 
 2*G[ly[19], ly[4], ly[6], y] + 2*G[ly[19], ly[4], ly[7], y] - 
 2*G[ly[19], ly[4], ly[8], y] - 2*G[ly[19], ly[4], ly[9], y] + 
 2*G[ly[19], ly[4], ly[10], y] + 2*G[ly[19], ly[4], ly[11], y] + 
 G[ly[19], ly[5], ly[1], y] - G[ly[19], ly[5], ly[2], y] - 
 G[ly[19], ly[5], ly[3], y] - G[ly[19], ly[5], ly[4], y] - 
 G[ly[19], ly[5], ly[5], y] + 2*G[ly[19], ly[5], ly[6], y] + 
 2*G[ly[19], ly[5], ly[7], y] - 2*G[ly[19], ly[5], ly[8], y] - 
 2*G[ly[19], ly[5], ly[9], y] + 2*G[ly[19], ly[5], ly[10], y] + 
 2*G[ly[19], ly[5], ly[11], y] - 2*G[ly[19], ly[6], 0, y] - 
 2*G[ly[19], ly[7], ly[1], y] + 2*G[ly[19], ly[8], ly[1], y] + 
 2*G[ly[19], ly[8], ly[2], y] + 2*G[ly[19], ly[8], ly[3], y] + 
 2*G[ly[19], ly[8], ly[4], y] + 2*G[ly[19], ly[8], ly[5], y] - 
 4*G[ly[19], ly[8], ly[6], y] - 4*G[ly[19], ly[8], ly[7], y] + 
 4*G[ly[19], ly[8], ly[8], y] + 4*G[ly[19], ly[8], ly[9], y] - 
 4*G[ly[19], ly[8], ly[10], y] - 4*G[ly[19], ly[8], ly[11], y] + 
 2*G[ly[19], ly[9], ly[1], y] + 2*G[ly[19], ly[9], ly[2], y] + 
 2*G[ly[19], ly[9], ly[3], y] + 2*G[ly[19], ly[9], ly[4], y] + 
 2*G[ly[19], ly[9], ly[5], y] - 4*G[ly[19], ly[9], ly[6], y] - 
 4*G[ly[19], ly[9], ly[7], y] + 4*G[ly[19], ly[9], ly[8], y] + 
 4*G[ly[19], ly[9], ly[9], y] - 4*G[ly[19], ly[9], ly[10], y] - 
 4*G[ly[19], ly[9], ly[11], y] - 2*G[ly[19], ly[10], ly[1], y] - 
 2*G[ly[19], ly[11], ly[1], y] + 2*G[ly[19], ly[13], ly[1], y] - 
 2*G[ly[20], 0, ly[6], y] - G[ly[20], ly[1], ly[1], y] + 
 G[ly[20], ly[1], ly[2], y] + G[ly[20], ly[1], ly[3], y] + 
 G[ly[20], ly[1], ly[4], y] + G[ly[20], ly[1], ly[5], y] - 
 2*G[ly[20], ly[1], ly[7], y] + 2*G[ly[20], ly[1], ly[8], y] + 
 2*G[ly[20], ly[1], ly[9], y] - 2*G[ly[20], ly[1], ly[10], y] - 
 2*G[ly[20], ly[1], ly[11], y] + G[ly[20], ly[2], ly[1], y] - 
 G[ly[20], ly[2], ly[2], y] - G[ly[20], ly[2], ly[3], y] - 
 G[ly[20], ly[2], ly[4], y] - G[ly[20], ly[2], ly[5], y] + 
 2*G[ly[20], ly[2], ly[6], y] + 2*G[ly[20], ly[2], ly[7], y] - 
 2*G[ly[20], ly[2], ly[8], y] - 2*G[ly[20], ly[2], ly[9], y] + 
 2*G[ly[20], ly[2], ly[10], y] + 2*G[ly[20], ly[2], ly[11], y] + 
 G[ly[20], ly[3], ly[1], y] - G[ly[20], ly[3], ly[2], y] - 
 G[ly[20], ly[3], ly[3], y] - G[ly[20], ly[3], ly[4], y] - 
 G[ly[20], ly[3], ly[5], y] + 2*G[ly[20], ly[3], ly[6], y] + 
 2*G[ly[20], ly[3], ly[7], y] - 2*G[ly[20], ly[3], ly[8], y] - 
 2*G[ly[20], ly[3], ly[9], y] + 2*G[ly[20], ly[3], ly[10], y] + 
 2*G[ly[20], ly[3], ly[11], y] + G[ly[20], ly[4], ly[1], y] - 
 G[ly[20], ly[4], ly[2], y] - G[ly[20], ly[4], ly[3], y] - 
 G[ly[20], ly[4], ly[4], y] - G[ly[20], ly[4], ly[5], y] + 
 2*G[ly[20], ly[4], ly[6], y] + 2*G[ly[20], ly[4], ly[7], y] - 
 2*G[ly[20], ly[4], ly[8], y] - 2*G[ly[20], ly[4], ly[9], y] + 
 2*G[ly[20], ly[4], ly[10], y] + 2*G[ly[20], ly[4], ly[11], y] + 
 G[ly[20], ly[5], ly[1], y] - G[ly[20], ly[5], ly[2], y] - 
 G[ly[20], ly[5], ly[3], y] - G[ly[20], ly[5], ly[4], y] - 
 G[ly[20], ly[5], ly[5], y] + 2*G[ly[20], ly[5], ly[6], y] + 
 2*G[ly[20], ly[5], ly[7], y] - 2*G[ly[20], ly[5], ly[8], y] - 
 2*G[ly[20], ly[5], ly[9], y] + 2*G[ly[20], ly[5], ly[10], y] + 
 2*G[ly[20], ly[5], ly[11], y] - 2*G[ly[20], ly[6], 0, y] - 
 2*G[ly[20], ly[7], ly[1], y] + 2*G[ly[20], ly[8], ly[1], y] + 
 2*G[ly[20], ly[8], ly[2], y] + 2*G[ly[20], ly[8], ly[3], y] + 
 2*G[ly[20], ly[8], ly[4], y] + 2*G[ly[20], ly[8], ly[5], y] - 
 4*G[ly[20], ly[8], ly[6], y] - 4*G[ly[20], ly[8], ly[7], y] + 
 4*G[ly[20], ly[8], ly[8], y] + 4*G[ly[20], ly[8], ly[9], y] - 
 4*G[ly[20], ly[8], ly[10], y] - 4*G[ly[20], ly[8], ly[11], y] + 
 2*G[ly[20], ly[9], ly[1], y] + 2*G[ly[20], ly[9], ly[2], y] + 
 2*G[ly[20], ly[9], ly[3], y] + 2*G[ly[20], ly[9], ly[4], y] + 
 2*G[ly[20], ly[9], ly[5], y] - 4*G[ly[20], ly[9], ly[6], y] - 
 4*G[ly[20], ly[9], ly[7], y] + 4*G[ly[20], ly[9], ly[8], y] + 
 4*G[ly[20], ly[9], ly[9], y] - 4*G[ly[20], ly[9], ly[10], y] - 
 4*G[ly[20], ly[9], ly[11], y] - 2*G[ly[20], ly[10], ly[1], y] - 
 2*G[ly[20], ly[11], ly[1], y] + 2*G[ly[20], ly[13], ly[1], y] + 
 2*G[ly[21], 0, ly[6], y] + G[ly[21], ly[1], ly[1], y] - 
 G[ly[21], ly[1], ly[2], y] - G[ly[21], ly[1], ly[3], y] - 
 G[ly[21], ly[1], ly[4], y] - G[ly[21], ly[1], ly[5], y] + 
 2*G[ly[21], ly[1], ly[7], y] - 2*G[ly[21], ly[1], ly[8], y] - 
 2*G[ly[21], ly[1], ly[9], y] + 2*G[ly[21], ly[1], ly[10], y] + 
 2*G[ly[21], ly[1], ly[11], y] - G[ly[21], ly[2], ly[1], y] - 
 G[ly[21], ly[2], ly[2], y] - G[ly[21], ly[2], ly[3], y] - 
 G[ly[21], ly[2], ly[4], y] - G[ly[21], ly[2], ly[5], y] + 
 2*G[ly[21], ly[2], ly[6], y] + 2*G[ly[21], ly[2], ly[7], y] - 
 2*G[ly[21], ly[2], ly[8], y] - 2*G[ly[21], ly[2], ly[9], y] + 
 2*G[ly[21], ly[2], ly[10], y] + 2*G[ly[21], ly[2], ly[11], y] - 
 G[ly[21], ly[3], ly[1], y] - G[ly[21], ly[3], ly[2], y] - 
 G[ly[21], ly[3], ly[3], y] - G[ly[21], ly[3], ly[4], y] - 
 G[ly[21], ly[3], ly[5], y] + 2*G[ly[21], ly[3], ly[6], y] + 
 2*G[ly[21], ly[3], ly[7], y] - 2*G[ly[21], ly[3], ly[8], y] - 
 2*G[ly[21], ly[3], ly[9], y] + 2*G[ly[21], ly[3], ly[10], y] + 
 2*G[ly[21], ly[3], ly[11], y] - G[ly[21], ly[4], ly[1], y] - 
 G[ly[21], ly[4], ly[2], y] - G[ly[21], ly[4], ly[3], y] - 
 G[ly[21], ly[4], ly[4], y] - G[ly[21], ly[4], ly[5], y] + 
 2*G[ly[21], ly[4], ly[6], y] + 2*G[ly[21], ly[4], ly[7], y] - 
 2*G[ly[21], ly[4], ly[8], y] - 2*G[ly[21], ly[4], ly[9], y] + 
 2*G[ly[21], ly[4], ly[10], y] + 2*G[ly[21], ly[4], ly[11], y] - 
 G[ly[21], ly[5], ly[1], y] - G[ly[21], ly[5], ly[2], y] - 
 G[ly[21], ly[5], ly[3], y] - G[ly[21], ly[5], ly[4], y] - 
 G[ly[21], ly[5], ly[5], y] + 2*G[ly[21], ly[5], ly[6], y] + 
 2*G[ly[21], ly[5], ly[7], y] - 2*G[ly[21], ly[5], ly[8], y] - 
 2*G[ly[21], ly[5], ly[9], y] + 2*G[ly[21], ly[5], ly[10], y] + 
 2*G[ly[21], ly[5], ly[11], y] + 2*G[ly[21], ly[6], 0, y] + 
 2*G[ly[21], ly[7], ly[1], y] - 2*G[ly[21], ly[8], ly[1], y] + 
 2*G[ly[21], ly[8], ly[2], y] + 2*G[ly[21], ly[8], ly[3], y] + 
 2*G[ly[21], ly[8], ly[4], y] + 2*G[ly[21], ly[8], ly[5], y] - 
 4*G[ly[21], ly[8], ly[6], y] - 4*G[ly[21], ly[8], ly[7], y] + 
 4*G[ly[21], ly[8], ly[8], y] + 4*G[ly[21], ly[8], ly[9], y] - 
 4*G[ly[21], ly[8], ly[10], y] - 4*G[ly[21], ly[8], ly[11], y] - 
 2*G[ly[21], ly[9], ly[1], y] + 2*G[ly[21], ly[9], ly[2], y] + 
 2*G[ly[21], ly[9], ly[3], y] + 2*G[ly[21], ly[9], ly[4], y] + 
 2*G[ly[21], ly[9], ly[5], y] - 4*G[ly[21], ly[9], ly[6], y] - 
 4*G[ly[21], ly[9], ly[7], y] + 4*G[ly[21], ly[9], ly[8], y] + 
 4*G[ly[21], ly[9], ly[9], y] - 4*G[ly[21], ly[9], ly[10], y] - 
 4*G[ly[21], ly[9], ly[11], y] + 2*G[ly[21], ly[10], ly[1], y] + 
 2*G[ly[21], ly[11], ly[1], y] - 2*G[ly[21], ly[13], ly[1], y] + 
 2*G[ly[22], 0, ly[6], y] + G[ly[22], ly[1], ly[1], y] - 
 G[ly[22], ly[1], ly[2], y] - G[ly[22], ly[1], ly[3], y] - 
 G[ly[22], ly[1], ly[4], y] - G[ly[22], ly[1], ly[5], y] + 
 2*G[ly[22], ly[1], ly[7], y] - 2*G[ly[22], ly[1], ly[8], y] - 
 2*G[ly[22], ly[1], ly[9], y] + 2*G[ly[22], ly[1], ly[10], y] + 
 2*G[ly[22], ly[1], ly[11], y] - G[ly[22], ly[2], ly[1], y] - 
 G[ly[22], ly[2], ly[2], y] - G[ly[22], ly[2], ly[3], y] - 
 G[ly[22], ly[2], ly[4], y] - G[ly[22], ly[2], ly[5], y] + 
 2*G[ly[22], ly[2], ly[6], y] + 2*G[ly[22], ly[2], ly[7], y] - 
 2*G[ly[22], ly[2], ly[8], y] - 2*G[ly[22], ly[2], ly[9], y] + 
 2*G[ly[22], ly[2], ly[10], y] + 2*G[ly[22], ly[2], ly[11], y] - 
 G[ly[22], ly[3], ly[1], y] - G[ly[22], ly[3], ly[2], y] - 
 G[ly[22], ly[3], ly[3], y] - G[ly[22], ly[3], ly[4], y] - 
 G[ly[22], ly[3], ly[5], y] + 2*G[ly[22], ly[3], ly[6], y] + 
 2*G[ly[22], ly[3], ly[7], y] - 2*G[ly[22], ly[3], ly[8], y] - 
 2*G[ly[22], ly[3], ly[9], y] + 2*G[ly[22], ly[3], ly[10], y] + 
 2*G[ly[22], ly[3], ly[11], y] - G[ly[22], ly[4], ly[1], y] - 
 G[ly[22], ly[4], ly[2], y] - G[ly[22], ly[4], ly[3], y] - 
 G[ly[22], ly[4], ly[4], y] - G[ly[22], ly[4], ly[5], y] + 
 2*G[ly[22], ly[4], ly[6], y] + 2*G[ly[22], ly[4], ly[7], y] - 
 2*G[ly[22], ly[4], ly[8], y] - 2*G[ly[22], ly[4], ly[9], y] + 
 2*G[ly[22], ly[4], ly[10], y] + 2*G[ly[22], ly[4], ly[11], y] - 
 G[ly[22], ly[5], ly[1], y] - G[ly[22], ly[5], ly[2], y] - 
 G[ly[22], ly[5], ly[3], y] - G[ly[22], ly[5], ly[4], y] - 
 G[ly[22], ly[5], ly[5], y] + 2*G[ly[22], ly[5], ly[6], y] + 
 2*G[ly[22], ly[5], ly[7], y] - 2*G[ly[22], ly[5], ly[8], y] - 
 2*G[ly[22], ly[5], ly[9], y] + 2*G[ly[22], ly[5], ly[10], y] + 
 2*G[ly[22], ly[5], ly[11], y] + 2*G[ly[22], ly[6], 0, y] + 
 2*G[ly[22], ly[7], ly[1], y] - 2*G[ly[22], ly[8], ly[1], y] + 
 2*G[ly[22], ly[8], ly[2], y] + 2*G[ly[22], ly[8], ly[3], y] + 
 2*G[ly[22], ly[8], ly[4], y] + 2*G[ly[22], ly[8], ly[5], y] - 
 4*G[ly[22], ly[8], ly[6], y] - 4*G[ly[22], ly[8], ly[7], y] + 
 4*G[ly[22], ly[8], ly[8], y] + 4*G[ly[22], ly[8], ly[9], y] - 
 4*G[ly[22], ly[8], ly[10], y] - 4*G[ly[22], ly[8], ly[11], y] - 
 2*G[ly[22], ly[9], ly[1], y] + 2*G[ly[22], ly[9], ly[2], y] + 
 2*G[ly[22], ly[9], ly[3], y] + 2*G[ly[22], ly[9], ly[4], y] + 
 2*G[ly[22], ly[9], ly[5], y] - 4*G[ly[22], ly[9], ly[6], y] - 
 4*G[ly[22], ly[9], ly[7], y] + 4*G[ly[22], ly[9], ly[8], y] + 
 4*G[ly[22], ly[9], ly[9], y] - 4*G[ly[22], ly[9], ly[10], y] - 
 4*G[ly[22], ly[9], ly[11], y] + 2*G[ly[22], ly[10], ly[1], y] + 
 2*G[ly[22], ly[11], ly[1], y] - 2*G[ly[22], ly[13], ly[1], y] + 
 2*G[ly[23], 0, ly[6], y] + G[ly[23], ly[1], ly[1], y] - 
 G[ly[23], ly[1], ly[2], y] - G[ly[23], ly[1], ly[3], y] - 
 G[ly[23], ly[1], ly[4], y] - G[ly[23], ly[1], ly[5], y] + 
 2*G[ly[23], ly[1], ly[7], y] - 2*G[ly[23], ly[1], ly[8], y] - 
 2*G[ly[23], ly[1], ly[9], y] + 2*G[ly[23], ly[1], ly[10], y] + 
 2*G[ly[23], ly[1], ly[11], y] - G[ly[23], ly[2], ly[1], y] - 
 G[ly[23], ly[2], ly[2], y] - G[ly[23], ly[2], ly[3], y] - 
 G[ly[23], ly[2], ly[4], y] - G[ly[23], ly[2], ly[5], y] + 
 2*G[ly[23], ly[2], ly[6], y] + 2*G[ly[23], ly[2], ly[7], y] - 
 2*G[ly[23], ly[2], ly[8], y] - 2*G[ly[23], ly[2], ly[9], y] + 
 2*G[ly[23], ly[2], ly[10], y] + 2*G[ly[23], ly[2], ly[11], y] - 
 G[ly[23], ly[3], ly[1], y] - G[ly[23], ly[3], ly[2], y] - 
 G[ly[23], ly[3], ly[3], y] - G[ly[23], ly[3], ly[4], y] - 
 G[ly[23], ly[3], ly[5], y] + 2*G[ly[23], ly[3], ly[6], y] + 
 2*G[ly[23], ly[3], ly[7], y] - 2*G[ly[23], ly[3], ly[8], y] - 
 2*G[ly[23], ly[3], ly[9], y] + 2*G[ly[23], ly[3], ly[10], y] + 
 2*G[ly[23], ly[3], ly[11], y] - G[ly[23], ly[4], ly[1], y] - 
 G[ly[23], ly[4], ly[2], y] - G[ly[23], ly[4], ly[3], y] - 
 G[ly[23], ly[4], ly[4], y] - G[ly[23], ly[4], ly[5], y] + 
 2*G[ly[23], ly[4], ly[6], y] + 2*G[ly[23], ly[4], ly[7], y] - 
 2*G[ly[23], ly[4], ly[8], y] - 2*G[ly[23], ly[4], ly[9], y] + 
 2*G[ly[23], ly[4], ly[10], y] + 2*G[ly[23], ly[4], ly[11], y] - 
 G[ly[23], ly[5], ly[1], y] - G[ly[23], ly[5], ly[2], y] - 
 G[ly[23], ly[5], ly[3], y] - G[ly[23], ly[5], ly[4], y] - 
 G[ly[23], ly[5], ly[5], y] + 2*G[ly[23], ly[5], ly[6], y] + 
 2*G[ly[23], ly[5], ly[7], y] - 2*G[ly[23], ly[5], ly[8], y] - 
 2*G[ly[23], ly[5], ly[9], y] + 2*G[ly[23], ly[5], ly[10], y] + 
 2*G[ly[23], ly[5], ly[11], y] + 2*G[ly[23], ly[6], 0, y] + 
 2*G[ly[23], ly[7], ly[1], y] - 2*G[ly[23], ly[8], ly[1], y] + 
 2*G[ly[23], ly[8], ly[2], y] + 2*G[ly[23], ly[8], ly[3], y] + 
 2*G[ly[23], ly[8], ly[4], y] + 2*G[ly[23], ly[8], ly[5], y] - 
 4*G[ly[23], ly[8], ly[6], y] - 4*G[ly[23], ly[8], ly[7], y] + 
 4*G[ly[23], ly[8], ly[8], y] + 4*G[ly[23], ly[8], ly[9], y] - 
 4*G[ly[23], ly[8], ly[10], y] - 4*G[ly[23], ly[8], ly[11], y] - 
 2*G[ly[23], ly[9], ly[1], y] + 2*G[ly[23], ly[9], ly[2], y] + 
 2*G[ly[23], ly[9], ly[3], y] + 2*G[ly[23], ly[9], ly[4], y] + 
 2*G[ly[23], ly[9], ly[5], y] - 4*G[ly[23], ly[9], ly[6], y] - 
 4*G[ly[23], ly[9], ly[7], y] + 4*G[ly[23], ly[9], ly[8], y] + 
 4*G[ly[23], ly[9], ly[9], y] - 4*G[ly[23], ly[9], ly[10], y] - 
 4*G[ly[23], ly[9], ly[11], y] + 2*G[ly[23], ly[10], ly[1], y] + 
 2*G[ly[23], ly[11], ly[1], y] - 2*G[ly[23], ly[13], ly[1], y] - 
 2*G[ly[24], 0, ly[6], y] - G[ly[24], ly[1], ly[1], y] + 
 G[ly[24], ly[1], ly[2], y] + G[ly[24], ly[1], ly[3], y] + 
 G[ly[24], ly[1], ly[4], y] + G[ly[24], ly[1], ly[5], y] - 
 2*G[ly[24], ly[1], ly[7], y] + 2*G[ly[24], ly[1], ly[8], y] + 
 2*G[ly[24], ly[1], ly[9], y] - 2*G[ly[24], ly[1], ly[10], y] - 
 2*G[ly[24], ly[1], ly[11], y] + G[ly[24], ly[2], ly[1], y] + 
 G[ly[24], ly[2], ly[2], y] + G[ly[24], ly[2], ly[3], y] + 
 G[ly[24], ly[2], ly[4], y] + G[ly[24], ly[2], ly[5], y] - 
 2*G[ly[24], ly[2], ly[6], y] - 2*G[ly[24], ly[2], ly[7], y] + 
 2*G[ly[24], ly[2], ly[8], y] + 2*G[ly[24], ly[2], ly[9], y] - 
 2*G[ly[24], ly[2], ly[10], y] - 2*G[ly[24], ly[2], ly[11], y] + 
 G[ly[24], ly[3], ly[1], y] + G[ly[24], ly[3], ly[2], y] + 
 G[ly[24], ly[3], ly[3], y] + G[ly[24], ly[3], ly[4], y] + 
 G[ly[24], ly[3], ly[5], y] - 2*G[ly[24], ly[3], ly[6], y] - 
 2*G[ly[24], ly[3], ly[7], y] + 2*G[ly[24], ly[3], ly[8], y] + 
 2*G[ly[24], ly[3], ly[9], y] - 2*G[ly[24], ly[3], ly[10], y] - 
 2*G[ly[24], ly[3], ly[11], y] + G[ly[24], ly[4], ly[1], y] + 
 G[ly[24], ly[4], ly[2], y] + G[ly[24], ly[4], ly[3], y] + 
 G[ly[24], ly[4], ly[4], y] + G[ly[24], ly[4], ly[5], y] - 
 2*G[ly[24], ly[4], ly[6], y] - 2*G[ly[24], ly[4], ly[7], y] + 
 2*G[ly[24], ly[4], ly[8], y] + 2*G[ly[24], ly[4], ly[9], y] - 
 2*G[ly[24], ly[4], ly[10], y] - 2*G[ly[24], ly[4], ly[11], y] + 
 G[ly[24], ly[5], ly[1], y] + G[ly[24], ly[5], ly[2], y] + 
 G[ly[24], ly[5], ly[3], y] + G[ly[24], ly[5], ly[4], y] + 
 G[ly[24], ly[5], ly[5], y] - 2*G[ly[24], ly[5], ly[6], y] - 
 2*G[ly[24], ly[5], ly[7], y] + 2*G[ly[24], ly[5], ly[8], y] + 
 2*G[ly[24], ly[5], ly[9], y] - 2*G[ly[24], ly[5], ly[10], y] - 
 2*G[ly[24], ly[5], ly[11], y] - 2*G[ly[24], ly[6], 0, y] - 
 2*G[ly[24], ly[7], ly[1], y] + 2*G[ly[24], ly[8], ly[1], y] - 
 2*G[ly[24], ly[8], ly[2], y] - 2*G[ly[24], ly[8], ly[3], y] - 
 2*G[ly[24], ly[8], ly[4], y] - 2*G[ly[24], ly[8], ly[5], y] + 
 4*G[ly[24], ly[8], ly[6], y] + 4*G[ly[24], ly[8], ly[7], y] - 
 4*G[ly[24], ly[8], ly[8], y] - 4*G[ly[24], ly[8], ly[9], y] + 
 4*G[ly[24], ly[8], ly[10], y] + 4*G[ly[24], ly[8], ly[11], y] + 
 2*G[ly[24], ly[9], ly[1], y] - 2*G[ly[24], ly[9], ly[2], y] - 
 2*G[ly[24], ly[9], ly[3], y] - 2*G[ly[24], ly[9], ly[4], y] - 
 2*G[ly[24], ly[9], ly[5], y] + 4*G[ly[24], ly[9], ly[6], y] + 
 4*G[ly[24], ly[9], ly[7], y] - 4*G[ly[24], ly[9], ly[8], y] - 
 4*G[ly[24], ly[9], ly[9], y] + 4*G[ly[24], ly[9], ly[10], y] + 
 4*G[ly[24], ly[9], ly[11], y] - 2*G[ly[24], ly[10], ly[1], y] - 
 2*G[ly[24], ly[11], ly[1], y] + 2*G[ly[24], ly[13], ly[1], y] - 
 2*G[ly[25], 0, ly[6], y] - G[ly[25], ly[1], ly[1], y] + 
 G[ly[25], ly[1], ly[2], y] + G[ly[25], ly[1], ly[3], y] + 
 G[ly[25], ly[1], ly[4], y] + G[ly[25], ly[1], ly[5], y] - 
 2*G[ly[25], ly[1], ly[7], y] + 2*G[ly[25], ly[1], ly[8], y] + 
 2*G[ly[25], ly[1], ly[9], y] - 2*G[ly[25], ly[1], ly[10], y] - 
 2*G[ly[25], ly[1], ly[11], y] + G[ly[25], ly[2], ly[1], y] + 
 G[ly[25], ly[2], ly[2], y] + G[ly[25], ly[2], ly[3], y] + 
 G[ly[25], ly[2], ly[4], y] + G[ly[25], ly[2], ly[5], y] - 
 2*G[ly[25], ly[2], ly[6], y] - 2*G[ly[25], ly[2], ly[7], y] + 
 2*G[ly[25], ly[2], ly[8], y] + 2*G[ly[25], ly[2], ly[9], y] - 
 2*G[ly[25], ly[2], ly[10], y] - 2*G[ly[25], ly[2], ly[11], y] + 
 G[ly[25], ly[3], ly[1], y] + G[ly[25], ly[3], ly[2], y] + 
 G[ly[25], ly[3], ly[3], y] + G[ly[25], ly[3], ly[4], y] + 
 G[ly[25], ly[3], ly[5], y] - 2*G[ly[25], ly[3], ly[6], y] - 
 2*G[ly[25], ly[3], ly[7], y] + 2*G[ly[25], ly[3], ly[8], y] + 
 2*G[ly[25], ly[3], ly[9], y] - 2*G[ly[25], ly[3], ly[10], y] - 
 2*G[ly[25], ly[3], ly[11], y] + G[ly[25], ly[4], ly[1], y] + 
 G[ly[25], ly[4], ly[2], y] + G[ly[25], ly[4], ly[3], y] + 
 G[ly[25], ly[4], ly[4], y] + G[ly[25], ly[4], ly[5], y] - 
 2*G[ly[25], ly[4], ly[6], y] - 2*G[ly[25], ly[4], ly[7], y] + 
 2*G[ly[25], ly[4], ly[8], y] + 2*G[ly[25], ly[4], ly[9], y] - 
 2*G[ly[25], ly[4], ly[10], y] - 2*G[ly[25], ly[4], ly[11], y] + 
 G[ly[25], ly[5], ly[1], y] + G[ly[25], ly[5], ly[2], y] + 
 G[ly[25], ly[5], ly[3], y] + G[ly[25], ly[5], ly[4], y] + 
 G[ly[25], ly[5], ly[5], y] - 2*G[ly[25], ly[5], ly[6], y] - 
 2*G[ly[25], ly[5], ly[7], y] + 2*G[ly[25], ly[5], ly[8], y] + 
 2*G[ly[25], ly[5], ly[9], y] - 2*G[ly[25], ly[5], ly[10], y] - 
 2*G[ly[25], ly[5], ly[11], y] - 2*G[ly[25], ly[6], 0, y] - 
 2*G[ly[25], ly[7], ly[1], y] + 2*G[ly[25], ly[8], ly[1], y] - 
 2*G[ly[25], ly[8], ly[2], y] - 2*G[ly[25], ly[8], ly[3], y] - 
 2*G[ly[25], ly[8], ly[4], y] - 2*G[ly[25], ly[8], ly[5], y] + 
 4*G[ly[25], ly[8], ly[6], y] + 4*G[ly[25], ly[8], ly[7], y] - 
 4*G[ly[25], ly[8], ly[8], y] - 4*G[ly[25], ly[8], ly[9], y] + 
 4*G[ly[25], ly[8], ly[10], y] + 4*G[ly[25], ly[8], ly[11], y] + 
 2*G[ly[25], ly[9], ly[1], y] - 2*G[ly[25], ly[9], ly[2], y] - 
 2*G[ly[25], ly[9], ly[3], y] - 2*G[ly[25], ly[9], ly[4], y] - 
 2*G[ly[25], ly[9], ly[5], y] + 4*G[ly[25], ly[9], ly[6], y] + 
 4*G[ly[25], ly[9], ly[7], y] - 4*G[ly[25], ly[9], ly[8], y] - 
 4*G[ly[25], ly[9], ly[9], y] + 4*G[ly[25], ly[9], ly[10], y] + 
 4*G[ly[25], ly[9], ly[11], y] - 2*G[ly[25], ly[10], ly[1], y] - 
 2*G[ly[25], ly[11], ly[1], y] + 2*G[ly[25], ly[13], ly[1], y] + 
 2*G[ly[26], 0, ly[6], y] + G[ly[26], ly[1], ly[1], y] - 
 G[ly[26], ly[1], ly[2], y] - G[ly[26], ly[1], ly[3], y] - 
 G[ly[26], ly[1], ly[4], y] - G[ly[26], ly[1], ly[5], y] + 
 2*G[ly[26], ly[1], ly[7], y] - 2*G[ly[26], ly[1], ly[8], y] - 
 2*G[ly[26], ly[1], ly[9], y] + 2*G[ly[26], ly[1], ly[10], y] + 
 2*G[ly[26], ly[1], ly[11], y] - G[ly[26], ly[2], ly[1], y] + 
 G[ly[26], ly[2], ly[2], y] + G[ly[26], ly[2], ly[3], y] + 
 G[ly[26], ly[2], ly[4], y] + G[ly[26], ly[2], ly[5], y] - 
 2*G[ly[26], ly[2], ly[6], y] - 2*G[ly[26], ly[2], ly[7], y] + 
 2*G[ly[26], ly[2], ly[8], y] + 2*G[ly[26], ly[2], ly[9], y] - 
 2*G[ly[26], ly[2], ly[10], y] - 2*G[ly[26], ly[2], ly[11], y] - 
 G[ly[26], ly[3], ly[1], y] + G[ly[26], ly[3], ly[2], y] + 
 G[ly[26], ly[3], ly[3], y] + G[ly[26], ly[3], ly[4], y] + 
 G[ly[26], ly[3], ly[5], y] - 2*G[ly[26], ly[3], ly[6], y] - 
 2*G[ly[26], ly[3], ly[7], y] + 2*G[ly[26], ly[3], ly[8], y] + 
 2*G[ly[26], ly[3], ly[9], y] - 2*G[ly[26], ly[3], ly[10], y] - 
 2*G[ly[26], ly[3], ly[11], y] - G[ly[26], ly[4], ly[1], y] + 
 G[ly[26], ly[4], ly[2], y] + G[ly[26], ly[4], ly[3], y] + 
 G[ly[26], ly[4], ly[4], y] + G[ly[26], ly[4], ly[5], y] - 
 2*G[ly[26], ly[4], ly[6], y] - 2*G[ly[26], ly[4], ly[7], y] + 
 2*G[ly[26], ly[4], ly[8], y] + 2*G[ly[26], ly[4], ly[9], y] - 
 2*G[ly[26], ly[4], ly[10], y] - 2*G[ly[26], ly[4], ly[11], y] - 
 G[ly[26], ly[5], ly[1], y] + G[ly[26], ly[5], ly[2], y] + 
 G[ly[26], ly[5], ly[3], y] + G[ly[26], ly[5], ly[4], y] + 
 G[ly[26], ly[5], ly[5], y] - 2*G[ly[26], ly[5], ly[6], y] - 
 2*G[ly[26], ly[5], ly[7], y] + 2*G[ly[26], ly[5], ly[8], y] + 
 2*G[ly[26], ly[5], ly[9], y] - 2*G[ly[26], ly[5], ly[10], y] - 
 2*G[ly[26], ly[5], ly[11], y] + 2*G[ly[26], ly[6], 0, y] + 
 2*G[ly[26], ly[7], ly[1], y] - 2*G[ly[26], ly[8], ly[1], y] - 
 2*G[ly[26], ly[8], ly[2], y] - 2*G[ly[26], ly[8], ly[3], y] - 
 2*G[ly[26], ly[8], ly[4], y] - 2*G[ly[26], ly[8], ly[5], y] + 
 4*G[ly[26], ly[8], ly[6], y] + 4*G[ly[26], ly[8], ly[7], y] - 
 4*G[ly[26], ly[8], ly[8], y] - 4*G[ly[26], ly[8], ly[9], y] + 
 4*G[ly[26], ly[8], ly[10], y] + 4*G[ly[26], ly[8], ly[11], y] - 
 2*G[ly[26], ly[9], ly[1], y] - 2*G[ly[26], ly[9], ly[2], y] - 
 2*G[ly[26], ly[9], ly[3], y] - 2*G[ly[26], ly[9], ly[4], y] - 
 2*G[ly[26], ly[9], ly[5], y] + 4*G[ly[26], ly[9], ly[6], y] + 
 4*G[ly[26], ly[9], ly[7], y] - 4*G[ly[26], ly[9], ly[8], y] - 
 4*G[ly[26], ly[9], ly[9], y] + 4*G[ly[26], ly[9], ly[10], y] + 
 4*G[ly[26], ly[9], ly[11], y] + 2*G[ly[26], ly[10], ly[1], y] + 
 2*G[ly[26], ly[11], ly[1], y] - 2*G[ly[26], ly[13], ly[1], y] + 
 2*G[ly[27], 0, ly[6], y] + G[ly[27], ly[1], ly[1], y] - 
 G[ly[27], ly[1], ly[2], y] - G[ly[27], ly[1], ly[3], y] - 
 G[ly[27], ly[1], ly[4], y] - G[ly[27], ly[1], ly[5], y] + 
 2*G[ly[27], ly[1], ly[7], y] - 2*G[ly[27], ly[1], ly[8], y] - 
 2*G[ly[27], ly[1], ly[9], y] + 2*G[ly[27], ly[1], ly[10], y] + 
 2*G[ly[27], ly[1], ly[11], y] - G[ly[27], ly[2], ly[1], y] + 
 G[ly[27], ly[2], ly[2], y] + G[ly[27], ly[2], ly[3], y] + 
 G[ly[27], ly[2], ly[4], y] + G[ly[27], ly[2], ly[5], y] - 
 2*G[ly[27], ly[2], ly[6], y] - 2*G[ly[27], ly[2], ly[7], y] + 
 2*G[ly[27], ly[2], ly[8], y] + 2*G[ly[27], ly[2], ly[9], y] - 
 2*G[ly[27], ly[2], ly[10], y] - 2*G[ly[27], ly[2], ly[11], y] - 
 G[ly[27], ly[3], ly[1], y] + G[ly[27], ly[3], ly[2], y] + 
 G[ly[27], ly[3], ly[3], y] + G[ly[27], ly[3], ly[4], y] + 
 G[ly[27], ly[3], ly[5], y] - 2*G[ly[27], ly[3], ly[6], y] - 
 2*G[ly[27], ly[3], ly[7], y] + 2*G[ly[27], ly[3], ly[8], y] + 
 2*G[ly[27], ly[3], ly[9], y] - 2*G[ly[27], ly[3], ly[10], y] - 
 2*G[ly[27], ly[3], ly[11], y] - G[ly[27], ly[4], ly[1], y] + 
 G[ly[27], ly[4], ly[2], y] + G[ly[27], ly[4], ly[3], y] + 
 G[ly[27], ly[4], ly[4], y] + G[ly[27], ly[4], ly[5], y] - 
 2*G[ly[27], ly[4], ly[6], y] - 2*G[ly[27], ly[4], ly[7], y] + 
 2*G[ly[27], ly[4], ly[8], y] + 2*G[ly[27], ly[4], ly[9], y] - 
 2*G[ly[27], ly[4], ly[10], y] - 2*G[ly[27], ly[4], ly[11], y] - 
 G[ly[27], ly[5], ly[1], y] + G[ly[27], ly[5], ly[2], y] + 
 G[ly[27], ly[5], ly[3], y] + G[ly[27], ly[5], ly[4], y] + 
 G[ly[27], ly[5], ly[5], y] - 2*G[ly[27], ly[5], ly[6], y] - 
 2*G[ly[27], ly[5], ly[7], y] + 2*G[ly[27], ly[5], ly[8], y] + 
 2*G[ly[27], ly[5], ly[9], y] - 2*G[ly[27], ly[5], ly[10], y] - 
 2*G[ly[27], ly[5], ly[11], y] + 2*G[ly[27], ly[6], 0, y] + 
 2*G[ly[27], ly[7], ly[1], y] - 2*G[ly[27], ly[8], ly[1], y] - 
 2*G[ly[27], ly[8], ly[2], y] - 2*G[ly[27], ly[8], ly[3], y] - 
 2*G[ly[27], ly[8], ly[4], y] - 2*G[ly[27], ly[8], ly[5], y] + 
 4*G[ly[27], ly[8], ly[6], y] + 4*G[ly[27], ly[8], ly[7], y] - 
 4*G[ly[27], ly[8], ly[8], y] - 4*G[ly[27], ly[8], ly[9], y] + 
 4*G[ly[27], ly[8], ly[10], y] + 4*G[ly[27], ly[8], ly[11], y] - 
 2*G[ly[27], ly[9], ly[1], y] - 2*G[ly[27], ly[9], ly[2], y] - 
 2*G[ly[27], ly[9], ly[3], y] - 2*G[ly[27], ly[9], ly[4], y] - 
 2*G[ly[27], ly[9], ly[5], y] + 4*G[ly[27], ly[9], ly[6], y] + 
 4*G[ly[27], ly[9], ly[7], y] - 4*G[ly[27], ly[9], ly[8], y] - 
 4*G[ly[27], ly[9], ly[9], y] + 4*G[ly[27], ly[9], ly[10], y] + 
 4*G[ly[27], ly[9], ly[11], y] + 2*G[ly[27], ly[10], ly[1], y] + 
 2*G[ly[27], ly[11], ly[1], y] - 2*G[ly[27], ly[13], ly[1], y] + 
 (23*Pi^2*Log[2])/12 - (4*I)*Pi*G[0, y]*Log[2] + 
 (4*I)*Pi*G[0, ly[6]]*Log[2] + (2*I)*Pi*G[lw[3], w]*Log[2] + 
 (2*I)*Pi*G[lw[4], w]*Log[2] - (2*I)*Pi*G[lw[5], w]*Log[2] + 
 (2*I)*Pi*G[lw[8], w]*Log[2] + (2*I)*Pi*G[lw[9], w]*Log[2] - 
 (2*I)*Pi*G[lw[10], w]*Log[2] - (2*I)*Pi*G[lw[11], w]*Log[2] + 
 (2*I)*Pi*G[ly[1], y]*Log[2] + G[lw[8], w]*G[ly[1], y]*Log[2] - 
 G[lw[9], w]*G[ly[1], y]*Log[2] - G[lw[10], w]*G[ly[1], y]*Log[2] + 
 G[lw[11], w]*G[ly[1], y]*Log[2] + (2*I)*Pi*G[ly[2], y]*Log[2] - 
 G[lw[1], w]*G[ly[2], y]*Log[2] + G[lw[2], w]*G[ly[2], y]*Log[2] + 
 G[lw[4], w]*G[ly[2], y]*Log[2] - G[lw[5], w]*G[ly[2], y]*Log[2] + 
 G[lw[8], w]*G[ly[2], y]*Log[2] + G[lw[9], w]*G[ly[2], y]*Log[2] - 
 G[lw[10], w]*G[ly[2], y]*Log[2] - G[lw[11], w]*G[ly[2], y]*Log[2] - 
 (4*I)*Pi*G[ly[2], ly[6]]*Log[2] + (2*I)*Pi*G[ly[3], y]*Log[2] - 
 G[lw[1], w]*G[ly[3], y]*Log[2] + G[lw[2], w]*G[ly[3], y]*Log[2] + 
 G[lw[4], w]*G[ly[3], y]*Log[2] - G[lw[5], w]*G[ly[3], y]*Log[2] + 
 G[lw[8], w]*G[ly[3], y]*Log[2] + G[lw[9], w]*G[ly[3], y]*Log[2] - 
 G[lw[10], w]*G[ly[3], y]*Log[2] - G[lw[11], w]*G[ly[3], y]*Log[2] - 
 (4*I)*Pi*G[ly[3], ly[6]]*Log[2] + (2*I)*Pi*G[ly[4], y]*Log[2] - 
 G[lw[1], w]*G[ly[4], y]*Log[2] + G[lw[2], w]*G[ly[4], y]*Log[2] + 
 G[lw[4], w]*G[ly[4], y]*Log[2] - G[lw[5], w]*G[ly[4], y]*Log[2] + 
 G[lw[8], w]*G[ly[4], y]*Log[2] + G[lw[9], w]*G[ly[4], y]*Log[2] - 
 G[lw[10], w]*G[ly[4], y]*Log[2] - G[lw[11], w]*G[ly[4], y]*Log[2] - 
 (4*I)*Pi*G[ly[4], ly[6]]*Log[2] + (2*I)*Pi*G[ly[5], y]*Log[2] - 
 G[lw[1], w]*G[ly[5], y]*Log[2] + G[lw[2], w]*G[ly[5], y]*Log[2] + 
 G[lw[4], w]*G[ly[5], y]*Log[2] - G[lw[5], w]*G[ly[5], y]*Log[2] + 
 G[lw[8], w]*G[ly[5], y]*Log[2] + G[lw[9], w]*G[ly[5], y]*Log[2] - 
 G[lw[10], w]*G[ly[5], y]*Log[2] - G[lw[11], w]*G[ly[5], y]*Log[2] - 
 (4*I)*Pi*G[ly[5], ly[6]]*Log[2] - (2*I)*Pi*G[ly[6], y]*Log[2] + 
 G[lw[1], w]*G[ly[6], y]*Log[2] - G[lw[2], w]*G[ly[6], y]*Log[2] + 
 G[lw[3], w]*G[ly[6], y]*Log[2] - (2*I)*Pi*G[ly[7], y]*Log[2] + 
 G[lw[1], w]*G[ly[7], y]*Log[2] - G[lw[2], w]*G[ly[7], y]*Log[2] + 
 G[lw[3], w]*G[ly[7], y]*Log[2] - G[lw[1], w]*G[ly[8], y]*Log[2] + 
 G[lw[2], w]*G[ly[8], y]*Log[2] - G[lw[3], w]*G[ly[8], y]*Log[2] - 
 2*G[lw[4], w]*G[ly[8], y]*Log[2] + 2*G[lw[5], w]*G[ly[8], y]*Log[2] - 
 G[lw[8], w]*G[ly[8], y]*Log[2] - G[lw[9], w]*G[ly[8], y]*Log[2] + 
 G[lw[10], w]*G[ly[8], y]*Log[2] + G[lw[11], w]*G[ly[8], y]*Log[2] + 
 (4*I)*Pi*G[ly[8], ly[6]]*Log[2] - G[lw[1], w]*G[ly[9], y]*Log[2] + 
 G[lw[2], w]*G[ly[9], y]*Log[2] - G[lw[3], w]*G[ly[9], y]*Log[2] - 
 2*G[lw[4], w]*G[ly[9], y]*Log[2] + 2*G[lw[5], w]*G[ly[9], y]*Log[2] - 
 G[lw[8], w]*G[ly[9], y]*Log[2] - G[lw[9], w]*G[ly[9], y]*Log[2] + 
 G[lw[10], w]*G[ly[9], y]*Log[2] + G[lw[11], w]*G[ly[9], y]*Log[2] + 
 (4*I)*Pi*G[ly[9], ly[6]]*Log[2] + (2*I)*Pi*G[ly[10], y]*Log[2] + 
 G[lw[1], w]*G[ly[10], y]*Log[2] - G[lw[2], w]*G[ly[10], y]*Log[2] + 
 G[lw[3], w]*G[ly[10], y]*Log[2] + (2*I)*Pi*G[ly[11], y]*Log[2] + 
 G[lw[1], w]*G[ly[11], y]*Log[2] - G[lw[2], w]*G[ly[11], y]*Log[2] + 
 G[lw[3], w]*G[ly[11], y]*Log[2] - (2*I)*Pi*G[ly[18], y]*Log[2] - 
 (2*I)*Pi*G[ly[19], y]*Log[2] - (2*I)*Pi*G[ly[20], y]*Log[2] - 
 (2*I)*Pi*G[ly[21], y]*Log[2] - (2*I)*Pi*G[ly[22], y]*Log[2] - 
 (2*I)*Pi*G[ly[23], y]*Log[2] + (2*I)*Pi*G[ly[24], y]*Log[2] + 
 (2*I)*Pi*G[ly[25], y]*Log[2] + (2*I)*Pi*G[ly[26], y]*Log[2] + 
 (2*I)*Pi*G[ly[27], y]*Log[2] - 2*G[0, ly[6], y]*Log[2] - 
 G[lw[1], lw[3], w]*Log[2] + G[lw[1], lw[4], w]*Log[2] + 
 G[lw[1], lw[5], w]*Log[2] + G[lw[2], lw[3], w]*Log[2] - 
 G[lw[2], lw[4], w]*Log[2] - G[lw[2], lw[5], w]*Log[2] - 
 G[lw[3], lw[1], w]*Log[2] - G[lw[3], lw[2], w]*Log[2] + 
 G[lw[3], lw[4], w]*Log[2] + G[lw[3], lw[5], w]*Log[2] - 
 G[lw[4], lw[1], w]*Log[2] - G[lw[4], lw[2], w]*Log[2] + 
 G[lw[4], lw[3], w]*Log[2] + G[lw[5], lw[1], w]*Log[2] + 
 G[lw[5], lw[2], w]*Log[2] - G[lw[5], lw[3], w]*Log[2] - 
 G[lw[8], lw[1], w]*Log[2] - G[lw[8], lw[2], w]*Log[2] + 
 G[lw[8], lw[3], w]*Log[2] - G[lw[9], lw[1], w]*Log[2] - 
 G[lw[9], lw[2], w]*Log[2] + G[lw[9], lw[3], w]*Log[2] + 
 G[lw[10], lw[1], w]*Log[2] + G[lw[10], lw[2], w]*Log[2] - 
 G[lw[10], lw[3], w]*Log[2] + G[lw[11], lw[1], w]*Log[2] + 
 G[lw[11], lw[2], w]*Log[2] - G[lw[11], lw[3], w]*Log[2] + 
 2*G[ly[1], ly[1], y]*Log[2] + G[ly[1], ly[2], y]*Log[2] + 
 G[ly[1], ly[3], y]*Log[2] + G[ly[1], ly[4], y]*Log[2] + 
 G[ly[1], ly[5], y]*Log[2] - 2*G[ly[1], ly[7], y]*Log[2] + 
 2*G[ly[1], ly[8], y]*Log[2] + 2*G[ly[1], ly[9], y]*Log[2] - 
 2*G[ly[1], ly[10], y]*Log[2] - 2*G[ly[1], ly[11], y]*Log[2] + 
 G[ly[2], ly[6], y]*Log[2] + G[ly[2], ly[7], y]*Log[2] - 
 2*G[ly[2], ly[8], y]*Log[2] - 2*G[ly[2], ly[9], y]*Log[2] + 
 G[ly[2], ly[10], y]*Log[2] + G[ly[2], ly[11], y]*Log[2] + 
 G[ly[3], ly[6], y]*Log[2] + G[ly[3], ly[7], y]*Log[2] - 
 2*G[ly[3], ly[8], y]*Log[2] - 2*G[ly[3], ly[9], y]*Log[2] + 
 G[ly[3], ly[10], y]*Log[2] + G[ly[3], ly[11], y]*Log[2] + 
 G[ly[4], ly[6], y]*Log[2] + G[ly[4], ly[7], y]*Log[2] - 
 2*G[ly[4], ly[8], y]*Log[2] - 2*G[ly[4], ly[9], y]*Log[2] + 
 G[ly[4], ly[10], y]*Log[2] + G[ly[4], ly[11], y]*Log[2] + 
 G[ly[5], ly[6], y]*Log[2] + G[ly[5], ly[7], y]*Log[2] - 
 2*G[ly[5], ly[8], y]*Log[2] - 2*G[ly[5], ly[9], y]*Log[2] + 
 G[ly[5], ly[10], y]*Log[2] + G[ly[5], ly[11], y]*Log[2] - 
 G[ly[6], ly[2], y]*Log[2] - G[ly[6], ly[3], y]*Log[2] - 
 G[ly[6], ly[4], y]*Log[2] - G[ly[6], ly[5], y]*Log[2] + 
 2*G[ly[6], ly[8], y]*Log[2] + 2*G[ly[6], ly[9], y]*Log[2] - 
 G[ly[7], ly[2], y]*Log[2] - G[ly[7], ly[3], y]*Log[2] - 
 G[ly[7], ly[4], y]*Log[2] - G[ly[7], ly[5], y]*Log[2] + 
 2*G[ly[7], ly[8], y]*Log[2] + 2*G[ly[7], ly[9], y]*Log[2] + 
 G[ly[10], ly[2], y]*Log[2] + G[ly[10], ly[3], y]*Log[2] + 
 G[ly[10], ly[4], y]*Log[2] + G[ly[10], ly[5], y]*Log[2] - 
 2*G[ly[10], ly[8], y]*Log[2] - 2*G[ly[10], ly[9], y]*Log[2] + 
 G[ly[11], ly[2], y]*Log[2] + G[ly[11], ly[3], y]*Log[2] + 
 G[ly[11], ly[4], y]*Log[2] + G[ly[11], ly[5], y]*Log[2] - 
 2*G[ly[11], ly[8], y]*Log[2] - 2*G[ly[11], ly[9], y]*Log[2] + 
 G[ly[18], ly[1], y]*Log[2] - G[ly[18], ly[2], y]*Log[2] - 
 G[ly[18], ly[3], y]*Log[2] - G[ly[18], ly[4], y]*Log[2] - 
 G[ly[18], ly[5], y]*Log[2] + 2*G[ly[18], ly[8], y]*Log[2] + 
 2*G[ly[18], ly[9], y]*Log[2] + G[ly[19], ly[1], y]*Log[2] - 
 G[ly[19], ly[2], y]*Log[2] - G[ly[19], ly[3], y]*Log[2] - 
 G[ly[19], ly[4], y]*Log[2] - G[ly[19], ly[5], y]*Log[2] + 
 2*G[ly[19], ly[8], y]*Log[2] + 2*G[ly[19], ly[9], y]*Log[2] + 
 G[ly[20], ly[1], y]*Log[2] - G[ly[20], ly[2], y]*Log[2] - 
 G[ly[20], ly[3], y]*Log[2] - G[ly[20], ly[4], y]*Log[2] - 
 G[ly[20], ly[5], y]*Log[2] + 2*G[ly[20], ly[8], y]*Log[2] + 
 2*G[ly[20], ly[9], y]*Log[2] - G[ly[21], ly[1], y]*Log[2] - 
 G[ly[21], ly[2], y]*Log[2] - G[ly[21], ly[3], y]*Log[2] - 
 G[ly[21], ly[4], y]*Log[2] - G[ly[21], ly[5], y]*Log[2] + 
 2*G[ly[21], ly[8], y]*Log[2] + 2*G[ly[21], ly[9], y]*Log[2] - 
 G[ly[22], ly[1], y]*Log[2] - G[ly[22], ly[2], y]*Log[2] - 
 G[ly[22], ly[3], y]*Log[2] - G[ly[22], ly[4], y]*Log[2] - 
 G[ly[22], ly[5], y]*Log[2] + 2*G[ly[22], ly[8], y]*Log[2] + 
 2*G[ly[22], ly[9], y]*Log[2] - G[ly[23], ly[1], y]*Log[2] - 
 G[ly[23], ly[2], y]*Log[2] - G[ly[23], ly[3], y]*Log[2] - 
 G[ly[23], ly[4], y]*Log[2] - G[ly[23], ly[5], y]*Log[2] + 
 2*G[ly[23], ly[8], y]*Log[2] + 2*G[ly[23], ly[9], y]*Log[2] + 
 G[ly[24], ly[1], y]*Log[2] + G[ly[24], ly[2], y]*Log[2] + 
 G[ly[24], ly[3], y]*Log[2] + G[ly[24], ly[4], y]*Log[2] + 
 G[ly[24], ly[5], y]*Log[2] - 2*G[ly[24], ly[8], y]*Log[2] - 
 2*G[ly[24], ly[9], y]*Log[2] + G[ly[25], ly[1], y]*Log[2] + 
 G[ly[25], ly[2], y]*Log[2] + G[ly[25], ly[3], y]*Log[2] + 
 G[ly[25], ly[4], y]*Log[2] + G[ly[25], ly[5], y]*Log[2] - 
 2*G[ly[25], ly[8], y]*Log[2] - 2*G[ly[25], ly[9], y]*Log[2] - 
 G[ly[26], ly[1], y]*Log[2] + G[ly[26], ly[2], y]*Log[2] + 
 G[ly[26], ly[3], y]*Log[2] + G[ly[26], ly[4], y]*Log[2] + 
 G[ly[26], ly[5], y]*Log[2] - 2*G[ly[26], ly[8], y]*Log[2] - 
 2*G[ly[26], ly[9], y]*Log[2] - G[ly[27], ly[1], y]*Log[2] + 
 G[ly[27], ly[2], y]*Log[2] + G[ly[27], ly[3], y]*Log[2] + 
 G[ly[27], ly[4], y]*Log[2] + G[ly[27], ly[5], y]*Log[2] - 
 2*G[ly[27], ly[8], y]*Log[2] - 2*G[ly[27], ly[9], y]*Log[2] - 
 (2*I)*Pi*Log[2]^2 - (G[lw[1], w]*Log[2]^2)/2 + (G[lw[2], w]*Log[2]^2)/2 + 
 (G[lw[4], w]*Log[2]^2)/2 - (G[lw[5], w]*Log[2]^2)/2 + 
 (G[lw[8], w]*Log[2]^2)/2 + (G[lw[9], w]*Log[2]^2)/2 - 
 (G[lw[10], w]*Log[2]^2)/2 - (G[lw[11], w]*Log[2]^2)/2 + 
 (G[ly[1], y]*Log[2]^2)/2 - (G[ly[6], y]*Log[2]^2)/2 - 
 (G[ly[7], y]*Log[2]^2)/2 + (G[ly[10], y]*Log[2]^2)/2 + 
 (G[ly[11], y]*Log[2]^2)/2 - (G[ly[18], y]*Log[2]^2)/2 - 
 (G[ly[19], y]*Log[2]^2)/2 - (G[ly[20], y]*Log[2]^2)/2 - 
 (G[ly[21], y]*Log[2]^2)/2 - (G[ly[22], y]*Log[2]^2)/2 - 
 (G[ly[23], y]*Log[2]^2)/2 + (G[ly[24], y]*Log[2]^2)/2 + 
 (G[ly[25], y]*Log[2]^2)/2 + (G[ly[26], y]*Log[2]^2)/2 + 
 (G[ly[27], y]*Log[2]^2)/2 - Log[2]^3/6 + (G[lw[1], w]*G[ly[8], y]*Log[4])/
  2 - (G[lw[2], w]*G[ly[8], y]*Log[4])/2 - (G[lw[3], w]*G[ly[8], y]*Log[4])/
  2 - (G[lw[8], w]*G[ly[8], y]*Log[4])/2 - (G[lw[9], w]*G[ly[8], y]*Log[4])/
  2 + (G[lw[10], w]*G[ly[8], y]*Log[4])/2 + (G[lw[11], w]*G[ly[8], y]*Log[4])/
  2 + (G[lw[1], w]*G[ly[9], y]*Log[4])/2 - (G[lw[2], w]*G[ly[9], y]*Log[4])/
  2 - (G[lw[3], w]*G[ly[9], y]*Log[4])/2 - (G[lw[8], w]*G[ly[9], y]*Log[4])/
  2 - (G[lw[9], w]*G[ly[9], y]*Log[4])/2 + (G[lw[10], w]*G[ly[9], y]*Log[4])/
  2 + (G[lw[11], w]*G[ly[9], y]*Log[4])/2 - (5*Zeta[3])/8


==> anc/README.txt <==
Analytic results for two-loop planar master integrals for Bhabha scattering
Claude Duhr, Vladimir Smirnov, Lorenzo Tancredi

******
Analytic results:

- CAN-pl2.m 
file with our canonical basis.

- pl2-an-res.txt
analytic results in the variables x and y. Results for element #37 of order ep^3 as well as
results for elements # 14, 35, 36, 37, 38, 39, 41, 43  are absent here.

- Ep3n37.txt
order ep^3 result for element #37 in the variables y and w.

- pl2W-y-letters.txt, pl2W-x-letters.txt
letters in arguments of multiple polylogarithms involved in Ep3n37.txt


******
Numerical evaluation with DiffExp:

In the directory DiffExp we provide an .nb file with a sample evaluation of the elements
of the canonical basis at a physical point using the code DiffExp.


==> anc/pl2-an-res.txt <==
f[0] = {1, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
    -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
 
f[1] = {0, -G[0, x], 0, -G[0, y], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -G[0, y]/4, 
    0, -G[0, x]/4, 0, -G[0, x] + 2*G[1, x], -G[0, x], G[0, x], 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, G[0, y], 0, 0, 0, 0, 0, 0, 0}
 
f[2] = {Pi^2/6, Pi^2/6 + 6*G[-1, 0, x] - 4*G[0, 0, x] + 2*G[1, 0, x], 
    2*G[0, 0, x], Pi^2/6 + 6*G[-1, 0, y] - 4*G[0, 0, y] + 2*G[1, 0, y], 
    2*G[0, 0, y], (-5*Pi^2)/24, 0, 0, -Pi^2/12, 2*G[0, 0, x], 0, 
    2*G[0, 0, y], 0, 0, Pi^2/24 + (3*G[-1, 0, y])/2 - G[0, 0, y] + 
     G[1, 0, y]/2, -(G[0, x]*G[0, y]), Pi^2/24 + (3*G[-1, 0, x])/2 - 
     G[0, 0, x] + G[1, 0, x]/2, 0, -G[0, 0, x] + 2*G[0, 1, x] + 
     2*G[1, 0, x] - 4*G[1, 1, x], Pi^2/6 + 2*G[-1, 0, x] - 3*G[0, 0, x] + 
     2*G[0, 1, x] + 2*G[1, 0, x], -Pi^2/6 - 2*G[-1, 0, x] + G[0, 0, x], 
    -Pi^2/24 + G[0, 0, x]/2 - G[0, 1, x] - G[1, 0, x] + 2*G[1, 1, x], 
    (2*Pi^2)/3 + G[0, 0, x] - 2*G[0, 1, x], 0, (-2*Pi^2)/3 - G[0, 0, x] + 
     2*G[0, 1, x], G[0, 0, x], 0, 0, 0, 0, 0, 0, 0, -(G[0, x]*G[0, y]), 0, 
    Pi^2/6 + 2*G[0, x]*G[0, y] - 4*G[0, y]*G[1, x] - 2*G[-1, 0, y] + 
     2*G[0, 0, y] - 2*G[1, 0, y], 0, 0, 0, G[0, x]*G[0, y], 0, 0, 0}
 
f[3] = {(-2*Zeta[3])/3, -(Pi^2*G[-1, x]) + (Pi^2*G[0, x])/2 - 
     (Pi^2*G[1, x])/3 - 36*G[-1, -1, 0, x] + 24*G[-1, 0, 0, x] - 
     12*G[-1, 1, 0, x] + 24*G[0, -1, 0, x] - 10*G[0, 0, 0, x] + 
     8*G[0, 1, 0, x] - 12*G[1, -1, 0, x] + 8*G[1, 0, 0, x] - 
     4*G[1, 1, 0, x] + 11*Zeta[3], -(Pi^2*G[0, x])/3 - 12*G[0, -1, 0, x] + 
     6*G[0, 0, 0, x] - 4*G[0, 1, 0, x] + 4*G[1, 0, 0, x] - 6*Zeta[3], 
    -(Pi^2*G[-1, y]) + (Pi^2*G[0, y])/2 - (Pi^2*G[1, y])/3 - 
     36*G[-1, -1, 0, y] + 24*G[-1, 0, 0, y] - 12*G[-1, 1, 0, y] + 
     24*G[0, -1, 0, y] - 10*G[0, 0, 0, y] + 8*G[0, 1, 0, y] - 
     12*G[1, -1, 0, y] + 8*G[1, 0, 0, y] - 4*G[1, 1, 0, y] + 11*Zeta[3], 
    -(Pi^2*G[0, y])/3 - 12*G[0, -1, 0, y] + 6*G[0, 0, 0, y] - 
     4*G[0, 1, 0, y] + 4*G[1, 0, 0, y] - 6*Zeta[3], (-11*Zeta[3])/6, 
    (2*Pi^2*G[0, x])/3 + 4*G[0, 0, 0, x], (2*Pi^2*G[0, y])/3 + 
     4*G[0, 0, 0, y], (Pi^2*Log[2])/2 - (7*Zeta[3])/4, 
    -2*Pi^2*G[-1, x] + (2*Pi^2*G[0, x])/3 - 4*G[-1, 0, 0, x] - 
     12*G[0, -1, 0, x] + 10*G[0, 0, 0, x] - 4*G[0, 1, 0, x] + 2*Pi^2*Log[2] - 
     7*Zeta[3], (Pi^2*G[0, x])/3 + 2*G[0, 0, 0, x], 
    -2*Pi^2*G[-1, y] + (2*Pi^2*G[0, y])/3 - 4*G[-1, 0, 0, y] - 
     12*G[0, -1, 0, y] + 10*G[0, 0, 0, y] - 4*G[0, 1, 0, y] + 2*Pi^2*Log[2] - 
     7*Zeta[3], (Pi^2*G[0, y])/3 + 2*G[0, 0, 0, y], 0, 
    -(Pi^2*G[-1, y])/4 + (Pi^2*G[0, y])/8 - (Pi^2*G[1, y])/12 - 
     2*G[0, y]*G[0, 0, x] - 9*G[-1, -1, 0, y] + 6*G[-1, 0, 0, y] - 
     3*G[-1, 1, 0, y] + 6*G[0, -1, 0, y] - (5*G[0, 0, 0, y])/2 + 
     2*G[0, 1, 0, y] - 3*G[1, -1, 0, y] + 2*G[1, 0, 0, y] - G[1, 1, 0, y] + 
     (11*Zeta[3])/4, (Pi^2*G[0, x])/6 + (7*Pi^2*G[0, y])/6 - 
     Pi^2*G[-y^(-1), x] + Pi^2*G[-y, x] + 6*G[0, y]*G[-1, 0, x] + 
     6*G[0, x]*G[-1, 0, y] - 2*G[0, y]*G[0, 0, x] - 4*G[0, x]*G[0, 0, y] - 
     2*G[-y^(-1), x]*G[0, 0, y] + 2*G[-y, x]*G[0, 0, y] + 
     2*G[0, y]*G[1, 0, x] + 2*G[0, x]*G[1, 0, y] - 
     2*G[0, y]*G[-y^(-1), 0, x] - 2*G[0, y]*G[-y, 0, x] + 2*G[0, 0, 0, y] - 
     2*G[-y^(-1), 0, 0, x] + 2*G[-y, 0, 0, x], -(Pi^2*G[-1, x])/4 + 
     (Pi^2*G[0, x])/8 - (Pi^2*G[1, x])/12 - 2*G[0, x]*G[0, 0, y] - 
     9*G[-1, -1, 0, x] + 6*G[-1, 0, 0, x] - 3*G[-1, 1, 0, x] + 
     6*G[0, -1, 0, x] - (5*G[0, 0, 0, x])/2 + 2*G[0, 1, 0, x] - 
     3*G[1, -1, 0, x] + 2*G[1, 0, 0, x] - G[1, 1, 0, x] + (11*Zeta[3])/4, 
    -(Pi^2*G[0, x])/2 + (Pi^2*G[-y^(-1), x])/2 + (Pi^2*G[-y, x])/2 - 
     G[0, x]*G[0, 0, y] + G[-y^(-1), x]*G[0, 0, y] + G[-y, x]*G[0, 0, y] + 
     G[0, y]*G[-y^(-1), 0, x] - G[0, y]*G[-y, 0, x] - 2*G[0, 0, 0, x] - 
     G[0, 0, 0, y] + 2*G[1, 0, 0, x] + 2*G[1, 0, 0, y] + 
     G[-y^(-1), 0, 0, x] + G[-y, 0, 0, x] + Zeta[3], 
    -G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 
     2*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
     (8*Zeta[3])/3, -(Pi^2*G[-1, x])/3 + (Pi^2*G[0, x])/3 - 
     (Pi^2*G[1, x])/3 - 4*G[-1, -1, 0, x] + 6*G[-1, 0, 0, x] - 
     4*G[-1, 0, 1, x] - 4*G[-1, 1, 0, x] + 4*G[0, -1, 0, x] - 
     7*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 
     4*G[1, -1, 0, x] + 6*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
     2*Zeta[3], (Pi^2*G[-1, x])/3 + 4*G[-1, -1, 0, x] - 2*G[-1, 0, 0, x] - 
     2*G[0, -1, 0, x] + G[0, 0, 0, x] - 2*Zeta[3], 
    (Pi^2*G[0, x])/4 + (Pi^2*G[1, x])/6 + 2*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
     3*G[0, 1, 0, x] + 6*G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 6*G[1, 0, 1, x] + 
     6*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - (13*Zeta[3])/3, 
    (4*Pi^2*G[-1, x])/3 - (Pi^2*G[0, x])/6 - (8*Pi^2*G[1, x])/3 + 
     2*G[-1, 0, 0, x] - 4*G[-1, 0, 1, x] + 2*G[0, 0, 0, x] - 
     4*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 
     8*G[1, 0, 1, x] + 9*Zeta[3], (Pi^2*G[0, x])/3 + G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - 2*Zeta[3], 
    (-4*Pi^2*G[-1, x])/3 + (Pi^2*G[0, x])/6 + (4*Pi^2*G[1, x])/3 - 
     2*G[-1, 0, 0, x] + 4*G[-1, 0, 1, x] - G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 
     5*Zeta[3], -(Pi^2*G[-1, x]) + (Pi^2*G[0, x])/3 - 2*G[-1, 0, 0, x] - 
     2*G[0, -1, 0, x] + 4*G[0, 0, 0, x] - 4*G[1, 0, 0, x] + Pi^2*Log[2] - 
     (11*Zeta[3])/2, (Pi^2*G[0, x])/6 + G[0, 0, 0, x], 
    2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 4*G[1, 0, 0, x] - 6*Zeta[3], 0, 
    (2*Pi^2*G[0, x])/3 + 3*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 2*G[0, 1, 0, x], 
    (-2*Pi^2*G[0, x])/3 - 3*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x], 0, (Pi^2*G[0, x])/6 - 2*G[0, x]*G[0, 0, y] + 
     G[0, 0, 0, x], (Pi^2*G[0, x])/6 + (2*Pi^2*G[0, y])/3 - 
     (Pi^2*G[-y^(-1), x])/2 + (Pi^2*G[-y, x])/2 + 2*G[0, y]*G[-1, 0, x] + 
     6*G[0, x]*G[-1, 0, y] - 4*G[0, x]*G[0, 0, y] - 
     G[-y^(-1), x]*G[0, 0, y] + G[-y, x]*G[0, 0, y] + 2*G[0, x]*G[1, 0, y] - 
     G[0, y]*G[-y^(-1), 0, x] - G[0, y]*G[-y, 0, x] + G[0, 0, 0, y] - 
     G[-y^(-1), 0, 0, x] + G[-y, 0, 0, x], (4*Pi^2*G[-1, x])/3 + 
     (Pi^2*G[0, x])/6 + (Pi^2*G[0, y])/6 - (2*Pi^2*G[1, x])/3 - 
     (5*Pi^2*G[-y^(-1), x])/6 - (Pi^2*G[-y, x])/2 - 
     2*G[-y^(-1), x]*G[-1, 0, y] + 2*G[-y, x]*G[-1, 0, y] + 
     G[0, x]*G[0, 0, y] + G[-y^(-1), x]*G[0, 0, y] - G[-y, x]*G[0, 0, y] - 
     G[0, y]*G[-y^(-1), 0, x] + 2*G[0, y]*G[-y^(-1), 1, x] + 
     G[0, y]*G[-y, 0, x] - 2*G[0, y]*G[-y, 1, x] + 2*G[-1, 0, 0, x] - 
     4*G[-1, 0, 1, x] + 2*G[0, -1, 0, y] + G[0, 0, 0, x] - G[0, 0, 0, y] - 
     2*G[0, 0, 1, x] - G[0, 1, 0, x] + 2*G[0, 1, 1, x] - G[1, 0, 0, x] + 
     2*G[1, 0, 1, x] - G[-y^(-1), 0, 0, x] + 2*G[-y^(-1), 0, 1, x] - 
     G[-y, 0, 0, x] + 2*G[-y, 0, 1, x] + 4*Zeta[3], 
    (-5*Pi^2*G[-1, y])/3 - (Pi^2*G[0, x])/3 - (11*Pi^2*G[0, y])/6 - 
     (2*Pi^2*G[1, x])/3 - (Pi^2*G[1, y])/3 + (10*Pi^2*G[-y^(-1), x])/3 - 
     2*Pi^2*G[-y, x] - 12*G[0, x]*G[-1, 0, y] + 8*G[1, x]*G[-1, 0, y] + 
     8*G[-y^(-1), x]*G[-1, 0, y] + 8*G[-y, x]*G[-1, 0, y] + 
     8*G[0, x]*G[0, 0, y] - 8*G[1, x]*G[0, 0, y] - 
     4*G[-y^(-1), x]*G[0, 0, y] - 4*G[-y, x]*G[0, 0, y] - 
     8*G[0, y]*G[1, 0, x] - 4*G[0, x]*G[1, 0, y] + 8*G[1, x]*G[1, 0, y] + 
     16*G[0, y]*G[1, 1, x] + 4*G[0, y]*G[-y^(-1), 0, x] - 
     8*G[0, y]*G[-y^(-1), 1, x] + 4*G[0, y]*G[-y, 0, x] - 
     8*G[0, y]*G[-y, 1, x] - 12*G[-1, -1, 0, y] + 4*G[-1, 0, 0, y] + 
     4*G[-1, 1, 0, y] + 4*G[0, -1, 0, y] - 4*G[0, 1, 0, y] + 
     4*G[1, -1, 0, y] - 4*G[1, 0, 0, y] + 4*G[1, 1, 0, y] + 
     4*G[-y^(-1), 0, 0, x] - 8*G[-y^(-1), 0, 1, x] - 4*G[-y, 0, 0, x] + 
     8*G[-y, 0, 1, x] + 7*Zeta[3], unk37, 0, 0, (Pi^2*G[0, x])/6 - 
     (Pi^2*G[0, y])/6 + 2*G[0, y]*G[-1, 0, x] - 2*G[0, x]*G[-1, 0, y] + 
     2*G[0, y]*G[0, 0, x] + 2*G[0, x]*G[0, 0, y] - 4*G[0, y]*G[0, 1, x] - 
     2*G[0, y]*G[1, 0, x] - 2*G[0, x]*G[1, 0, y], 0, 
    (-2*Pi^2*G[0, x])/3 - 3*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x], G[0, 0, 1, x] + G[0, 1, 0, x] - 2*G[1, 0, 0, x] - 
     3*Zeta[3]}
 
f[4] = {(7*Pi^4)/360, (29*Pi^4)/180 + 6*Pi^2*G[-1, -1, x] - 
     3*Pi^2*G[-1, 0, x] + 2*Pi^2*G[-1, 1, x] - 4*Pi^2*G[0, -1, x] + 
     Pi^2*G[0, 0, x] - (4*Pi^2*G[0, 1, x])/3 + 2*Pi^2*G[1, -1, x] - 
     Pi^2*G[1, 0, x] + (2*Pi^2*G[1, 1, x])/3 + 216*G[-1, -1, -1, 0, x] - 
     144*G[-1, -1, 0, 0, x] + 72*G[-1, -1, 1, 0, x] - 
     144*G[-1, 0, -1, 0, x] + 60*G[-1, 0, 0, 0, x] - 48*G[-1, 0, 1, 0, x] + 
     72*G[-1, 1, -1, 0, x] - 48*G[-1, 1, 0, 0, x] + 24*G[-1, 1, 1, 0, x] - 
     144*G[0, -1, -1, 0, x] + 96*G[0, -1, 0, 0, x] - 48*G[0, -1, 1, 0, x] + 
     60*G[0, 0, -1, 0, x] - 22*G[0, 0, 0, 0, x] + 20*G[0, 0, 1, 0, x] - 
     48*G[0, 1, -1, 0, x] + 44*G[0, 1, 0, 0, x] - 16*G[0, 1, 1, 0, x] + 
     72*G[1, -1, -1, 0, x] - 48*G[1, -1, 0, 0, x] + 24*G[1, -1, 1, 0, x] - 
     48*G[1, 0, -1, 0, x] + 20*G[1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, x] + 
     24*G[1, 1, -1, 0, x] - 16*G[1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, x] - 
     66*G[-1, x]*Zeta[3] + (80*G[0, x]*Zeta[3])/3 - 22*G[1, x]*Zeta[3], 
    (-13*Pi^4)/180 + 2*Pi^2*G[0, -1, x] - (2*Pi^2*G[0, 0, x])/3 + 
     (2*Pi^2*G[0, 1, x])/3 - (2*Pi^2*G[1, 0, x])/3 + 72*G[0, -1, -1, 0, x] - 
     48*G[0, -1, 0, 0, x] + 24*G[0, -1, 1, 0, x] - 36*G[0, 0, -1, 0, x] + 
     14*G[0, 0, 0, 0, x] - 12*G[0, 0, 1, 0, x] + 24*G[0, 1, -1, 0, x] - 
     20*G[0, 1, 0, 0, x] + 8*G[0, 1, 1, 0, x] - 24*G[1, 0, -1, 0, x] + 
     12*G[1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, x] + 8*G[1, 1, 0, 0, x] - 
     16*G[0, x]*Zeta[3] - 12*G[1, x]*Zeta[3], (29*Pi^4)/180 + 
     6*Pi^2*G[-1, -1, y] - 3*Pi^2*G[-1, 0, y] + 2*Pi^2*G[-1, 1, y] - 
     4*Pi^2*G[0, -1, y] + Pi^2*G[0, 0, y] - (4*Pi^2*G[0, 1, y])/3 + 
     2*Pi^2*G[1, -1, y] - Pi^2*G[1, 0, y] + (2*Pi^2*G[1, 1, y])/3 + 
     216*G[-1, -1, -1, 0, y] - 144*G[-1, -1, 0, 0, y] + 
     72*G[-1, -1, 1, 0, y] - 144*G[-1, 0, -1, 0, y] + 60*G[-1, 0, 0, 0, y] - 
     48*G[-1, 0, 1, 0, y] + 72*G[-1, 1, -1, 0, y] - 48*G[-1, 1, 0, 0, y] + 
     24*G[-1, 1, 1, 0, y] - 144*G[0, -1, -1, 0, y] + 96*G[0, -1, 0, 0, y] - 
     48*G[0, -1, 1, 0, y] + 60*G[0, 0, -1, 0, y] - 22*G[0, 0, 0, 0, y] + 
     20*G[0, 0, 1, 0, y] - 48*G[0, 1, -1, 0, y] + 44*G[0, 1, 0, 0, y] - 
     16*G[0, 1, 1, 0, y] + 72*G[1, -1, -1, 0, y] - 48*G[1, -1, 0, 0, y] + 
     24*G[1, -1, 1, 0, y] - 48*G[1, 0, -1, 0, y] + 20*G[1, 0, 0, 0, y] - 
     16*G[1, 0, 1, 0, y] + 24*G[1, 1, -1, 0, y] - 16*G[1, 1, 0, 0, y] + 
     8*G[1, 1, 1, 0, y] - 66*G[-1, y]*Zeta[3] + (80*G[0, y]*Zeta[3])/3 - 
     22*G[1, y]*Zeta[3], (-13*Pi^4)/180 + 2*Pi^2*G[0, -1, y] - 
     (2*Pi^2*G[0, 0, y])/3 + (2*Pi^2*G[0, 1, y])/3 - (2*Pi^2*G[1, 0, y])/3 + 
     72*G[0, -1, -1, 0, y] - 48*G[0, -1, 0, 0, y] + 24*G[0, -1, 1, 0, y] - 
     36*G[0, 0, -1, 0, y] + 14*G[0, 0, 0, 0, y] - 12*G[0, 0, 1, 0, y] + 
     24*G[0, 1, -1, 0, y] - 20*G[0, 1, 0, 0, y] + 8*G[0, 1, 1, 0, y] - 
     24*G[1, 0, -1, 0, y] + 12*G[1, 0, 0, 0, y] - 8*G[1, 0, 1, 0, y] + 
     8*G[1, 1, 0, 0, y] - 16*G[0, y]*Zeta[3] - 12*G[1, y]*Zeta[3], 
    (-101*Pi^4)/480, (-13*Pi^4)/45 + (4*Pi^2*G[-1, 0, x])/3 - 
     2*Pi^2*G[0, 0, x] + (4*Pi^2*G[1, 0, x])/3 + 8*G[-1, 0, 0, 0, x] - 
     24*G[0, 0, -1, 0, x] + 4*G[0, 0, 0, 0, x] - 8*G[0, 0, 1, 0, x] + 
     8*G[0, 1, 0, 0, x] + 8*G[1, 0, 0, 0, x] - 4*G[0, x]*Zeta[3], 
    (-13*Pi^4)/45 + (4*Pi^2*G[-1, 0, y])/3 - 2*Pi^2*G[0, 0, y] + 
     (4*Pi^2*G[1, 0, y])/3 + 8*G[-1, 0, 0, 0, y] - 24*G[0, 0, -1, 0, y] + 
     4*G[0, 0, 0, 0, y] - 8*G[0, 0, 1, 0, y] + 8*G[0, 1, 0, 0, y] + 
     8*G[1, 0, 0, 0, y] - 4*G[0, y]*Zeta[3], (13*Pi^4)/180 - Pi^2*Log[2]^2 - 
     Log[2]^4/2 - 12*PolyLog[4, 1/2], (7*Pi^4)/20 + 8*Pi^2*G[-1, -1, x] - 
     (10*Pi^2*G[-1, 0, x])/3 - 4*Pi^2*G[0, -1, x] - (Pi^2*G[0, 0, x])/3 + 
     (2*Pi^2*G[0, 1, x])/3 + 4*Pi^2*G[1, -1, x] - 2*Pi^2*G[1, 0, x] + 
     16*G[-1, -1, 0, 0, x] + 24*G[-1, 0, -1, 0, x] - 28*G[-1, 0, 0, 0, x] + 
     8*G[-1, 0, 1, 0, x] + 8*G[-1, 1, 0, 0, x] + 72*G[0, -1, -1, 0, x] - 
     60*G[0, -1, 0, 0, x] + 24*G[0, -1, 1, 0, x] - 60*G[0, 0, -1, 0, x] + 
     26*G[0, 0, 0, 0, x] - 20*G[0, 0, 1, 0, x] + 24*G[0, 1, -1, 0, x] - 
     24*G[0, 1, 0, 0, x] + 8*G[0, 1, 1, 0, x] + 8*G[1, -1, 0, 0, x] - 
     8*G[1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, x] + 4*Pi^2*G[-1, x]*Log[2] - 
     4*Pi^2*G[1, x]*Log[2] - 4*Pi^2*Log[2]^2 - 2*Log[2]^4 - 
     48*PolyLog[4, 1/2] - 26*G[-1, x]*Zeta[3] - 10*G[0, x]*Zeta[3] + 
     2*G[1, x]*Zeta[3], Pi^4/180 + (2*Pi^2*G[-1, 0, x])/3 - 
     2*Pi^2*G[0, -1, x] + (2*Pi^2*G[1, 0, x])/3 + 4*G[-1, 0, 0, 0, x] - 
     4*G[0, -1, 0, 0, x] - 12*G[0, 0, -1, 0, x] + 6*G[0, 0, 0, 0, x] - 
     4*G[0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, x], 
    (7*Pi^4)/20 + 8*Pi^2*G[-1, -1, y] - (10*Pi^2*G[-1, 0, y])/3 - 
     4*Pi^2*G[0, -1, y] - (Pi^2*G[0, 0, y])/3 + (2*Pi^2*G[0, 1, y])/3 + 
     4*Pi^2*G[1, -1, y] - 2*Pi^2*G[1, 0, y] + 16*G[-1, -1, 0, 0, y] + 
     24*G[-1, 0, -1, 0, y] - 28*G[-1, 0, 0, 0, y] + 8*G[-1, 0, 1, 0, y] + 
     8*G[-1, 1, 0, 0, y] + 72*G[0, -1, -1, 0, y] - 60*G[0, -1, 0, 0, y] + 
     24*G[0, -1, 1, 0, y] - 60*G[0, 0, -1, 0, y] + 26*G[0, 0, 0, 0, y] - 
     20*G[0, 0, 1, 0, y] + 24*G[0, 1, -1, 0, y] - 24*G[0, 1, 0, 0, y] + 
     8*G[0, 1, 1, 0, y] + 8*G[1, -1, 0, 0, y] - 8*G[1, 0, 0, 0, y] + 
     8*G[1, 1, 0, 0, y] + 4*Pi^2*G[-1, y]*Log[2] - 4*Pi^2*G[1, y]*Log[2] - 
     4*Pi^2*Log[2]^2 - 2*Log[2]^4 - 48*PolyLog[4, 1/2] - 
     26*G[-1, y]*Zeta[3] - 10*G[0, y]*Zeta[3] + 2*G[1, y]*Zeta[3], 
    Pi^4/180 + (2*Pi^2*G[-1, 0, y])/3 - 2*Pi^2*G[0, -1, y] + 
     (2*Pi^2*G[1, 0, y])/3 + 4*G[-1, 0, 0, 0, y] - 4*G[0, -1, 0, 0, y] - 
     12*G[0, 0, -1, 0, y] + 6*G[0, 0, 0, 0, y] - 4*G[0, 0, 1, 0, y] + 
     4*G[1, 0, 0, 0, y], unkn[14] + unknY[14], (-13*Pi^4)/720 + 
     (7*Pi^2*G[0, x]*G[0, y])/3 + (3*Pi^2*G[-1, -1, y])/2 - 
     (3*Pi^2*G[-1, 0, y])/4 + (Pi^2*G[-1, 1, y])/2 - 2*Pi^2*G[0, -1, y] + 
     (Pi^2*G[0, 0, x])/3 + 12*G[-1, 0, y]*G[0, 0, x] + 
     (3*Pi^2*G[0, 0, y])/4 - 8*G[0, 0, x]*G[0, 0, y] - (Pi^2*G[0, 1, y])/3 - 
     2*Pi^2*G[0, -y^(-1), x] - 4*G[0, 0, y]*G[0, -y^(-1), x] + 
     2*Pi^2*G[0, -y, x] + 4*G[0, 0, y]*G[0, -y, x] + (Pi^2*G[1, -1, y])/2 - 
     (Pi^2*G[1, 0, y])/4 + 4*G[0, 0, x]*G[1, 0, y] + (Pi^2*G[1, 1, y])/6 - 
     Pi^2*G[-y^(-1), 0, x] - 2*G[0, 0, y]*G[-y^(-1), 0, x] + 
     Pi^2*G[-y, 0, x] + 2*G[0, 0, y]*G[-y, 0, x] + 
     12*G[0, y]*G[0, -1, 0, x] + 4*G[0, y]*G[0, 0, 0, x] + 
     4*G[0, x]*G[0, 0, 0, y] + 4*G[0, y]*G[0, 1, 0, x] - 
     4*G[0, y]*G[0, -y^(-1), 0, x] - 4*G[0, y]*G[0, -y, 0, x] - 
     8*G[0, y]*G[1, 0, 0, x] - 4*G[0, y]*G[-y^(-1), 0, 0, x] - 
     4*G[0, y]*G[-y, 0, 0, x] + 54*G[-1, -1, -1, 0, y] - 
     36*G[-1, -1, 0, 0, y] + 18*G[-1, -1, 1, 0, y] - 36*G[-1, 0, -1, 0, y] + 
     15*G[-1, 0, 0, 0, y] - 12*G[-1, 0, 1, 0, y] + 18*G[-1, 1, -1, 0, y] - 
     12*G[-1, 1, 0, 0, y] + 6*G[-1, 1, 1, 0, y] - 36*G[0, -1, -1, 0, y] + 
     22*G[0, -1, 0, 0, y] - 12*G[0, -1, 1, 0, y] + 15*G[0, 0, -1, 0, y] - 
     (3*G[0, 0, 0, 0, y])/2 + 5*G[0, 0, 1, 0, y] - 12*G[0, 1, -1, 0, y] + 
     5*G[0, 1, 0, 0, y] - 4*G[0, 1, 1, 0, y] - 4*G[0, -y^(-1), 0, 0, x] + 
     4*G[0, -y, 0, 0, x] + 18*G[1, -1, -1, 0, y] - 12*G[1, -1, 0, 0, y] + 
     6*G[1, -1, 1, 0, y] - 12*G[1, 0, -1, 0, y] + 5*G[1, 0, 0, 0, y] - 
     4*G[1, 0, 1, 0, y] + 6*G[1, 1, -1, 0, y] - 4*G[1, 1, 0, 0, y] + 
     2*G[1, 1, 1, 0, y] - 6*G[-y^(-1), 0, 0, 0, x] + 6*G[-y, 0, 0, 0, x] - 
     (33*G[-1, y]*Zeta[3])/2 + (35*G[0, y]*Zeta[3])/3 - 
     (11*G[1, y]*Zeta[3])/2, -Pi^4/3 - Pi^2*G[-1, y]*G[0, x] - 
     7*Pi^2*G[-1, x]*G[0, y] + (17*Pi^2*G[0, x]*G[0, y])/6 - 
     (7*Pi^2*G[0, y]*G[1, x])/3 - (Pi^2*G[0, x]*G[1, y])/3 + 
     2*Pi^2*G[-1, y]*G[-y^(-1), x] + (5*Pi^2*G[0, y]*G[-y^(-1), x])/3 - 
     2*Pi^2*G[-1, y]*G[-y, x] + 3*Pi^2*G[0, y]*G[-y, x] - Pi^2*G[-1, 0, x] - 
     7*Pi^2*G[-1, 0, y] - 36*G[-1, 0, x]*G[-1, 0, y] + 
     6*Pi^2*G[-1, -y^(-1), x] - 6*Pi^2*G[-1, -y, x] - 2*Pi^2*G[0, -1, y] + 
     (Pi^2*G[0, 0, x])/3 + 12*G[-1, 0, y]*G[0, 0, x] + 
     (16*Pi^2*G[0, 0, y])/3 + 24*G[-1, 0, x]*G[0, 0, y] + 
     12*G[-1, -y^(-1), x]*G[0, 0, y] - 12*G[-1, -y, x]*G[0, 0, y] - 
     8*G[0, 0, x]*G[0, 0, y] - 2*Pi^2*G[0, -y^(-1), x] - 
     4*G[0, 0, y]*G[0, -y^(-1), x] + 2*Pi^2*G[0, -y, x] + 
     4*G[0, 0, y]*G[0, -y, x] - (Pi^2*G[1, 0, x])/3 - 
     12*G[-1, 0, y]*G[1, 0, x] + 8*G[0, 0, y]*G[1, 0, x] - 
     (7*Pi^2*G[1, 0, y])/3 - 12*G[-1, 0, x]*G[1, 0, y] + 
     4*G[0, 0, x]*G[1, 0, y] - 4*G[1, 0, x]*G[1, 0, y] + 
     2*Pi^2*G[1, -y^(-1), x] + 4*G[0, 0, y]*G[1, -y^(-1), x] - 
     2*Pi^2*G[1, -y, x] - 4*G[0, 0, y]*G[1, -y, x] + 
     2*Pi^2*G[-y^(-1), -1, x] - (4*Pi^2*G[-y^(-1), 0, x])/3 + 
     12*G[-1, 0, y]*G[-y^(-1), 0, x] - 10*G[0, 0, y]*G[-y^(-1), 0, x] + 
     4*G[1, 0, y]*G[-y^(-1), 0, x] - Pi^2*G[-y^(-1), -y^(-1), x] - 
     2*G[0, 0, y]*G[-y^(-1), -y^(-1), x] + 3*Pi^2*G[-y^(-1), -y, x] + 
     6*G[0, 0, y]*G[-y^(-1), -y, x] - 2*Pi^2*G[-y, -1, x] + 
     2*Pi^2*G[-y, 0, x] + 12*G[-1, 0, y]*G[-y, 0, x] - 
     6*G[0, 0, y]*G[-y, 0, x] + 4*G[1, 0, y]*G[-y, 0, x] - 
     3*Pi^2*G[-y, -y^(-1), x] - 6*G[0, 0, y]*G[-y, -y^(-1), x] + 
     Pi^2*G[-y, -y, x] + 2*G[0, 0, y]*G[-y, -y, x] - 
     36*G[0, y]*G[-1, -1, 0, x] - 36*G[0, x]*G[-1, -1, 0, y] + 
     12*G[0, y]*G[-1, 0, 0, x] + 24*G[0, x]*G[-1, 0, 0, y] + 
     4*G[-y^(-1), x]*G[-1, 0, 0, y] - 4*G[-y, x]*G[-1, 0, 0, y] - 
     12*G[0, y]*G[-1, 1, 0, x] - 12*G[0, x]*G[-1, 1, 0, y] + 
     12*G[0, y]*G[-1, -y^(-1), 0, x] + 12*G[0, y]*G[-1, -y, 0, x] + 
     12*G[0, y]*G[0, -1, 0, x] + 24*G[0, x]*G[0, -1, 0, y] + 
     12*G[-y^(-1), x]*G[0, -1, 0, y] - 12*G[-y, x]*G[0, -1, 0, y] + 
     4*G[0, y]*G[0, 0, 0, x] - 12*G[-1, x]*G[0, 0, 0, y] - 
     6*G[0, x]*G[0, 0, 0, y] - 4*G[1, x]*G[0, 0, 0, y] - 
     8*G[-y^(-1), x]*G[0, 0, 0, y] + 16*G[-y, x]*G[0, 0, 0, y] + 
     4*G[0, y]*G[0, 1, 0, x] + 8*G[0, x]*G[0, 1, 0, y] + 
     4*G[-y^(-1), x]*G[0, 1, 0, y] - 4*G[-y, x]*G[0, 1, 0, y] - 
     4*G[0, y]*G[0, -y^(-1), 0, x] - 4*G[0, y]*G[0, -y, 0, x] - 
     12*G[0, y]*G[1, -1, 0, x] - 12*G[0, x]*G[1, -1, 0, y] + 
     4*G[0, y]*G[1, 0, 0, x] + 8*G[0, x]*G[1, 0, 0, y] + 
     4*G[-y^(-1), x]*G[1, 0, 0, y] - 4*G[-y, x]*G[1, 0, 0, y] - 
     4*G[0, y]*G[1, 1, 0, x] - 4*G[0, x]*G[1, 1, 0, y] + 
     4*G[0, y]*G[1, -y^(-1), 0, x] + 4*G[0, y]*G[1, -y, 0, x] + 
     12*G[0, y]*G[-y^(-1), -1, 0, x] - 4*G[0, y]*G[-y^(-1), 0, 0, x] + 
     4*G[0, y]*G[-y^(-1), 1, 0, x] - 2*G[0, y]*G[-y^(-1), -y^(-1), 0, x] - 
     6*G[0, y]*G[-y^(-1), -y, 0, x] + 12*G[0, y]*G[-y, -1, 0, x] - 
     4*G[0, y]*G[-y, 0, 0, x] + 4*G[0, y]*G[-y, 1, 0, x] - 
     6*G[0, y]*G[-y, -y^(-1), 0, x] - 2*G[0, y]*G[-y, -y, 0, x] - 
     12*G[-1, 0, 0, 0, y] + 12*G[-1, -y^(-1), 0, 0, x] - 
     12*G[-1, -y, 0, 0, x] - 4*G[0, -1, 0, 0, y] - 12*G[0, 0, -1, 0, y] + 
     20*G[0, 0, 0, 0, y] - 4*G[0, 0, 1, 0, y] - 4*G[0, 1, 0, 0, y] - 
     4*G[0, -y^(-1), 0, 0, x] + 4*G[0, -y, 0, 0, x] - 4*G[1, 0, 0, 0, y] + 
     4*G[1, -y^(-1), 0, 0, x] - 4*G[1, -y, 0, 0, x] + 
     4*G[-y^(-1), -1, 0, 0, x] + 12*G[-y^(-1), 0, -1, 0, x] - 
     14*G[-y^(-1), 0, 0, 0, x] + 4*G[-y^(-1), 0, 1, 0, x] + 
     4*G[-y^(-1), 1, 0, 0, x] - 2*G[-y^(-1), -y^(-1), 0, 0, x] + 
     6*G[-y^(-1), -y, 0, 0, x] - 4*G[-y, -1, 0, 0, x] - 
     12*G[-y, 0, -1, 0, x] + 14*G[-y, 0, 0, 0, x] - 4*G[-y, 0, 1, 0, x] - 
     4*G[-y, 1, 0, 0, x] - 6*G[-y, -y^(-1), 0, 0, x] + 2*G[-y, -y, 0, 0, x] + 
     11*G[0, x]*Zeta[3] + 13*G[0, y]*Zeta[3] - 2*G[-y^(-1), x]*Zeta[3] + 
     2*G[-y, x]*Zeta[3], (191*Pi^4)/720 + (Pi^2*G[0, x]*G[0, y])/3 - 
     Pi^2*G[0, y]*G[-y^(-1), x] + Pi^2*G[0, y]*G[-y, x] + 
     (3*Pi^2*G[-1, -1, x])/2 - (3*Pi^2*G[-1, 0, x])/4 + 
     (Pi^2*G[-1, 1, x])/2 - 2*Pi^2*G[0, -1, x] + (7*Pi^2*G[0, 0, x])/4 + 
     (10*Pi^2*G[0, 0, y])/3 + 12*G[-1, 0, x]*G[0, 0, y] - 
     2*G[0, 0, x]*G[0, 0, y] - (Pi^2*G[0, 1, x])/3 - Pi^2*G[0, -y^(-1), x] - 
     2*G[0, 0, y]*G[0, -y^(-1), x] - Pi^2*G[0, -y, x] - 
     2*G[0, 0, y]*G[0, -y, x] + (Pi^2*G[1, -1, x])/2 - (Pi^2*G[1, 0, x])/4 + 
     4*G[0, 0, y]*G[1, 0, x] + (Pi^2*G[1, 1, x])/6 - 
     4*G[0, 0, y]*G[-y^(-1), 0, x] - 4*G[0, 0, y]*G[-y, 0, x] + 
     12*G[0, x]*G[0, -1, 0, y] - 4*G[0, x]*G[0, 0, 0, y] - 
     6*G[-y^(-1), x]*G[0, 0, 0, y] + 6*G[-y, x]*G[0, 0, 0, y] + 
     4*G[0, x]*G[0, 1, 0, y] - 2*G[0, y]*G[0, -y^(-1), 0, x] + 
     2*G[0, y]*G[0, -y, 0, x] - 8*G[0, x]*G[1, 0, 0, y] - 
     2*G[0, y]*G[-y^(-1), 0, 0, x] + 2*G[0, y]*G[-y, 0, 0, x] + 
     54*G[-1, -1, -1, 0, x] - 36*G[-1, -1, 0, 0, x] + 18*G[-1, -1, 1, 0, x] - 
     36*G[-1, 0, -1, 0, x] + 15*G[-1, 0, 0, 0, x] - 12*G[-1, 0, 1, 0, x] + 
     18*G[-1, 1, -1, 0, x] - 12*G[-1, 1, 0, 0, x] + 6*G[-1, 1, 1, 0, x] - 
     36*G[0, -1, -1, 0, x] + 22*G[0, -1, 0, 0, x] - 12*G[0, -1, 1, 0, x] + 
     15*G[0, 0, -1, 0, x] + G[0, 0, 0, 0, x]/2 + 10*G[0, 0, 0, 0, y] + 
     5*G[0, 0, 1, 0, x] - 12*G[0, 1, -1, 0, x] + 5*G[0, 1, 0, 0, x] - 
     4*G[0, 1, 1, 0, x] - 2*G[0, -y^(-1), 0, 0, x] - 2*G[0, -y, 0, 0, x] + 
     18*G[1, -1, -1, 0, x] - 12*G[1, -1, 0, 0, x] + 6*G[1, -1, 1, 0, x] - 
     12*G[1, 0, -1, 0, x] + 5*G[1, 0, 0, 0, x] - 4*G[1, 0, 1, 0, x] + 
     6*G[1, 1, -1, 0, x] - 4*G[1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, x] - 
     (33*G[-1, x]*Zeta[3])/2 + (35*G[0, x]*Zeta[3])/3 - 
     (11*G[1, x]*Zeta[3])/2, (3*Pi^4)/20 + (Pi^2*G[0, x]*G[0, y])/6 + 
     2*Pi^2*G[-1, y]*G[1, x] - Pi^2*G[0, y]*G[1, x] - 
     Pi^2*G[-1, y]*G[-y^(-1), x] - (5*Pi^2*G[0, y]*G[-y^(-1), x])/6 - 
     Pi^2*G[-1, y]*G[-y, x] + (3*Pi^2*G[0, y]*G[-y, x])/2 + 
     Pi^2*G[0, -1, x] - (Pi^2*G[0, 0, x])/6 + (7*Pi^2*G[0, 0, y])/3 + 
     2*G[0, 0, x]*G[0, 0, y] + Pi^2*G[0, -y^(-1), x] + 
     2*G[0, 0, y]*G[0, -y^(-1), x] + Pi^2*G[0, -y, x] + 
     2*G[0, 0, y]*G[0, -y, x] + (2*Pi^2*G[1, 0, x])/3 + 
     2*G[0, 0, y]*G[1, 0, x] - (Pi^2*G[1, 0, y])/3 - Pi^2*G[1, -y^(-1), x] - 
     2*G[0, 0, y]*G[1, -y^(-1), x] - Pi^2*G[1, -y, x] - 
     2*G[0, 0, y]*G[1, -y, x] - Pi^2*G[-y^(-1), -1, x] + 
     (2*Pi^2*G[-y^(-1), 0, x])/3 - 6*G[-1, 0, y]*G[-y^(-1), 0, x] + 
     5*G[0, 0, y]*G[-y^(-1), 0, x] - 2*G[1, 0, y]*G[-y^(-1), 0, x] + 
     (Pi^2*G[-y^(-1), -y^(-1), x])/2 + G[0, 0, y]*G[-y^(-1), -y^(-1), x] - 
     (3*Pi^2*G[-y^(-1), -y, x])/2 - 3*G[0, 0, y]*G[-y^(-1), -y, x] - 
     Pi^2*G[-y, -1, x] + Pi^2*G[-y, 0, x] + 6*G[-1, 0, y]*G[-y, 0, x] - 
     3*G[0, 0, y]*G[-y, 0, x] + 2*G[1, 0, y]*G[-y, 0, x] - 
     (3*Pi^2*G[-y, -y^(-1), x])/2 - 3*G[0, 0, y]*G[-y, -y^(-1), x] + 
     (Pi^2*G[-y, -y, x])/2 + G[0, 0, y]*G[-y, -y, x] + 
     4*G[1, x]*G[-1, 0, 0, y] - 2*G[-y^(-1), x]*G[-1, 0, 0, y] - 
     2*G[-y, x]*G[-1, 0, 0, y] + 6*G[0, x]*G[0, -1, 0, y] - 
     6*G[-y^(-1), x]*G[0, -1, 0, y] - 6*G[-y, x]*G[0, -1, 0, y] - 
     5*G[0, x]*G[0, 0, 0, y] - 2*G[1, x]*G[0, 0, 0, y] + 
     4*G[-y^(-1), x]*G[0, 0, 0, y] + 8*G[-y, x]*G[0, 0, 0, y] + 
     2*G[0, x]*G[0, 1, 0, y] - 2*G[-y^(-1), x]*G[0, 1, 0, y] - 
     2*G[-y, x]*G[0, 1, 0, y] + 2*G[0, y]*G[0, -y^(-1), 0, x] - 
     2*G[0, y]*G[0, -y, 0, x] + 2*G[0, x]*G[1, 0, 0, y] - 
     2*G[-y^(-1), x]*G[1, 0, 0, y] - 2*G[-y, x]*G[1, 0, 0, y] - 
     2*G[0, y]*G[1, -y^(-1), 0, x] + 2*G[0, y]*G[1, -y, 0, x] - 
     6*G[0, y]*G[-y^(-1), -1, 0, x] + 2*G[0, y]*G[-y^(-1), 0, 0, x] - 
     2*G[0, y]*G[-y^(-1), 1, 0, x] + G[0, y]*G[-y^(-1), -y^(-1), 0, x] + 
     3*G[0, y]*G[-y^(-1), -y, 0, x] + 6*G[0, y]*G[-y, -1, 0, x] - 
     2*G[0, y]*G[-y, 0, 0, x] + 2*G[0, y]*G[-y, 1, 0, x] - 
     3*G[0, y]*G[-y, -y^(-1), 0, x] - G[0, y]*G[-y, -y, 0, x] + 
     2*G[0, -1, 0, 0, x] + 12*G[0, 0, -1, 0, x] + 6*G[0, 0, -1, 0, y] - 
     6*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 0, y] + 4*G[0, 0, 1, 0, x] + 
     2*G[0, 0, 1, 0, y] + 2*G[0, 1, 0, 0, x] + 2*G[0, -y^(-1), 0, 0, x] + 
     2*G[0, -y, 0, 0, x] - 12*G[1, 0, -1, 0, x] - 12*G[1, 0, -1, 0, y] + 
     10*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 0, y] - 4*G[1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 0, y] - 2*G[1, -y^(-1), 0, 0, x] - 2*G[1, -y, 0, 0, x] - 
     2*G[-y^(-1), -1, 0, 0, x] - 6*G[-y^(-1), 0, -1, 0, x] + 
     7*G[-y^(-1), 0, 0, 0, x] - 2*G[-y^(-1), 0, 1, 0, x] - 
     2*G[-y^(-1), 1, 0, 0, x] + G[-y^(-1), -y^(-1), 0, 0, x] - 
     3*G[-y^(-1), -y, 0, 0, x] - 2*G[-y, -1, 0, 0, x] - 
     6*G[-y, 0, -1, 0, x] + 7*G[-y, 0, 0, 0, x] - 2*G[-y, 0, 1, 0, x] - 
     2*G[-y, 1, 0, 0, x] - 3*G[-y, -y^(-1), 0, 0, x] + G[-y, -y, 0, 0, x] + 
     4*G[0, x]*Zeta[3] + 5*G[0, y]*Zeta[3] - 10*G[1, x]*Zeta[3] - 
     10*G[1, y]*Zeta[3] + G[-y^(-1), x]*Zeta[3] + G[-y, x]*Zeta[3], 
    Pi^4/30 - G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
     4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
     4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
     4*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
     16*G[1, 1, 1, 1, x] + (8*G[0, x]*Zeta[3])/3 - (16*G[1, x]*Zeta[3])/3, 
    Pi^4/40 + (2*Pi^2*G[-1, -1, x])/3 - (2*Pi^2*G[-1, 0, x])/3 + 
     (2*Pi^2*G[-1, 1, x])/3 - (2*Pi^2*G[0, -1, x])/3 + 
     (2*Pi^2*G[0, 0, x])/3 - (2*Pi^2*G[0, 1, x])/3 + (2*Pi^2*G[1, -1, x])/3 - 
     (2*Pi^2*G[1, 0, x])/3 + (2*Pi^2*G[1, 1, x])/3 + 8*G[-1, -1, -1, 0, x] - 
     12*G[-1, -1, 0, 0, x] + 8*G[-1, -1, 0, 1, x] + 8*G[-1, -1, 1, 0, x] - 
     8*G[-1, 0, -1, 0, x] + 14*G[-1, 0, 0, 0, x] - 12*G[-1, 0, 0, 1, x] - 
     12*G[-1, 0, 1, 0, x] + 8*G[-1, 0, 1, 1, x] + 8*G[-1, 1, -1, 0, x] - 
     12*G[-1, 1, 0, 0, x] + 8*G[-1, 1, 0, 1, x] + 8*G[-1, 1, 1, 0, x] - 
     8*G[0, -1, -1, 0, x] + 12*G[0, -1, 0, 0, x] - 8*G[0, -1, 0, 1, x] - 
     8*G[0, -1, 1, 0, x] + 8*G[0, 0, -1, 0, x] - 15*G[0, 0, 0, 0, x] + 
     14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
     8*G[0, 1, -1, 0, x] + 14*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
     12*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 8*G[1, -1, -1, 0, x] - 
     12*G[1, -1, 0, 0, x] + 8*G[1, -1, 0, 1, x] + 8*G[1, -1, 1, 0, x] - 
     8*G[1, 0, -1, 0, x] + 14*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
     12*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + 8*G[1, 1, -1, 0, x] - 
     12*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
     4*G[-1, x]*Zeta[3] + (20*G[0, x]*Zeta[3])/3 - 4*G[1, x]*Zeta[3], 
    (-19*Pi^4)/360 - (2*Pi^2*G[-1, -1, x])/3 + (Pi^2*G[0, -1, x])/3 - 
     8*G[-1, -1, -1, 0, x] + 4*G[-1, -1, 0, 0, x] + 4*G[-1, 0, -1, 0, x] - 
     2*G[-1, 0, 0, 0, x] + 4*G[0, -1, -1, 0, x] - 2*G[0, -1, 0, 0, x] - 
     2*G[0, 0, -1, 0, x] + G[0, 0, 0, 0, x] + 4*G[-1, x]*Zeta[3] - 
     (8*G[0, x]*Zeta[3])/3, (-77*Pi^4)/288 + (2*Pi^2*G[0, -1, x])/3 + 
     (Pi^2*G[0, 0, x])/4 - Pi^2*G[0, 1, x] - Pi^2*G[1, 0, x] - 
     (2*Pi^2*G[1, 1, x])/3 + G[0, -1, 0, 0, x] - 2*G[0, -1, 0, 1, x] + 
     5*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] + 
     14*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
     14*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] - 9*G[1, 0, 0, 0, x] + 
     18*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 
     14*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 28*G[1, 1, 1, 0, x] + 
     56*G[1, 1, 1, 1, x] - (9*G[0, x]*Zeta[3])/2 + 20*G[1, x]*Zeta[3], 
    (109*Pi^4)/120 + (8*Pi^2*G[-1, -1, x])/3 - (Pi^2*G[-1, 0, x])/3 - 
     (16*Pi^2*G[-1, 1, x])/3 + (4*Pi^2*G[0, -1, x])/3 + (Pi^2*G[0, 0, x])/6 - 
     (8*Pi^2*G[0, 1, x])/3 - (16*Pi^2*G[1, -1, x])/3 + 
     (32*Pi^2*G[1, 1, x])/3 + 4*G[-1, -1, 0, 0, x] - 8*G[-1, -1, 0, 1, x] + 
     4*G[-1, 0, 0, 0, x] - 8*G[-1, 0, 0, 1, x] - 4*G[-1, 0, 1, 0, x] + 
     8*G[-1, 0, 1, 1, x] - 8*G[-1, 1, 0, 0, x] + 16*G[-1, 1, 0, 1, x] + 
     2*G[0, -1, 0, 0, x] - 4*G[0, -1, 0, 1, x] + 4*G[0, 0, 0, 0, x] - 
     8*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
     6*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
     8*G[0, 1, 1, 1, x] - 8*G[1, -1, 0, 0, x] + 16*G[1, -1, 0, 1, x] - 
     10*G[1, 0, 0, 0, x] + 20*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
     24*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] - 32*G[1, 1, 0, 1, x] + 
     18*G[-1, x]*Zeta[3] - 3*G[0, x]*Zeta[3] - 32*G[1, x]*Zeta[3], 
    (-8*Pi^4)/45 + (2*Pi^2*G[-1, 0, x])/3 + (Pi^2*G[0, 0, x])/6 + 
     (Pi^2*G[0, 1, x])/3 + 2*G[-1, 0, 0, 0, x] - 4*G[-1, 0, 0, 1, x] - 
     4*G[-1, 0, 1, 0, x] + 8*G[-1, 0, 1, 1, x] + 3*G[0, 0, 0, 0, x] - 
     6*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
     6*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
     24*G[0, 1, 1, 1, x] - 4*G[-1, x]*Zeta[3] - 3*G[0, x]*Zeta[3], 
    (-11*Pi^4)/40 - (8*Pi^2*G[-1, -1, x])/3 + (Pi^2*G[-1, 0, x])/3 + 
     (8*Pi^2*G[-1, 1, x])/3 + (8*Pi^2*G[1, -1, x])/3 - (Pi^2*G[1, 0, x])/3 - 
     (8*Pi^2*G[1, 1, x])/3 - 4*G[-1, -1, 0, 0, x] + 8*G[-1, -1, 0, 1, x] - 
     2*G[-1, 0, 0, 0, x] + 4*G[-1, 0, 0, 1, x] + 4*G[-1, 0, 1, 0, x] - 
     8*G[-1, 0, 1, 1, x] + 4*G[-1, 1, 0, 0, x] - 8*G[-1, 1, 0, 1, x] - 
     G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
     4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
     4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, -1, 0, 0, x] - 
     8*G[1, -1, 0, 1, x] + 2*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
     4*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 
     8*G[1, 1, 0, 1, x] - 10*G[-1, x]*Zeta[3] + 2*G[0, x]*Zeta[3] + 
     10*G[1, x]*Zeta[3], (23*Pi^4)/180 + 2*Pi^2*G[-1, -1, x] - 
     (2*Pi^2*G[-1, 0, x])/3 - (8*Pi^2*G[0, -1, x])/3 + (Pi^2*G[0, 0, x])/2 + 
     4*Pi^2*G[1, -1, x] - (4*Pi^2*G[1, 0, x])/3 + 4*G[-1, -1, 0, 0, x] + 
     4*G[-1, 0, -1, 0, x] - 8*G[-1, 0, 0, 0, x] + 8*G[-1, 1, 0, 0, x] + 
     4*G[0, -1, -1, 0, x] - 8*G[0, -1, 0, 0, x] - 8*G[0, 0, -1, 0, x] + 
     10*G[0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, x] + 8*G[1, -1, 0, 0, x] + 
     8*G[1, 0, -1, 0, x] - 16*G[1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, x] + 
     4*Pi^2*G[-1, x]*Log[2] - 4*Pi^2*G[1, x]*Log[2] - 2*Pi^2*Log[2]^2 - 
     Log[2]^4 - 24*PolyLog[4, 1/2] - 10*G[-1, x]*Zeta[3] - 
     8*G[0, x]*Zeta[3] + 22*G[1, x]*Zeta[3], 
    -Pi^4/360 + (Pi^2*G[-1, 0, x])/3 - Pi^2*G[0, -1, x] + 
     (Pi^2*G[0, 0, x])/6 + 2*G[-1, 0, 0, 0, x] - 2*G[0, -1, 0, 0, x] - 
     2*G[0, 0, -1, 0, x] + 3*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 
     2*G[0, x]*Zeta[3], -Pi^4/10 - (Pi^2*G[0, 1, x])/3 + 
     (2*Pi^2*G[1, 0, x])/3 + 4*G[0, -1, 0, 0, x] - 4*G[0, -1, 0, 1, x] - 
     4*G[0, -1, 1, 0, x] - 10*G[0, 0, -1, 0, x] + 8*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 4*G[0, 1, -1, 0, x] + 
     6*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
     24*G[1, 0, -1, 0, x] - 12*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] + 
     4*G[1, 0, 1, 0, x] - 12*G[0, x]*Zeta[3] + 24*G[1, x]*Zeta[3], 
    Pi^4/36 - (Pi^2*G[0, 0, x])/6 - (Pi^2*G[1, 0, x])/3 + 
     2*G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 
     2*G[0, 1, 0, 0, x] - 3*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
     2*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 4*G[0, x]*Zeta[3] - 
     2*G[1, x]*Zeta[3], (-7*Pi^4)/18 + (4*Pi^2*G[0, -1, x])/3 - 
     (7*Pi^2*G[0, 0, x])/6 - (7*Pi^2*G[0, 1, x])/3 - (4*Pi^2*G[1, 0, x])/3 - 
     2*G[0, -1, 0, 0, x] + 4*G[0, -1, 1, 0, x] - 2*G[0, 0, -1, 0, x] + 
     G[0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] + 
     16*G[0, 0, 1, 1, x] + 4*G[0, 1, -1, 0, x] - 10*G[0, 1, 0, 0, x] + 
     12*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 6*G[1, 0, 0, 0, x] + 
     8*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 5*G[0, x]*Zeta[3], 
    Pi^4/9 - (4*Pi^2*G[0, -1, x])/3 - (Pi^2*G[0, 0, x])/6 + Pi^2*G[0, 1, x] + 
     (4*Pi^2*G[1, 0, x])/3 + 2*G[0, -1, 0, 0, x] - 4*G[0, -1, 1, 0, x] + 
     2*G[0, 0, -1, 0, x] - 10*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     10*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 4*G[0, 1, -1, 0, x] + 
     8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
     6*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
     5*G[0, x]*Zeta[3], -Pi^4/30 - (2*Pi^2*G[0, 0, x])/3 - 
     8*G[0, 0, -1, 0, x] - G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
     4*G[0, 1, 0, 0, x] - 2*G[0, x]*Zeta[3], 
    -Pi^4/360 + (Pi^2*G[0, x]*G[0, y])/3 - (2*Pi^2*G[0, y]*G[-y^(-1), x])/3 + 
     (2*Pi^2*G[0, y]*G[-y, x])/3 - (Pi^2*G[-1, 0, x])/3 - Pi^2*G[0, -1, x] + 
     (Pi^2*G[0, 0, x])/6 + 2*Pi^2*G[0, 0, y] + 4*G[-1, 0, x]*G[0, 0, y] + 
     (Pi^2*G[-y^(-1), 0, x])/3 - 2*G[0, 0, y]*G[-y^(-1), 0, x] + 
     (Pi^2*G[-y, 0, x])/3 - 2*G[0, 0, y]*G[-y, 0, x] + 
     12*G[0, x]*G[0, -1, 0, y] - 6*G[0, x]*G[0, 0, 0, y] - 
     4*G[-y^(-1), x]*G[0, 0, 0, y] + 4*G[-y, x]*G[0, 0, 0, y] + 
     4*G[0, x]*G[0, 1, 0, y] - 4*G[0, x]*G[1, 0, 0, y] - 
     2*G[-1, 0, 0, 0, x] - 2*G[0, -1, 0, 0, x] - 2*G[0, 0, -1, 0, x] + 
     3*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 0, y] - 4*G[0, 1, 0, 0, x] + 
     2*G[-y^(-1), 0, 0, 0, x] + 2*G[-y, 0, 0, 0, x] + 4*G[0, x]*Zeta[3], 
    (-7*Pi^4)/180 - Pi^2*G[-1, y]*G[0, x] - (4*Pi^2*G[-1, x]*G[0, y])/3 + 
     (Pi^2*G[0, x]*G[0, y])/2 - (Pi^2*G[0, x]*G[1, y])/3 + 
     2*Pi^2*G[-1, y]*G[-y^(-1), x] - (Pi^2*G[0, y]*G[-y^(-1), x])/6 - 
     2*Pi^2*G[-1, y]*G[-y, x] + (3*Pi^2*G[0, y]*G[-y, x])/2 - 
     (Pi^2*G[-1, 0, x])/3 - 4*Pi^2*G[-1, 0, y] - 12*G[-1, 0, x]*G[-1, 0, y] + 
     Pi^2*G[-1, -y^(-1), x] - Pi^2*G[-1, -y, x] - 2*Pi^2*G[0, -1, y] + 
     (7*Pi^2*G[0, 0, y])/2 + 8*G[-1, 0, x]*G[0, 0, y] + 
     2*G[-1, -y^(-1), x]*G[0, 0, y] - 2*G[-1, -y, x]*G[0, 0, y] - 
     (4*Pi^2*G[1, 0, y])/3 - 4*G[-1, 0, x]*G[1, 0, y] + 
     Pi^2*G[-y^(-1), -1, x] - (Pi^2*G[-y^(-1), 0, x])/6 + 
     6*G[-1, 0, y]*G[-y^(-1), 0, x] - 4*G[0, 0, y]*G[-y^(-1), 0, x] + 
     2*G[1, 0, y]*G[-y^(-1), 0, x] - (Pi^2*G[-y^(-1), -y^(-1), x])/2 - 
     G[0, 0, y]*G[-y^(-1), -y^(-1), x] + (Pi^2*G[-y^(-1), -y, x])/2 + 
     G[0, 0, y]*G[-y^(-1), -y, x] - Pi^2*G[-y, -1, x] + 
     (Pi^2*G[-y, 0, x])/2 + 6*G[-1, 0, y]*G[-y, 0, x] - 
     4*G[0, 0, y]*G[-y, 0, x] + 2*G[1, 0, y]*G[-y, 0, x] - 
     (Pi^2*G[-y, -y^(-1), x])/2 - G[0, 0, y]*G[-y, -y^(-1), x] + 
     (Pi^2*G[-y, -y, x])/2 + G[0, 0, y]*G[-y, -y, x] - 
     4*G[0, y]*G[-1, -1, 0, x] - 36*G[0, x]*G[-1, -1, 0, y] + 
     24*G[0, x]*G[-1, 0, 0, y] + 4*G[-y^(-1), x]*G[-1, 0, 0, y] - 
     4*G[-y, x]*G[-1, 0, 0, y] - 12*G[0, x]*G[-1, 1, 0, y] + 
     2*G[0, y]*G[-1, -y^(-1), 0, x] + 2*G[0, y]*G[-1, -y, 0, x] + 
     24*G[0, x]*G[0, -1, 0, y] + 6*G[-y^(-1), x]*G[0, -1, 0, y] - 
     6*G[-y, x]*G[0, -1, 0, y] - 2*G[-1, x]*G[0, 0, 0, y] - 
     10*G[0, x]*G[0, 0, 0, y] - 6*G[-y^(-1), x]*G[0, 0, 0, y] + 
     8*G[-y, x]*G[0, 0, 0, y] + 8*G[0, x]*G[0, 1, 0, y] + 
     2*G[-y^(-1), x]*G[0, 1, 0, y] - 2*G[-y, x]*G[0, 1, 0, y] - 
     12*G[0, x]*G[1, -1, 0, y] + 8*G[0, x]*G[1, 0, 0, y] + 
     2*G[-y^(-1), x]*G[1, 0, 0, y] - 2*G[-y, x]*G[1, 0, 0, y] - 
     4*G[0, x]*G[1, 1, 0, y] + 2*G[0, y]*G[-y^(-1), -1, 0, x] - 
     G[0, y]*G[-y^(-1), -y^(-1), 0, x] - G[0, y]*G[-y^(-1), -y, 0, x] + 
     2*G[0, y]*G[-y, -1, 0, x] - G[0, y]*G[-y, -y^(-1), 0, x] - 
     G[0, y]*G[-y, -y, 0, x] - 6*G[-1, 0, 0, 0, y] + 
     2*G[-1, -y^(-1), 0, 0, x] - 2*G[-1, -y, 0, 0, x] - 4*G[0, -1, 0, 0, y] - 
     6*G[0, 0, -1, 0, y] + 11*G[0, 0, 0, 0, y] - 2*G[0, 0, 1, 0, y] - 
     2*G[0, 1, 0, 0, y] - 2*G[1, 0, 0, 0, y] + 2*G[-y^(-1), -1, 0, 0, x] + 
     2*G[-y^(-1), 0, -1, 0, x] - 4*G[-y^(-1), 0, 0, 0, x] + 
     4*G[-y^(-1), 1, 0, 0, x] - G[-y^(-1), -y^(-1), 0, 0, x] + 
     G[-y^(-1), -y, 0, 0, x] - 2*G[-y, -1, 0, 0, x] - 2*G[-y, 0, -1, 0, x] + 
     4*G[-y, 0, 0, 0, x] - 4*G[-y, 1, 0, 0, x] - G[-y, -y^(-1), 0, 0, x] + 
     G[-y, -y, 0, 0, x] + 11*G[0, x]*Zeta[3] + 3*G[0, y]*Zeta[3] - 
     G[-y^(-1), x]*Zeta[3] + G[-y, x]*Zeta[3], 
    (3*Pi^4)/4 - Pi^2*Log[2]*Log[S] + (3*Pi^2*Log[S]^2)/4 + unkn[35] + 
     unknY[35], unkn[36] + unknY[36], (3*Pi^4)/4 - Pi^2*Log[2]*Log[S] + 
     (3*Pi^2*Log[S]^2)/4 + unkn[37] + unknY[37], unkn[38] + unknY[38], 
    unkn[39] + unknY[39], (-31*Pi^4)/60 - (5*Pi^2*G[-1, y]*G[0, x])/3 - 
     (13*Pi^2*G[-1, x]*G[0, y])/3 - (5*Pi^2*G[0, x]*G[0, y])/6 + 
     (Pi^2*G[0, y]*G[1, x])/3 - (Pi^2*G[0, x]*G[1, y])/3 - 
     2*Pi^2*G[-1, y]*G[-y^(-1), x] + 2*Pi^2*G[0, y]*G[-y^(-1), x] + 
     2*Pi^2*G[-1, y]*G[-y, x] - Pi^2*G[-1, 0, x] - (5*Pi^2*G[-1, 0, y])/3 - 
     20*G[-1, 0, x]*G[-1, 0, y] + 4*Pi^2*G[-1, -y^(-1), x] - 
     4*Pi^2*G[-1, -y, x] + 2*Pi^2*G[0, -1, y] - (Pi^2*G[0, 0, x])/3 - 
     12*G[-1, 0, y]*G[0, 0, x] - (Pi^2*G[0, 0, y])/3 + 
     12*G[-1, 0, x]*G[0, 0, y] + 8*G[-1, -y^(-1), x]*G[0, 0, y] - 
     8*G[-1, -y, x]*G[0, 0, y] + 8*G[0, 0, x]*G[0, 0, y] - 
     (2*Pi^2*G[0, 1, x])/3 + 8*G[-1, 0, y]*G[0, 1, x] - 
     8*G[0, 0, y]*G[0, 1, x] + (7*Pi^2*G[0, -y^(-1), x])/3 + 
     8*G[-1, 0, y]*G[0, -y^(-1), x] - 6*G[0, 0, y]*G[0, -y^(-1), x] - 
     Pi^2*G[0, -y, x] + 8*G[-1, 0, y]*G[0, -y, x] - 
     2*G[0, 0, y]*G[0, -y, x] - (Pi^2*G[1, 0, x])/3 + 
     4*G[-1, 0, y]*G[1, 0, x] - 4*G[0, 0, y]*G[1, 0, x] + 
     (Pi^2*G[1, 0, y])/3 - 4*G[-1, 0, x]*G[1, 0, y] - 
     4*G[0, 0, x]*G[1, 0, y] + 8*G[0, 1, x]*G[1, 0, y] + 
     4*G[1, 0, x]*G[1, 0, y] + (7*Pi^2*G[-y^(-1), 0, x])/3 + 
     8*G[-1, 0, y]*G[-y^(-1), 0, x] - 6*G[0, 0, y]*G[-y^(-1), 0, x] + 
     2*Pi^2*G[-y^(-1), -y, x] + 4*G[0, 0, y]*G[-y^(-1), -y, x] - 
     Pi^2*G[-y, 0, x] + 8*G[-1, 0, y]*G[-y, 0, x] - 
     2*G[0, 0, y]*G[-y, 0, x] - 2*Pi^2*G[-y, -y^(-1), x] - 
     4*G[0, 0, y]*G[-y, -y^(-1), x] - 28*G[0, y]*G[-1, -1, 0, x] - 
     12*G[0, x]*G[-1, -1, 0, y] + 4*G[0, y]*G[-1, 0, 0, x] + 
     4*G[0, x]*G[-1, 0, 0, y] - 4*G[-y^(-1), x]*G[-1, 0, 0, y] + 
     4*G[-y, x]*G[-1, 0, 0, y] + 8*G[0, y]*G[-1, 0, 1, x] - 
     4*G[0, y]*G[-1, 1, 0, x] + 4*G[0, x]*G[-1, 1, 0, y] + 
     8*G[0, y]*G[-1, -y^(-1), 0, x] + 8*G[0, y]*G[-1, -y, 0, x] + 
     8*G[0, y]*G[0, -1, 0, x] + 4*G[0, x]*G[0, -1, 0, y] - 
     4*G[0, y]*G[0, 0, 0, x] - 8*G[-1, x]*G[0, 0, 0, y] + 
     2*G[0, x]*G[0, 0, 0, y] + 4*G[-y^(-1), x]*G[0, 0, 0, y] - 
     4*G[0, y]*G[0, 1, 0, x] - 4*G[0, x]*G[0, 1, 0, y] + 
     16*G[0, y]*G[0, 1, 1, x] + 2*G[0, y]*G[0, -y^(-1), 0, x] - 
     8*G[0, y]*G[0, -y^(-1), 1, x] + 2*G[0, y]*G[0, -y, 0, x] - 
     8*G[0, y]*G[0, -y, 1, x] - 4*G[0, y]*G[1, -1, 0, x] + 
     4*G[0, x]*G[1, -1, 0, y] - 4*G[0, y]*G[1, 0, 0, x] - 
     4*G[0, x]*G[1, 0, 0, y] + 8*G[0, y]*G[1, 0, 1, x] + 
     4*G[0, y]*G[1, 1, 0, x] + 4*G[0, x]*G[1, 1, 0, y] + 
     8*G[0, y]*G[-y^(-1), -1, 0, x] + 4*G[0, y]*G[-y^(-1), 0, 0, x] - 
     8*G[0, y]*G[-y^(-1), 0, 1, x] - 4*G[0, y]*G[-y^(-1), 1, 0, x] - 
     4*G[0, y]*G[-y^(-1), -y, 0, x] + 8*G[0, y]*G[-y, -1, 0, x] + 
     4*G[0, y]*G[-y, 0, 0, x] - 8*G[0, y]*G[-y, 0, 1, x] - 
     4*G[0, y]*G[-y, 1, 0, x] - 4*G[0, y]*G[-y, -y^(-1), 0, x] - 
     4*G[-1, 0, 0, 0, y] + 8*G[-1, -y^(-1), 0, 0, x] - 8*G[-1, -y, 0, 0, x] + 
     4*G[0, -1, 0, 0, y] + 2*G[0, -y^(-1), 0, 0, x] - 
     8*G[0, -y^(-1), 0, 1, x] - 2*G[0, -y, 0, 0, x] + 8*G[0, -y, 0, 1, x] + 
     8*G[-y^(-1), 0, -1, 0, x] + 6*G[-y^(-1), 0, 0, 0, x] - 
     16*G[-y^(-1), 0, 0, 1, x] - 4*G[-y^(-1), 0, 1, 0, x] - 
     4*G[-y^(-1), 1, 0, 0, x] + 4*G[-y^(-1), -y, 0, 0, x] - 
     8*G[-y, 0, -1, 0, x] - 6*G[-y, 0, 0, 0, x] + 16*G[-y, 0, 0, 1, x] + 
     4*G[-y, 0, 1, 0, x] + 4*G[-y, 1, 0, 0, x] - 4*G[-y, -y^(-1), 0, 0, x] + 
     7*G[0, x]*Zeta[3] + 3*G[0, y]*Zeta[3], unkn[41] + unknY[41], 
    (7*Pi^4)/18 - (Pi^2*G[0, x]*G[0, y])/3 - (8*Pi^2*G[-1, 0, x])/3 - 
     4*Pi^2*G[0, -1, x] + (7*Pi^2*G[0, 0, x])/6 - 4*G[0, 0, x]*G[0, 0, y] + 
     (7*Pi^2*G[0, 1, x])/3 + (5*Pi^2*G[0, -y^(-1), x])/3 + 
     4*G[-1, 0, y]*G[0, -y^(-1), x] - 2*G[0, 0, y]*G[0, -y^(-1), x] + 
     Pi^2*G[0, -y, x] - 4*G[-1, 0, y]*G[0, -y, x] + 
     2*G[0, 0, y]*G[0, -y, x] + (4*Pi^2*G[1, 0, x])/3 + 
     (5*Pi^2*G[-y^(-1), 0, x])/3 + 4*G[-1, 0, y]*G[-y^(-1), 0, x] - 
     2*G[0, 0, y]*G[-y^(-1), 0, x] + Pi^2*G[-y, 0, x] - 
     4*G[-1, 0, y]*G[-y, 0, x] + 2*G[0, 0, y]*G[-y, 0, x] - 
     4*G[0, x]*G[0, -1, 0, y] + 2*G[0, x]*G[0, 0, 0, y] + 
     2*G[0, y]*G[0, -y^(-1), 0, x] - 4*G[0, y]*G[0, -y^(-1), 1, x] - 
     2*G[0, y]*G[0, -y, 0, x] + 4*G[0, y]*G[0, -y, 1, x] + 
     4*G[0, y]*G[-y^(-1), 0, 0, x] - 4*G[0, y]*G[-y^(-1), 0, 1, x] - 
     4*G[0, y]*G[-y^(-1), 1, 0, x] - 4*G[0, y]*G[-y, 0, 0, x] + 
     4*G[0, y]*G[-y, 0, 1, x] + 4*G[0, y]*G[-y, 1, 0, x] - 
     12*G[-1, 0, 0, 0, x] + 16*G[-1, 0, 0, 1, x] + 8*G[-1, 0, 1, 0, x] - 
     2*G[0, -1, 0, 0, x] + 8*G[0, -1, 0, 1, x] - 4*G[0, -1, 1, 0, x] + 
     2*G[0, 0, -1, 0, x] - G[0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, x] + 
     14*G[0, 0, 1, 0, x] - 16*G[0, 0, 1, 1, x] - 4*G[0, 1, -1, 0, x] + 
     10*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
     2*G[0, -y^(-1), 0, 0, x] - 4*G[0, -y^(-1), 0, 1, x] + 
     2*G[0, -y, 0, 0, x] - 4*G[0, -y, 0, 1, x] + 6*G[1, 0, 0, 0, x] - 
     8*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 6*G[-y^(-1), 0, 0, 0, x] - 
     8*G[-y^(-1), 0, 0, 1, x] - 4*G[-y^(-1), 0, 1, 0, x] + 
     6*G[-y, 0, 0, 0, x] - 8*G[-y, 0, 0, 1, x] - 4*G[-y, 0, 1, 0, x] - 
     11*G[0, x]*Zeta[3], unkn[43] + unknY[43]}


==> anc/pl2W-w-letters.txt <==
lwvalues = {lw[1] -> 1, lw[2] -> -1, lw[3] -> (1 - 2*y + y^2 - 2*y^3 + y^4)/
      (1 - y + y^2)^2, lw[4] -> (1 + y + y^2)/(1 - y + y^2), 
    lw[5] -> (1 - 3*y + y^2)/(1 - y + y^2), 
    lw[6] -> -((1 - y + y^2 - 2*Sqrt[1 + y^2] + 2*y*Sqrt[1 + y^2])/
       (1 - y + y^2)), lw[7] -> -((1 - y + y^2 + 2*Sqrt[1 + y^2] - 
        2*y*Sqrt[1 + y^2])/(1 - y + y^2)), 
    lw[8] -> (-1 - y + y^2)/(1 - y + y^2), 
    lw[9] -> -((-1 + y + y^2)/(1 - y + y^2)), 
    lw[10] -> -((-1 + y - y^2 + 2*y^3)/(1 - y + y^2)), 
    lw[11] -> (-2 + y - y^2 + y^3)/(y*(1 - y + y^2)), 
    lw[12] -> -(1 - 5*y + 6*y^2 - 5*y^3 + y^4 - 
        Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] + 
        y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] + 
        Sqrt[2]*Sqrt[1 - 6*y + y^2]*Sqrt[1 - 4*y + 8*y^2 - 12*y^3 + 8*y^4 - 
           4*y^5 + y^6 - Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
             y^6] + 2*y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] - 2*y^2*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] + y^3*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6]])/(2*y*(1 - y + y^2)), 
    lw[13] -> -(1 - 5*y + 6*y^2 - 5*y^3 + y^4 - 
        Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] + 
        y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] - 
        Sqrt[2]*Sqrt[1 - 6*y + y^2]*Sqrt[1 - 4*y + 8*y^2 - 12*y^3 + 8*y^4 - 
           4*y^5 + y^6 - Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
             y^6] + 2*y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] - 2*y^2*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] + y^3*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6]])/(2*y*(1 - y + y^2)), 
    lw[14] -> -(1 - 5*y + 6*y^2 - 5*y^3 + y^4 + 
        Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] - 
        y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] + 
        Sqrt[2]*Sqrt[1 - 6*y + y^2]*Sqrt[1 - 4*y + 8*y^2 - 12*y^3 + 8*y^4 - 
           4*y^5 + y^6 + Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
             y^6] - 2*y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] + 2*y^2*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] - y^3*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6]])/(2*y*(1 - y + y^2)), 
    lw[15] -> -(1 - 5*y + 6*y^2 - 5*y^3 + y^4 + 
        Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] - 
        y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + y^6] - 
        Sqrt[2]*Sqrt[1 - 6*y + y^2]*Sqrt[1 - 4*y + 8*y^2 - 12*y^3 + 8*y^4 - 
           4*y^5 + y^6 + Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
             y^6] - 2*y*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] + 2*y^2*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6] - y^3*Sqrt[1 - 4*y + 8*y^2 - 14*y^3 + 8*y^4 - 4*y^5 + 
              y^6]])/(2*y*(1 - y + y^2))}


==> anc/pl2W-y-letters.txt <==
lyvalues = {ly[1] -> 0, ly[2] -> Root[1 - 2*#1 + #1^2 - 2*#1^3 + #1^4 & , 1, 
      0], ly[3] -> Root[1 - 2*#1 + #1^2 - 2*#1^3 + #1^4 & , 2, 0], 
    ly[4] -> Root[1 - 2*#1 + #1^2 - 2*#1^3 + #1^4 & , 3, 0], 
    ly[5] -> Root[1 - 2*#1 + #1^2 - 2*#1^3 + #1^4 & , 4, 0], 
    ly[6] -> (3 - Sqrt[5])/2, ly[7] -> (3 + Sqrt[5])/2, 
    ly[8] -> E^((I/3)*Pi), ly[9] -> E^((-I/3)*Pi), ly[10] -> -E^((I/3)*Pi), 
    ly[11] -> -E^((-I/3)*Pi), ly[12] -> 1, ly[13] -> -1, 
    ly[14] -> Root[3 - 6*#1 + 5*#1^2 - 6*#1^3 + 3*#1^4 & , 1, 0], 
    ly[15] -> Root[3 - 6*#1 + 5*#1^2 - 6*#1^3 + 3*#1^4 & , 2, 0], 
    ly[16] -> Root[3 - 6*#1 + 5*#1^2 - 6*#1^3 + 3*#1^4 & , 3, 0], 
    ly[17] -> Root[3 - 6*#1 + 5*#1^2 - 6*#1^3 + 3*#1^4 & , 4, 0], 
    ly[18] -> Root[-2 + #1 - #1^2 + #1^3 & , 1, 0], 
    ly[19] -> Root[-2 + #1 - #1^2 + #1^3 & , 2, 0], 
    ly[20] -> Root[-2 + #1 - #1^2 + #1^3 & , 3, 0], 
    ly[21] -> Root[-1 + #1 - #1^2 + 2*#1^3 & , 1, 0], 
    ly[22] -> Root[-1 + #1 - #1^2 + 2*#1^3 & , 2, 0], 
    ly[23] -> Root[-1 + #1 - #1^2 + 2*#1^3 & , 3, 0], 
    ly[24] -> (1 - Sqrt[5])/2, ly[25] -> (1 + Sqrt[5])/2, 
    ly[26] -> (-1 - Sqrt[5])/2, ly[27] -> (-1 + Sqrt[5])/2}

